On the analytic computation of massless propagators in dimensional regularization

We comment on the algorithm to compute periods using hyperlogarithms, applied to massless Feynman integrals in the parametric representation. Explicitly, we give results for all three-loop propagators with arbitrary insertions including order $\varepsilon^4$ and show examples at four and more loops. Further we prove that all coefficients of the $\varepsilon$-expansion of these integrals are rational linear combinations of multiple zeta values and in some cases possibly also alternating Euler sums.

==> anc/massless_propagators <==
# Erik Panzer (panzer@mathematik.hu-berlin.de), May 2013
# MAPLE code to access the epsilon-expansions of massless three- and four-loop propagators, reported in the article
#
#		E. Panzer, On the analytic computation of massless propagators in dimensional regularization,
#		Nuclear Physics B 874 (2) (2013) 567--593. doi:10.1016/j.nuclphysb.2013.05.025. arXiv:1305.2161v2.
#
# data stored in "massless_propagators_periods", obtainable from arXiv and http://www.math.hu-berlin.de/~panzer/
# see the worksheet "massless_propagators.mw" for instructions to access the expansions

# Dimension is 4 - 2*epsilon

# Reduce even zetas to powers of z[2]
for __n from 2 to 10 do
	z[2*__n] := - (-24*z[2])^__n /2 /(2*__n)! *bernoulli(2*__n):
end do:

# expresses the zeta values as z[n]
# expected input is arg = integer + O(epsilon)
ZetaGamma := proc(arg)
local result, near, small:
	near := eval(arg, epsilon=0):
	if not type(near, integer) then
		error "Gamma-Function not expanded near an integer; argument = %1", arg:
		return undefined:
	end if:
	small := arg-near:
	result :=	exp(-small*gamma + add((-small)^n/n*z[n], n=2..12) + gfun[listtoseries]([0$13], epsilon)):
	while near > 1 do
		near := near-1:
		result := result*(near + small):
	end do:
	while near<1 do
		result := result/(near + small):
		near := near + 1:
	end do:
	return result:
end proc:

# per-loop factor of the G-scheme
G0 := ZetaGamma(1-epsilon)^2*ZetaGamma(1+epsilon)/ZetaGamma(2-2*epsilon):
loopFactor := G0^(-1):

# One-Loop propagator
G := proc(a, b)
global loopFactor:
	ZetaGamma(2-epsilon-a)*ZetaGamma(2-epsilon-b)*ZetaGamma(a+b-2+epsilon)/ZetaGamma(a)/ZetaGamma(b)/ZetaGamma(4-2*epsilon-a-b)*loopFactor:
end proc:

# Iterate through monomials of given weight
nextPartition := proc(partition::list)
local n, i, par:
	n := add(partition[i], i=1..nops(partition)):
	# Last partition reached
	if partition[1]=n then
		return false:
	end if:
	par := partition:
	for i from nops(partition) to 1 by -1 do
		if par[i]>0 then
			break:
		end if:
	end do:
	par[i-1] := par[i-1] + 1:
	par[nops(partition)] := par[i] - 1:
	if i<nops(partition) then
		par[i] := 0:
	end if:
	return par:
end proc:

# General propagator without subdivergences
# nus: propagator power of edge e is 1 + nu[e]*epsilon
# edges: number of edges
# loops: number of loops
# epsOrder: number of non-leading terms in the epsilon-expansion
# period: table containing the coefficients of each monomial
ConvergentPropagator := proc(nu::list, edges::integer, loops::integer, epsOrder::integer, period::table)
local n, result, w:
global loopFactor:
	if nops(nu)<>edges then
		error "This graph has %1 edges. You must provide a list of this length as argument.", edges:
	end if:
	result := 0;
	for w from 0 to epsOrder do
		n := [`$`(0, edges), w]:
		while n <> false do
			if not assigned(period[op(n)]) then
				error "expansion not calculated to this order":
			end if:
			result := result + period[op(n)]*epsilon^w*mul(nu[e]^n[e+1], e = 1 .. edges);
			n := nextPartition(n)
		end do:
	end do;
	result := result + O(epsilon^(epsOrder+1)):
	simplify(series(ZetaGamma(edges - loops*(2-epsilon) + add(nu[e], e = 1 .. edges)*epsilon)/mul(ZetaGamma(1+nu[e]*epsilon), e = 1 .. edges) * result * loopFactor^loops, epsilon = 0, epsOrder+2)):
end proc:

# Two-loop propagator
F := proc(nu::list)
global periodF:
	ConvergentPropagator(nu, 5, 2, 5, periodF):
end proc:

# Three-loop propagators
L := proc(nu::list)
global periodL:
	ConvergentPropagator(nu, 8, 3, 4, periodL):
end proc:

N := proc(nu::list)
global periodN:
	ConvergentPropagator(nu, 8, 3, 4, periodN):
end proc:

Q := proc(nu::list)
global periodQ:
	ConvergentPropagator(nu, 7, 3, 4, periodQ):
end proc:

V := proc(nu::list)
global periodV:
	ConvergentPropagator(nu, 7, 3, 4, periodV):
end proc:

M := proc(nu::list)
global periodM:
	simplify(series(
		ConvergentPropagator(nu, 8, 3, 4, periodM)
		-F([nu[1], nu[2], nu[8], nu[6], nu[7]])*G(1+epsilon*nu[3], 1+epsilon*(2+nu[1]+nu[2]+nu[8]+nu[6]+nu[7]))
, epsilon = 0, 6)):
end proc:

# Four-loop propagators
M44 := proc(nu::list)
global periodM44:
	ConvergentPropagator(nu, 9, 4, 2, periodM44):
end proc:

M45 := proc(nu::list)
global periodM45:
	ConvergentPropagator(nu, 9, 4, 2, periodM45):
end proc:

M36 := proc(nu::list)
global periodM36:
	ConvergentPropagator(nu, 8, 4, 3, periodM36):
end proc:

M35 := proc(nu::list)
global periodM35:
	simplify(series(
		ConvergentPropagator(nu, 8, 4, 4, periodM35)
		+
	 	G(1+nu[4]*epsilon, 1+epsilon*(3+add(nu[e], e in [1, 5, 2, 3, 7, 6, 8])))
		*G(1+epsilon*nu[5], 1+epsilon*(2+add(nu[e], e in [2, 3, 6, 7, 8])))
		*F([nu[7], nu[6], nu[2], nu[3], nu[8]])
, epsilon = 0, 6)):
end proc:

M51 := proc(nu::list)
global periodM51:
	simplify(series(
		ConvergentPropagator(nu, 10, 4, 2, periodM51)
		- M36([nu[7], nu[9], nu[4], nu[5], nu[6], nu[8], nu[3], nu[10]])
, epsilon = 0, 6)):
end proc:

# Read the computed periods
read "massless_propagators_periods":


==> anc/massless_propagators.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="16" minor="0"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false"></View-Properties>
<MapleNet-Properties elisiondigitsbefore="100" labelling="true" indentamount="4" elisiontermsthreshold="10000" ansi="false" errorbreak="1" useclientjvm="true" echo="1" imaginaryunit="I" labelwidth="20" contextmenusize="automatic" plotdriver="opengl" elisiondigitsafter="100" plotoutput="terminal" helpbrowser="standard" rtablesize="10" elisiontermsbefore="100" elisiondigitsthreshold="10000" typesetting="standard" plotdevice="inline" verboseproc="1" showassumed="1" errorcursor="false" longdelim="true" plotoptions="" quiet="false" elisiontermsafter="100" screenwidth="79" preplot="" prettyprint="3" displayprecision="-1" screenpixelheight="1200" warnlevel="3" screenheight="25" latexwidth="6.0" postplot="" prompt="&gt; " ShowLabels="true"/>
<Styles><Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roma" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roma" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roma" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roma" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roma" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roma" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
</Styles>
<Task-table>
    <Task-category name="&lt;default&gt;">
    </Task-category>
</Task-table>
<Task>
</Task>
<Group labelreference="L26" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Erik Panzer (<Hyperlink linktarget="mailto:panzer@mathematik.hu-berlin.de" hyperlink="true"><Font style="Text" underline="true" foreground="[0,128,128]">panzer@mathematik.hu-berlin.de</Font></Hyperlink>), May 2013.</Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" layout="Normal" leftmargin="20">On the analytic computation of massless propagators in dimensional regularization,</Text-field>
<Text-field style="Text" layout="Normal" leftmargin="20"><Hyperlink linktarget="http://www.sciencedirect.com/science/article/pii/S0550321313003003" hyperlink="true"><Font style="Text" underline="true" foreground="[0,128,128]">Nuclear Physics B 874 (2) (2013) 567--593</Font></Hyperlink>. <Hyperlink linktarget="http://dx.doi.org/10.1016/j.nuclphysb.2013.05.025" hyperlink="true"><Font style="Text" underline="true" foreground="[0,128,128]">doi:10.1016/j.nuclphysb.2013.05.025</Font></Hyperlink>. <Hyperlink linktarget="http://arxiv.org/abs/1305.2161v2" hyperlink="true"><Font style="Text" underline="true" foreground="[0,128,128]">arXiv:1305.2161v2</Font></Hyperlink>.</Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" layout="Normal">This worksheet shows how to use the functions in &quot;massless_propagators&quot; to extract the epsilon-expansions of three- and four-loop massless propagators, stored in &quot;massless_propagators_periods&quot;.</Text-field>
<Text-field style="Text" layout="Normal">These files can be obtained from <Hyperlink linktarget="http://www.math.hu-berlin.de/~panzer/" hyperlink="true"><Font style="Text" underline="true" foreground="[0,128,128]">http://www.math.hu-berlin.de/~panzer/</Font></Hyperlink></Text-field>
</Input>
</Group>
<Group labelreference="L27" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="read &quot;massless_propagators&quot;:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2L1ElcmVhZEYnLyUlYm9sZEdRJXRydWVGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNC8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOS8lKXN0cmV0Y2h5R0Y5LyUqc3ltbWV0cmljR0Y5LyUobGFyZ2VvcEdGOS8lLm1vdmFibGVsaW1pdHNHRjkvJSdhY2NlbnRHRjkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZILUYsNi1RIn5GJy9GM1Enbm9ybWFsRidGN0Y6RjxGPkZARkJGREZGRkktSSNtc0dGJDYjUTVtYXNzbGVzc19wcm9wYWdhdG9yc0YnLUYsNi1RIjpGJ0ZORjdGOkY8Rj5GQEZCRkQvRkdRLDAuMjc3Nzc3OGVtRicvRkpGWEZO">QyRBUTVtYXNzbGVzc19wcm9wYWdhdG9yczYiISIi</Equation><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L9" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Initially, results are in the G-scheme, i.e. the prefactor G0 is taken out per loop such that the one-loop-master integral in D=4-2*epsilon is just 1/epsilon:</Text-field>
</Input>
</Group>
<Group labelreference="L5" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="series(G(1, 1), epsilon = 0)" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnc2VyaWVzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiotRiw2JVEiR0YnRi9GMi1GNjYkLUYjNictSSNtbkdGJDYkUSIxRicvRjNRJ25vcm1hbEYnLUkjbW9HRiQ2LVEiLEYnRkUvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGTS8lKnN5bW1ldHJpY0dGTS8lKGxhcmdlb3BHRk0vJS5tb3ZhYmxlbGltaXRzR0ZNLyUnYWNjZW50R0ZNLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRidGQS8lK2V4ZWN1dGFibGVHRk1GRUZFRkctRiw2JVEoZXBzaWxvbkYnL0YwRk1GRS1GSDYtUSI9RidGRUZLL0ZPRk1GUEZSRlRGVkZYL0ZlblEsMC4yNzc3Nzc4ZW1GJy9GaG5GZW8tRkI2JFEiMEYnRkVGam5GRUZFLUYsNiNRIUYnRmpuRkU=">LUknc2VyaWVzRyUqcHJvdGVjdGVkRzYkLUkiR0c2IjYkIiIiRiovSShlcHNpbG9uR0YoIiIh</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">KydJKGVwc2lsb25HNiIiIiIhIiItSSJPRyUqcHJvdGVjdGVkRzYjRiUiIzc=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L10" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">To change the scheme, set the per-loop factor:</Text-field>
</Input>
</Group>
<Group labelreference="L11" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="loopFactor := 1; -1; series(G(1, 1), epsilon = 0, 2)" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVErbG9vcEZhY3RvckYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEnc2VyaWVzRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNistRiw2JVEiR0YnRi9GMi1GWjYkLUYjNiZGTy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRk9GOUY5Rl9vLUYsNiVRKGVwc2lsb25GJy9GMEY9RjktRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRlA2JFEiMEYnRjlGX28tRlA2JFEiMkYnRjlGOUY5LUYsNiNRIUYnRmRwLyUrZXhlY3V0YWJsZUdGPUY5">QyU+SStsb29wRmFjdG9yRzYiIiIiISIiLUknc2VyaWVzRyUqcHJvdGVjdGVkRzYlLUkiR0dGJTYkRiZGJi9JKGVwc2lsb25HRiUiIiEiIiM=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSVtc3VwR0YkNiUtSSNtaUdGJDYlUScmIzk0OTtGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUYjNiUtSSNtb0dGJDYtUSomdW1pbnVzMDtGJ0Y3LyUmZmVuY2VHRjYvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGNi8lKnN5bW1ldHJpY0dGNi8lKGxhcmdlb3BHRjYvJS5tb3ZhYmxlbGltaXRzR0Y2LyUnYWNjZW50R0Y2LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGUC1JI21uR0YkNiRRIjFGJ0Y3RjcvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLUY9Ni1RKCZtaW51cztGJ0Y3RkBGQkZERkZGSEZKRkxGTkZRLUYjNiYtRjE2JVEnJiM5NDc7RidGNEY3LUY9Ni1RIitGJ0Y3RkBGQkZERkZGSEZKRkxGTkZRLUZUNiRRIjJGJ0Y3RjdGXG8tRiM2Ji1JKG1mZW5jZWRHRiQ2JC1GIzYrRjwtRiM2KC1JJm1mcmFjR0YkNihGU0Zfby8lLmxpbmV0aGlja25lc3NHRlYvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYnAvJSliZXZlbGxlZEdGNi1GPTYtUTEmSW52aXNpYmxlVGltZXM7RidGN0ZARkJGREZGRkhGSkZML0ZPUSYwLjBlbUYnL0ZSRltxLUklbXN1YkdGJDYlLUYxNiVRInpGJy9GNVEldHJ1ZUYnL0Y4USdpdGFsaWNGJy1GIzYmRl9vLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y2RjcvJS9zdWJzY3JpcHRzaGlmdEdGWUZpcUZcckY3RlxvLUYjNihGW3BGZ3AtRi42JUZpbkZfb0ZXRmlxRlxyRjdGWi1GIzYmRl9vRmdwRmluRjdGXG8tRlQ2JFEiNEYnRjdGN0Y3RmdwRjBGN0Y3RlxvLUYjNictRjE2JVEiT0YnRjRGNy1GZW82JC1GIzYmLUYuNiVGMEZfb0ZXRmlxRlxyRjdGN0ZpcUZcckY3RmlxRlxyRjc=">KytJKGVwc2lsb25HNiIiIiIhIiIsJkkmZ2FtbWFHJSpwcm90ZWN0ZWRHRiYiIiNGJSIiISwqJkkiekdGJDYjRiojRiZGKiokRihGKiNGJUYqRighIiMiIiVGJUYlLUkiT0dGKTYjRiVGKg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L12" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Back to the G-scheme:</Text-field>
</Input>
</Group>
<Group labelreference="L6" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="loopFactor := 1/G0; -1; series(G(1, 1), epsilon = 0)" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVErbG9vcEZhY3RvckYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUklbXN1cEdGJDYlLUYsNiVRI0cwRidGL0YyLUYjNiYtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmVuLUkjbW5HRiQ2JFEiMUYnRjlGL0YyLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSdzZXJpZXNGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSJHRidGL0YyLUZlbzYkLUYjNiZGZ24tRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0ZnbkY5RjlGYHAtRiw2JVEoZXBzaWxvbkYnL0YwRj1GOS1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GaG42JEZdb0Y5RjlGOS8lK2V4ZWN1dGFibGVHRj1GOQ==">QyU+SStsb29wRmFjdG9yRzYiKiRJI0cwR0YlISIiRigtSSdzZXJpZXNHJSpwcm90ZWN0ZWRHNiQtSSJHR0YlNiQiIiJGMC9JKGVwc2lsb25HRiUiIiE=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">KydJKGVwc2lsb25HNiIiIiIhIiItSSJPRyUqcHJvdGVjdGVkRzYjRiUiIzc=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L14" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Graphs are named as in the article. The argument is the list [nu_1,...,nu_E] of nu_e for each edge (edges are numbered as depicted in the figures in the article). The propagator of e is taken to power 1 + nu_e*epsilon.</Text-field>
<Text-field style="Text" layout="Normal">So for propagators raised to power one, the non-planar three-loop propagator has the expansion:</Text-field>
</Input>
</Group>
<Group labelreference="L7" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="N([0, 0, 0, 0, 0, 0, 0, 0])" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEiTkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUY2NiYtRiM2My1JI21uR0YkNiRRIjBGJy9GM1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGQi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZKLyUqc3ltbWV0cmljR0ZKLyUobGFyZ2VvcEdGSi8lLm1vdmFibGVsaW1pdHNHRkovJSdhY2NlbnRHRkovJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJ0Y+RkRGPkZERj5GREY+RkRGPkZERj5GREY+LyUrZXhlY3V0YWJsZUdGSkZCRkIvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGZ25GQkZCRmduRkI=">LUkiTkc2IjYjNyoiIiFGJ0YnRidGJ0YnRidGJw==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">Ky9JKGVwc2lsb25HNiIsJCZJInpHRiQ2IyIiJiIjPyIiISwoRiYhIyEpKiQmRic2IyIiIyIiJCMiIyEpIiIoKiQmRic2I0YyRjEiI28iIiIsLComRi9GMUY3RjojIiQzJUYpRjYhJHMjRiZGNCZGJzYjRjUiJF0lRi4jISQ/JEY1RjEsMEY8IyElSztGKSomRjdGOkYmRjohJVtDJkYnNiRGMkYpIyElcyEqRilGNiIkcyNGQCElKz0qJEYvIiIlIyInR0E1IiREIkYuIyIkPyRGNUYyLDQqJkYvRjJGN0Y6IyEmTy4iRjUqJkYvRjFGJkY6IyImcyk+RikqJEY3RjIjISVTWUYyRjwjIiVLO0YpRkgiJSN6KkZKIyImKUdPRilGQCIlKz0mRic2IyIiKiMiJk8hKSlGY29GUCMhJzcqMyVGVEZRLUkiT0clKnByb3RlY3RlZEc2I0Y6Rik=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L15" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Homogeneous weight (transcendentality) can be achieved through suitable rational prefactors, as in the results in the article:</Text-field>
</Input>
</Group>
<Group labelreference="L13" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="simplify(series(N([0, 0, 0, 0, 0, 0, 0, 0])/(1-2*epsilon)^2, epsilon = 0))" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSdzZXJpZXNGJ0YvRjItRjY2JC1GIzYtLUYsNiVRIk5GJ0YvRjItRjY2JC1GIzYkLUY2NiYtRiM2Mi1JI21uR0YkNiRRIjBGJy9GM1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGUC8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZYLyUqc3ltbWV0cmljR0ZYLyUobGFyZ2VvcEdGWC8lLm1vdmFibGVsaW1pdHNHRlgvJSdhY2NlbnRHRlgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJ0ZMRlJGTEZSRkxGUkZMRlJGTEZSRkxGUkZMRlBGUC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZQRlAtRlM2LVEnJnNkb3Q7RidGUEZWL0ZaRlhGZW5GZ25GaW5GW29GXW9GX28vRmNvRmFvLUklbXN1cEdGJDYlLUY2NiQtRiM2KS1GTTYkUSIxRidGUC1GUzYtUSgmbWludXM7RidGUEZWRl5wRmVuRmduRmluRltvRl1vL0Zgb1EsMC4yMjIyMjIyZW1GJy9GY29GXnEtRk02JFEiMkYnRlBGW3AtRiw2JVEoZXBzaWxvbkYnL0YwRlhGUC8lK2V4ZWN1dGFibGVHRlhGUEZQLUYjNiYtRlM2LVEqJnVtaW51czA7RidGUEZWRl5wRmVuRmduRmluRltvRl1vRl1xRl9xRmBxRi9GMi8lMXN1cGVyc2NyaXB0c2hpZnRHRk9GUi1GUzYtUSJ+RidGUEZWRl5wRmVuRmduRmluRltvRl1vRl9vRl9wRmNxLUZTNi1RIj1GJ0ZQRlZGXnBGZW5GZ25GaW5GW29GXW8vRmBvUSwwLjI3Nzc3NzhlbUYnL0Zjb0ZnckZMRmdxRlBGUEZncUZQRlBGZ3FGUA==">LUkpc2ltcGxpZnlHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHNiI2Iy1JJ3Nlcmllc0dGJTYkKiYtSSJOR0YnNiM3KiIiIUYxRjFGMUYxRjFGMUYxIiIiLCZGMkYySShlcHNpbG9uR0YnISIjRjUvRjRGMQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">Ky9JKGVwc2lsb25HNiIsJCZJInpHRiQ2IyIiJiIjPyIiISwmKiQmRic2IyIiIyIiJCMiIyEpIiIoKiQmRic2I0YxRjAiI28iIiIsJiomRi5GMEY2RjkjIiQzJUYpJkYnNiNGNCIkXSVGMCwoKiZGNkY5RiZGOSElW0MmRic2JEYxRikjISVzISpGKSokRi4iIiUjIidHQTUiJEQiRjEsKiomRi5GMUY2RjkjISZPLiJGNComRi5GMEYmRjkjIiZzKT5GKSokRjZGMSMhJVNZRjEmRic2IyIiKiMiJk8hKSlGWUZJLUkiT0clKnByb3RlY3RlZEc2I0Y5Rik=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L17" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">With epsilon-shifts of the propagator powers:</Text-field>
</Input>
</Group>
<Group labelreference="L16" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="simplify(series(N([1, 1, 1, 1, 1, 1, 1, 1])/(1-2*epsilon)^2, epsilon = 0))" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSdzZXJpZXNGJ0YvRjItRjY2JC1GIzYsLUYsNiVRIk5GJ0YvRjItRjY2JC1GIzYkLUY2NiYtRiM2Mi1JI21uR0YkNiRRIjFGJy9GM1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGUC8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZYLyUqc3ltbWV0cmljR0ZYLyUobGFyZ2VvcEdGWC8lLm1vdmFibGVsaW1pdHNHRlgvJSdhY2NlbnRHRlgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJ0ZMRlJGTEZSRkxGUkZMRlJGTEZSRkxGUkZMRlBGUC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZQRlAtRlM2LVEnJnNkb3Q7RidGUEZWL0ZaRlhGZW5GZ25GaW5GW29GXW9GX28vRmNvRmFvLUklbXN1cEdGJDYlLUY2NiQtRiM2KEZMLUZTNi1RKCZtaW51cztGJ0ZQRlZGXnBGZW5GZ25GaW5GW29GXW8vRmBvUSwwLjIyMjIyMjJlbUYnL0Zjb0ZbcS1GTTYkUSIyRidGUEZbcC1GLDYlUShlcHNpbG9uRicvRjBGWEZQRlBGUC1GIzYlLUZTNi1RKiZ1bWludXMwO0YnRlBGVkZecEZlbkZnbkZpbkZbb0Zdb0ZqcEZccUZdcUZQLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0ZSLUZTNi1RIn5GJ0ZQRlZGXnBGZW5GZ25GaW5GW29GXW9GX29GX3BGYHEtRlM2LVEiPUYnRlBGVkZecEZlbkZnbkZpbkZbb0Zdby9GYG9RLDAuMjc3Nzc3OGVtRicvRmNvRmNyLUZNNiRGW3JGUEZQRlBGUEZQLUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGWEZQ">LUkpc2ltcGxpZnlHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHNiI2Iy1JJ3Nlcmllc0dGJTYkKiYtSSJOR0YnNiM3KiIiIkYxRjFGMUYxRjFGMUYxRjEsJkYxRjFJKGVwc2lsb25HRichIiNGNC9GMyIiIQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">Ky9JKGVwc2lsb25HNiIsJCZJInpHRiQ2IyIiJiIjPyIiISwmKiQmRic2IyIiJCIiIyIkKT0qJCZGJzYjRjFGMCMiIyEpIiIoIiIiLCYqJkY0RjFGLkY5IyIlRzZGKSZGJzYjRjgiJXJLRjEsKComRi5GOUYmRjkhJ0tRNiZGJzYkRjBGKSMhJ2s9TkYpKiRGNCIiJSMiKV8sIz0jIiR2KUYwLCoqJkY0RjBGLkY5IyEnS29YRjgqJkY0RjFGJkY5IyInJzQ5KEYpKiRGLkYwISYrOSgmRic2IyIiKiMiKDtJQiJGMEZJLUkiT0clKnByb3RlY3RlZEc2I0Y5Rik=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L21" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">The polynomial for arbitrary insertions:</Text-field>
</Input>
</Group>
<Group labelreference="L20" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="simplify(series(N([seq(nu[e], e = 1 .. 8)])/(1-2*epsilon)^2, epsilon = 0, 3))" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSdzZXJpZXNGJ0YvRjItRjY2JC1GIzYvLUYsNiVRIk5GJ0YvRjItRjY2JC1GIzYlLUY2NiYtRiM2Ji1GLDYlUSRzZXFGJ0YvRjItRjY2JC1GIzYsLUYsNiVRI251RicvRjBRJmZhbHNlRicvRjNRJ25vcm1hbEYnLUY2NiYtRiM2JS1GLDYlUSJlRidGL0YyLyUrZXhlY3V0YWJsZUdGV0ZYRlgvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictSSNtb0dGJDYtUSIsRidGWC8lJmZlbmNlR0ZXLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRlcvJSpzeW1tZXRyaWNHRlcvJShsYXJnZW9wR0ZXLyUubW92YWJsZWxpbWl0c0dGVy8lJ2FjY2VudEdGVy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRmhuLUZkbzYtUSI9RidGWEZnby9Gam9GV0ZbcEZdcEZfcEZhcEZjcC9GZnBRLDAuMjc3Nzc3OGVtRicvRmlwRmBxLUkjbW5HRiQ2JFEiMUYnRlgtRmRvNi1RIy4uRidGWEZnb0ZecUZbcEZdcEZfcEZhcEZjcC9GZnBRLDAuMjIyMjIyMmVtRicvRmlwRmdwLUZjcTYkUSI4RidGWEZbb0ZYRlhGW29GWEZYRl1vRmBvRltvRlhGWC1GZG82LVEnJnNkb3Q7RidGWEZnb0ZecUZbcEZdcEZfcEZhcEZjcEZlcEZbci1JJW1zdXBHRiQ2JS1GNjYkLUYjNihGYnEtRmRvNi1RKCZtaW51cztGJ0ZYRmdvRl5xRltwRl1wRl9wRmFwRmNwRmlxL0ZpcEZqcS1GY3E2JFEiMkYnRlhGX3ItRiw2JVEoZXBzaWxvbkYnRlZGWEZYRlgtRiM2JS1GZG82LVEqJnVtaW51czA7RidGWEZnb0ZecUZbcEZdcEZfcEZhcEZjcEZpcUZcc0Zdc0ZYLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zjby1GZG82LVEifkYnRlhGZ29GXnFGW3BGXXBGX3BGYXBGY3BGZXBGW3JGYHNGW3EtRmNxNiRGanNGWEZjby1GY3E2JFEiM0YnRlhGW29GWEZYRltvRlhGWEZbb0ZY">LUkpc2ltcGxpZnlHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHNiI2Iy1JJ3Nlcmllc0dGJTYlKiYtSSJOR0YnNiM3Iy1JJHNlcUdGJTYkJkkjbnVHRic2I0kiZUdGJy9GNzsiIiIiIilGOiwmRjpGOkkoZXBzaWxvbkdGJyEiI0Y+L0Y9IiIhIiIk</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">KytJKGVwc2lsb25HNiIsJCZJInpHRiQ2IyIiJiIjPyIiISw2KiQmRic2IyIiJCIiIyIjbyokJkYnNiNGMUYwIyIjISkiIigqJiZJI251R0YkNiMiIiJGPUYuRjEiIzcqJiZGO0YoRj1GLkYxIiM9KiYmRjs2IyIiJUY9Ri5GMUY+KiYmRjs2IyIiJ0Y9Ri5GMUY+KiYmRjs2I0Y4Rj1GLkYxRkEqJiZGO0Y1Rj1GLkYxRkEqJiZGO0YvRj1GLkYxRj4qJiZGOzYjIiIpRj1GLkYxRkFGPSxocSomRjRGMUYuRj0jIiQzJUYpJkYnRkwiJF0lKihGOkY9RkdGPUZZRj1GOCooRjpGPUZDRj1GWUY9IiNAKihGOkY9RlBGPUZZRj1GZ24qKEY6Rj1GTkY9RllGPSMiJDAiRjEqKEZLRj1GUkY9RllGPSMiJHYiRkUqKEZHRj1GUkY9RllGPUZqbiooRkdGPUZLRj1GWUY9IyIjXEYxKihGQEY9RlJGPUZZRj0jIiRKI0ZFKihGQEY9RktGPUZZRj1GZG8qKEZARj1GR0Y9RllGPUZqbiooRkNGPUZSRj1GWUY9RmFvKihGTkY9RjRGMUYuRj0jIiQzIkYpKihGOkY9RjRGMUYuRj0jIiNzRikqKEY6Rj1GQEY9RllGPUZhbyooRkNGPUZLRj1GWUY9RmpuKihGQ0Y9RkdGPUZZRj1GZ24qKEZDRj1GQEY9RllGPUZqbiooRlBGPUZSRj1GWUY9RmpuKihGUEY9RktGPUZZRj1GYW8qKEZQRj1GR0Y9RllGPUZnbiooRlBGPUZARj1GWUY9RmFvKihGUEY9RkNGPUZZRj1GOCooRk5GPUZSRj1GWUY9RmRvKihGTkY9RktGPUZZRj1GZG8qKEZORj1GR0Y9RllGPUZhbyooRk5GPUZARj1GWUY9Rl1vKihGTkY9RkNGPUZZRj1GYW8qKEZORj1GUEY9RllGPUZqbiooRjpGPUZSRj1GWUY9RmFvKihGOkY9RktGPUZZRj1Gam4qKEZSRj1GNEYxRi5GPUZqbyooRktGPUY0RjFGLkY9RmpvKihGR0Y9RjRGMUYuRj1GXXAqKEZARj1GNEYxRi5GPUZqbyooRkNGPUY0RjFGLkY9Rl1wKihGUEY9RjRGMUYuRj1GXXAqJkZORj1GWUY9IyIkKikpRkUqJkY6Rj1GWUY9IyIkKEdGMSomRlJGMUZZRj0jIiQqUkZUKiZGTkYxRllGPUZdciomRkdGMUZZRj0jIiNqRjEqJkZARjFGWUY9Rl1yKiZGQ0YxRllGPUZhciomRlBGMUZZRj1GYXIqJkZLRjFGWUY9Rl1yKiZGOkYxRllGPUZhciomRlJGPUZZRj1GZ3EqJkZLRj1GWUY9RmdxKiZGR0Y9RllGPUZqcSomRkBGPUZZRj1GZ3EqJkZDRj1GWUY9RmpxKiZGUEY9RllGPUZqcUYxLUkiT0clKnByb3RlY3RlZEdGPEYw</Equation></Text-field>
</Output>
</Group>
</Worksheet>

==> anc/massless_propagators_periods <==
# Erik Panzer (panzer@mathematik.hu-berlin.de), May 2013
# periods of massless three- and four-loop propagators computed in the article
#
#		E. Panzer, On the analytic computation of massless propagators in dimensional regularization,
#		Nuclear Physics B 874 (2) (2013) 567--593. doi:10.1016/j.nuclphysb.2013.05.025. arXiv:1305.2161v2.
#
# functions to access these epsilon expansions are in "massless_propagators", obtainable from arXiv and http://www.math.hu-berlin.de/~panzer/
# see the worksheet "massless_propagators.mw" for examples and instructions
periodF := table([(1, 1, 1, 0, 1, 1)=1243/875*z[2]^4+54/5*z[3,5]+357/2*z[7]+36
/5*z[2]^2*z[3]-140*z[2]*z[5]-148*z[3]*z[5]+50*z[2]*z[3]^2,(4, 0, 0, 0, 0, 1)=
9702/125*z[2]^4+2592/35*z[2]^3+162/5*z[3,5]+2223/2*z[7]+360*z[5]-84*z[3]^2-228
/5*z[2]^2*z[3]-438*z[2]*z[5]-96*z[2]*z[3]-528*z[3]*z[5]+123*z[2]*z[3]^2,(0, 0,
1, 0, 3, 0)=14*z[7]-12/5*z[2]^2*z[3]-10*z[2]*z[5],(0, 0, 0, 0, 1, 2)=0,(2, 2,
0, 0, 0, 1)=52943/875*z[2]^4+54/5*z[3,5]+945/2*z[7]-12*z[2]^2*z[3]-160*z[2]*z[
5]-218*z[3]*z[5]+40*z[2]*z[3]^2,(0, 0, 1, 3, 1, 0)=0,(0, 0, 3, 2, 0, 0)=-32*z[
3]*z[5]+6*z[2]*z[3]^2,(0, 0, 2, 2, 1, 0)=-5*z[3]*z[5]+12*z[2]*z[3]^2,(0, 0, 0,
0, 2, 0)=10*z[5],(1, 0, 0, 1, 1, 1)=693/2*z[7]+24*z[3]^2+72/5*z[2]^2*z[3]-185*
z[2]*z[5],(2, 0, 0, 2, 0, 1)=52943/875*z[2]^4+54/5*z[3,5]+945/2*z[7]-12*z[2]^2
*z[3]-160*z[2]*z[5]-218*z[3]*z[5]+40*z[2]*z[3]^2,(0, 0, 0, 2, 0, 3)=0,(2, 0, 1
, 0, 1, 1)=-787/175*z[2]^4+54*z[3,5]+945/2*z[7]-350*z[2]*z[5]-325*z[3]*z[5]+
107*z[2]*z[3]^2,(0, 0, 0, 1, 1, 2)=357/4*z[7]-6/5*z[2]^2*z[3]-45*z[2]*z[5],(0,
0, 0, 2, 3, 0)=32*z[3]*z[5]-6*z[2]*z[3]^2,(0, 0, 1, 1, 1, 0)=0,(3, 0, 2, 0, 0,
0)=9606/175*z[2]^4+160/7*z[2]^3+520*z[7]+80*z[5]-8*z[3]^2-24*z[2]^2*z[3]-180*z
[2]*z[5]-276*z[3]*z[5]+42*z[2]*z[3]^2,(2, 2, 0, 0, 0, 0)=80/7*z[2]^3+260*z[7]+
40*z[5]-4*z[3]^2-12*z[2]^2*z[3]-90*z[2]*z[5],(1, 2, 1, 1, 0, 0)=902/175*z[2]^4
+84*z[7]-12/5*z[2]^2*z[3]-50*z[2]*z[5]-58*z[3]*z[5]-13*z[2]*z[3]^2,(1, 0, 0, 2
, 0, 1)=945/4*z[7]-6*z[2]^2*z[3]-80*z[2]*z[5],(0, 0, 0, 1, 3, 1)=59*z[3]*z[5]-\
6*z[2]*z[3]^2,(0, 0, 0, 3, 1, 1)=59*z[3]*z[5]-6*z[2]*z[3]^2,(0, 1, 1, 0, 0, 3)
=54*z[3]*z[5],(0, 3, 0, 2, 0, 0)=0,(0, 2, 0, 0, 1, 0)=-6*z[3]^2,(1, 1, 0, 0, 0
, 3)=7953/875*z[2]^4+54/5*z[3,5]+189/2*z[7]-24/5*z[2]^2*z[3]-30*z[2]*z[5]-21*z
[3]*z[5]+3*z[2]*z[3]^2,(0, 1, 1, 1, 0, 0)=0,(1, 0, 0, 1, 3, 0)=44/7*z[2]^4+56*
z[7]-24/5*z[2]^2*z[3]-20*z[2]*z[5]+66*z[3]*z[5]-10*z[2]*z[3]^2,(1, 0, 2, 1, 0,
0)=168*z[7]-12*z[3]^2-66/5*z[2]^2*z[3]-70*z[2]*z[5],(1, 1, 2, 1, 0, 0)=402/175
*z[2]^4+84*z[7]-12/5*z[2]^2*z[3]-60*z[2]*z[5]-78*z[3]*z[5]+18*z[2]*z[3]^2,(1,
0, 1, 1, 1, 0)=210*z[7]-140*z[2]*z[5],(0, 0, 0, 4, 1, 0)=16*z[3]*z[5],(2, 0, 0
, 2, 0, 0)=80/7*z[2]^3+260*z[7]+40*z[5]-4*z[3]^2-12*z[2]^2*z[3]-90*z[2]*z[5],(
0, 1, 0, 0, 2, 2)=-81*z[3]*z[5]+12*z[2]*z[3]^2,(1, 1, 0, 1, 2, 0)=402/175*z[2]
^4+84*z[7]-12/5*z[2]^2*z[3]-60*z[2]*z[5]-78*z[3]*z[5]+18*z[2]*z[3]^2,(0, 4, 0,
1, 0, 0)=0,(1, 0, 0, 4, 0, 0)=168/25*z[2]^4+28*z[7]-4*z[3]*z[5],(0, 2, 0, 1, 0
, 2)=0,(0, 0, 0, 0, 0, 0)=6*z[3],(0, 1, 0, 0, 2, 1)=84*z[7]-6/5*z[2]^2*z[3]-35
*z[2]*z[5],(1, 0, 0, 0, 1, 0)=-12*z[2]*z[3]+30*z[5],(1, 3, 1, 0, 0, 0)=44/7*z[
2]^4+56*z[7]-24/5*z[2]^2*z[3]-20*z[2]*z[5]+66*z[3]*z[5]-10*z[2]*z[3]^2,(0, 1,
0, 0, 3, 0)=28*z[7]-12/5*z[2]^2*z[3]-10*z[2]*z[5],(0, 2, 0, 3, 0, 0)=0,(0, 1,
1, 2, 0, 1)=-5*z[3]*z[5]+18*z[2]*z[3]^2,(1, 1, 0, 0, 1, 2)=11223/875*z[2]^4+54
/5*z[3,5]+357/2*z[7]-12/5*z[2]^2*z[3]-90*z[2]*z[5]-330*z[3]*z[5]+45*z[2]*z[3]^
2,(1, 0, 0, 3, 0, 1)=2276/175*z[2]^4+84*z[7]-24/5*z[2]^2*z[3]-20*z[2]*z[5]-34*
z[3]*z[5]+2*z[2]*z[3]^2,(0, 4, 0, 0, 0, 0)=14*z[7],(3, 0, 0, 0, 2, 0)=9606/175
*z[2]^4+160/7*z[2]^3+520*z[7]+80*z[5]-8*z[3]^2-24*z[2]^2*z[3]-180*z[2]*z[5]-\
276*z[3]*z[5]+42*z[2]*z[3]^2,(0, 1, 0, 1, 2, 1)=0,(0, 0, 1, 0, 0, 4)=0,(1, 0,
0, 0, 2, 2)=36363/1750*z[2]^4+27/5*z[3,5]+525/4*z[7]-6/5*z[2]^2*z[3]-30*z[2]*z
[5]-42*z[3]*z[5]+9*z[2]*z[3]^2,(0, 2, 2, 0, 0, 0)=42*z[7]-3/5*z[2]^2*z[3]-10*z
[2]*z[5],(0, 0, 0, 1, 0, 3)=189/4*z[7]-12/5*z[2]^2*z[3]-15*z[2]*z[5],(0, 0, 1,
1, 0, 0)=-6*z[2]*z[3]+10*z[5],(0, 2, 0, 0, 1, 1)=84*z[7]-6/5*z[2]^2*z[3]-35*z[
2]*z[5],(0, 1, 1, 3, 0, 0)=-5*z[3]*z[5]+6*z[2]*z[3]^2,(3, 0, 1, 0, 0, 1)=69477
/875*z[2]^4+696/35*z[2]^3+216/5*z[3,5]+1032*z[7]+120*z[5]-36*z[3]^2-24*z[2]^2*
z[3]-474*z[2]*z[5]-48*z[2]*z[3]-540*z[3]*z[5]+135*z[2]*z[3]^2,(0, 2, 0, 0, 2,
1)=-86*z[3]*z[5]+24*z[2]*z[3]^2,(0, 0, 3, 1, 0, 0)=28*z[7]-12/5*z[2]^2*z[3]-10
*z[2]*z[5],(1, 2, 0, 1, 0, 0)=441/4*z[7]-6*z[2]^2*z[3]-60*z[2]*z[5],(1, 2, 0,
0, 1, 0)=168*z[7]-12*z[3]^2-66/5*z[2]^2*z[3]-70*z[2]*z[5],(0, 2, 1, 0, 0, 2)=
81*z[3]*z[5]-12*z[2]*z[3]^2,(0, 0, 1, 0, 1, 0)=-6*z[2]*z[3]+5*z[5],(0, 2, 0, 0
, 0, 2)=525/8*z[7]-3/5*z[2]^2*z[3]-15*z[2]*z[5],(1, 0, 1, 0, 1, 2)=-7344/875*z
[2]^4+108/5*z[3,5]+105*z[7]-12/5*z[2]^2*z[3]-90*z[2]*z[5]-57*z[3]*z[5]+21*z[2]
*z[3]^2,(1, 1, 0, 0, 2, 0)=168*z[7]-12*z[3]^2-66/5*z[2]^2*z[3]-70*z[2]*z[5],(0
, 2, 0, 0, 0, 3)=0,(0, 0, 0, 2, 2, 1)=86*z[3]*z[5]-24*z[2]*z[3]^2,(0, 1, 0, 1,
3, 0)=0,(3, 0, 0, 0, 0, 1)=1296/35*z[2]^3+2223/4*z[7]+180*z[5]-42*z[3]^2-114/5
*z[2]^2*z[3]-219*z[2]*z[5]-48*z[2]*z[3],(1, 0, 0, 0, 1, 2)=252*z[7]-6*z[2]^2*z
[3]-105*z[2]*z[5],(1, 0, 2, 0, 0, 0)=40/7*z[2]^3+20*z[5]-2*z[3]^2,(1, 0, 4, 0,
0, 0)=168/25*z[2]^4+28*z[7]-4*z[3]*z[5],(1, 2, 0, 0, 0, 0)=40/7*z[2]^3+20*z[5]
-2*z[3]^2,(1, 0, 0, 0, 4, 0)=168/25*z[2]^4+28*z[7]-4*z[3]*z[5],(0, 1, 3, 0, 0,
1)=59*z[3]*z[5]-6*z[2]*z[3]^2,(1, 0, 1, 0, 1, 1)=945/4*z[7]-175*z[2]*z[5],(2,
1, 1, 0, 0, 0)=148/35*z[2]^3+386*z[7]+40*z[5]+20*z[3]^2+54/5*z[2]^2*z[3]-192*z
[2]*z[5]-24*z[2]*z[3],(1, 1, 2, 0, 0, 0)=168*z[7]+12*z[3]^2+6/5*z[2]^2*z[3]-70
*z[2]*z[5],(0, 0, 1, 1, 2, 1)=5*z[3]*z[5]-18*z[2]*z[3]^2,(0, 1, 1, 0, 0, 2)=
357/4*z[7]-6/5*z[2]^2*z[3]-45*z[2]*z[5],(1, 1, 2, 0, 1, 0)=902/175*z[2]^4+84*z
[7]-12/5*z[2]^2*z[3]-50*z[2]*z[5]-58*z[3]*z[5]-13*z[2]*z[3]^2,(1, 3, 0, 0, 1,
0)=44/7*z[2]^4+56*z[7]-24/5*z[2]^2*z[3]-20*z[2]*z[5]-126*z[3]*z[5]+14*z[2]*z[3
]^2,(3, 0, 1, 1, 0, 0)=1992/35*z[2]^4+296/35*z[2]^3+772*z[7]+80*z[5]-104*z[3]^
2-324/5*z[2]^2*z[3]-384*z[2]*z[5]-48*z[2]*z[3]-768*z[3]*z[5]+180*z[2]*z[3]^2,(
1, 1, 0, 1, 1, 0)=210*z[7]-140*z[2]*z[5],(1, 0, 1, 0, 0, 0)=-12*z[2]*z[3]+30*z
[5],(2, 0, 0, 0, 2, 1)=52943/875*z[2]^4+54/5*z[3,5]+945/2*z[7]-12*z[2]^2*z[3]-\
160*z[2]*z[5]-218*z[3]*z[5]+40*z[2]*z[3]^2,(1, 1, 0, 1, 0, 1)=945/4*z[7]-175*z
[2]*z[5],(0, 1, 2, 1, 1, 0)=0,(2, 0, 0, 0, 1, 0)=348/35*z[2]^3+60*z[5]-18*z[3]
^2-24*z[2]*z[3],(0, 2, 0, 0, 0, 0)=10*z[5],(3, 0, 0, 0, 0, 0)=48*z[3]+342/35*z
[2]^3+72/5*z[2]^2+84*z[5]-30*z[3]^2-36*z[2]*z[3],(0, 1, 1, 0, 3, 0)=-5*z[3]*z[
5]+6*z[2]*z[3]^2,(2, 0, 3, 0, 0, 0)=4552/175*z[2]^4+168*z[7]-48/5*z[2]^2*z[3]-\
40*z[2]*z[5]-68*z[3]*z[5]+4*z[2]*z[3]^2,(2, 0, 2, 0, 1, 0)=10023/875*z[2]^4+54
/5*z[3,5]+441/2*z[7]-12*z[2]^2*z[3]-120*z[2]*z[5]-162*z[3]*z[5]+36*z[2]*z[3]^2
,(1, 1, 3, 0, 0, 0)=44/7*z[2]^4+56*z[7]-24/5*z[2]^2*z[3]-20*z[2]*z[5]+66*z[3]*
z[5]-10*z[2]*z[3]^2,(0, 0, 0, 1, 4, 0)=16*z[3]*z[5],(0, 0, 0, 0, 4, 1)=0,(0, 2
, 2, 0, 0, 1)=86*z[3]*z[5]-24*z[2]*z[3]^2,(2, 0, 0, 0, 2, 0)=80/7*z[2]^3+260*z
[7]+40*z[5]-4*z[3]^2-12*z[2]^2*z[3]-90*z[2]*z[5],(0, 0, 0, 0, 1, 0)=0,(0, 1, 2
, 0, 2, 0)=0,(0, 0, 2, 0, 0, 1)=0,(1, 3, 0, 1, 0, 0)=-76/175*z[2]^4+28*z[7]-24
/5*z[2]^2*z[3]-20*z[2]*z[5]-26*z[3]*z[5]+2*z[2]*z[3]^2,(0, 1, 3, 1, 0, 0)=0,(1
, 1, 0, 0, 0, 1)=174/35*z[2]^3+30*z[5]-9*z[3]^2-12*z[2]*z[3],(0, 0, 0, 1, 1, 3
)=54*z[3]*z[5],(3, 0, 0, 1, 0, 1)=69477/875*z[2]^4+696/35*z[2]^3+216/5*z[3,5]+
1032*z[7]+120*z[5]-36*z[3]^2-24*z[2]^2*z[3]-474*z[2]*z[5]-48*z[2]*z[3]-540*z[3
]*z[5]+135*z[2]*z[3]^2,(0, 1, 0, 2, 1, 0)=42*z[7]-6/5*z[2]^2*z[3]-25*z[2]*z[5]
,(0, 3, 0, 1, 0, 0)=14*z[7]-12/5*z[2]^2*z[3]-10*z[2]*z[5],(0, 0, 0, 1, 2, 2)=
81*z[3]*z[5]-12*z[2]*z[3]^2,(0, 0, 0, 0, 2, 1)=0,(0, 0, 1, 2, 0, 1)=84*z[7]-6/
5*z[2]^2*z[3]-35*z[2]*z[5],(2, 0, 1, 1, 0, 1)=42986/875*z[2]^4+108/5*z[3,5]+
693*z[7]-48*z[3]^2-144/5*z[2]^2*z[3]-370*z[2]*z[5]-824*z[3]*z[5]+181*z[2]*z[3]
^2,(2, 0, 0, 1, 2, 0)=196/5*z[2]^4+336*z[7]+24*z[3]^2+12/5*z[2]^2*z[3]-140*z[2
]*z[5]+14*z[3]*z[5]-16*z[2]*z[3]^2,(0, 0, 2, 1, 0, 1)=84*z[7]-6/5*z[2]^2*z[3]-\
35*z[2]*z[5],(0, 4, 1, 0, 0, 0)=16*z[3]*z[5],(0, 3, 0, 0, 1, 1)=-59*z[3]*z[5]+
6*z[2]*z[3]^2,(0, 1, 0, 0, 0, 3)=189/4*z[7]-12/5*z[2]^2*z[3]-15*z[2]*z[5],(0,
0, 0, 1, 0, 0)=0,(5, 0, 0, 0, 0, 0)=192*z[3]+5643/175*z[2]^4+1368/35*z[2]^3+
288/5*z[2]^2+588*z[7]+336*z[5]-120*z[3]^2-54*z[2]^2*z[3]-252*z[2]*z[5]-144*z[2
]*z[3]-372*z[3]*z[5]+90*z[2]*z[3]^2,(2, 0, 0, 1, 0, 2)=37662/875*z[2]^4+216/5*
z[3,5]+504*z[7]-12*z[2]^2*z[3]-210*z[2]*z[5]-189*z[3]*z[5]+45*z[2]*z[3]^2,(0,
0, 0, 4, 0, 1)=0,(2, 0, 1, 0, 0, 0)=348/35*z[2]^3+60*z[5]-18*z[3]^2-24*z[2]*z[
3],(0, 0, 1, 2, 2, 0)=5*z[3]*z[5]-12*z[2]*z[3]^2,(0, 1, 0, 2, 0, 1)=189/4*z[7]
-6/5*z[2]^2*z[3]-30*z[2]*z[5],(0, 0, 1, 0, 0, 3)=189/4*z[7]-12/5*z[2]^2*z[3]-\
15*z[2]*z[5],(0, 0, 1, 1, 0, 1)=-12*z[3]^2,(2, 2, 0, 1, 0, 0)=10023/875*z[2]^4
+54/5*z[3,5]+441/2*z[7]-12*z[2]^2*z[3]-120*z[2]*z[5]-162*z[3]*z[5]+36*z[2]*z[3
]^2,(1, 1, 1, 0, 2, 0)=902/175*z[2]^4+84*z[7]-12/5*z[2]^2*z[3]-50*z[2]*z[5]-88
*z[3]*z[5]+47*z[2]*z[3]^2,(0, 2, 0, 1, 0, 0)=0,(1, 0, 0, 1, 0, 1)=174/35*z[2]^
3+30*z[5]-9*z[3]^2-12*z[2]*z[3],(2, 2, 1, 0, 0, 0)=196/5*z[2]^4+336*z[7]+24*z[
3]^2+12/5*z[2]^2*z[3]-140*z[2]*z[5]+14*z[3]*z[5]-16*z[2]*z[3]^2,(1, 1, 0, 1, 0
, 2)=-7344/875*z[2]^4+108/5*z[3,5]+105*z[7]-12/5*z[2]^2*z[3]-90*z[2]*z[5]-57*z
[3]*z[5]+21*z[2]*z[3]^2,(0, 1, 1, 2, 0, 0)=42*z[7]-6/5*z[2]^2*z[3]-25*z[2]*z[5
],(0, 0, 0, 1, 2, 1)=84*z[7]-6/5*z[2]^2*z[3]-35*z[2]*z[5],(0, 2, 1, 1, 0, 1)=5
*z[3]*z[5]-18*z[2]*z[3]^2,(2, 0, 2, 0, 0, 1)=52943/875*z[2]^4+54/5*z[3,5]+945/
2*z[7]-12*z[2]^2*z[3]-160*z[2]*z[5]-218*z[3]*z[5]+40*z[2]*z[3]^2,(2, 0, 0, 1,
1, 0)=148/35*z[2]^3+386*z[7]+40*z[5]+20*z[3]^2+54/5*z[2]^2*z[3]-192*z[2]*z[5]-\
24*z[2]*z[3],(3, 2, 0, 0, 0, 0)=9606/175*z[2]^4+160/7*z[2]^3+520*z[7]+80*z[5]-\
8*z[3]^2-24*z[2]^2*z[3]-180*z[2]*z[5]-276*z[3]*z[5]+42*z[2]*z[3]^2,(4, 0, 0, 1
, 0, 0)=10386/175*z[2]^4+1392/35*z[2]^3+804*z[7]+240*z[5]-72*z[3]^2-192/5*z[2]
^2*z[3]-348*z[2]*z[5]-96*z[2]*z[3]-492*z[3]*z[5]+114*z[2]*z[3]^2,(2, 0, 2, 1,
0, 0)=872/25*z[2]^4+336*z[7]-24*z[3]^2-132/5*z[2]^2*z[3]-140*z[2]*z[5]-430*z[3
]*z[5]+92*z[2]*z[3]^2,(1, 0, 1, 1, 2, 0)=902/175*z[2]^4+84*z[7]-12/5*z[2]^2*z[
3]-50*z[2]*z[5]-58*z[3]*z[5]-13*z[2]*z[3]^2,(1, 2, 1, 0, 0, 0)=168*z[7]+12*z[3
]^2+6/5*z[2]^2*z[3]-70*z[2]*z[5],(0, 0, 3, 1, 0, 1)=-59*z[3]*z[5]+6*z[2]*z[3]^
2,(0, 0, 1, 0, 2, 1)=189/4*z[7]-6/5*z[2]^2*z[3]-30*z[2]*z[5],(1, 0, 0, 0, 1, 1
)=174/35*z[2]^3+30*z[5]-9*z[3]^2-12*z[2]*z[3],(0, 0, 2, 0, 1, 1)=189/4*z[7]-6/
5*z[2]^2*z[3]-30*z[2]*z[5],(1, 1, 0, 2, 1, 0)=902/175*z[2]^4+84*z[7]-12/5*z[2]
^2*z[3]-50*z[2]*z[5]-58*z[3]*z[5]-13*z[2]*z[3]^2,(0, 1, 0, 1, 0, 2)=105/2*z[7]
-6/5*z[2]^2*z[3]-45*z[2]*z[5],(0, 0, 0, 0, 0, 3)=0,(1, 1, 0, 1, 0, 0)=-26/35*z
[2]^3+10*z[5]-7*z[3]^2-12*z[2]*z[3],(0, 0, 2, 0, 0, 3)=0,(1, 0, 1, 0, 0, 1)=
174/35*z[2]^3+30*z[5]-9*z[3]^2-12*z[2]*z[3],(3, 1, 0, 0, 0, 1)=69477/875*z[2]^
4+696/35*z[2]^3+216/5*z[3,5]+1032*z[7]+120*z[5]-36*z[3]^2-24*z[2]^2*z[3]-474*z
[2]*z[5]-48*z[2]*z[3]-540*z[3]*z[5]+135*z[2]*z[3]^2,(3, 0, 0, 2, 0, 0)=9606/
175*z[2]^4+160/7*z[2]^3+520*z[7]+80*z[5]-8*z[3]^2-24*z[2]^2*z[3]-180*z[2]*z[5]
-276*z[3]*z[5]+42*z[2]*z[3]^2,(1, 1, 0, 2, 0, 1)=1083/875*z[2]^4+54/5*z[3,5]+
189/2*z[7]-12/5*z[2]^2*z[3]-60*z[2]*z[5]-60*z[3]*z[5]+18*z[2]*z[3]^2,(0, 0, 1,
0, 1, 1)=0,(0, 1, 0, 2, 1, 1)=5*z[3]*z[5]-18*z[2]*z[3]^2,(0, 0, 0, 3, 0, 1)=42
*z[7]-12/5*z[2]^2*z[3]-10*z[2]*z[5],(1, 0, 3, 0, 0, 0)=84*z[7]-24/5*z[2]^2*z[3
]-20*z[2]*z[5],(0, 0, 1, 3, 0, 1)=-59*z[3]*z[5]+6*z[2]*z[3]^2,(0, 0, 2, 0, 1,
2)=0,(0, 0, 0, 0, 0, 4)=189/8*z[7],(2, 0, 0, 1, 0, 1)=348/35*z[2]^3+516*z[7]+
60*z[5]-18*z[3]^2-12*z[2]^2*z[3]-237*z[2]*z[5]-24*z[2]*z[3],(0, 0, 1, 1, 1, 2)
=0,(0, 2, 0, 0, 2, 0)=42*z[7]-3/5*z[2]^2*z[3]-10*z[2]*z[5],(1, 0, 1, 0, 2, 0)=
441/4*z[7]-6*z[2]^2*z[3]-60*z[2]*z[5],(4, 1, 0, 0, 0, 0)=10386/175*z[2]^4+1392
/35*z[2]^3+804*z[7]+240*z[5]-72*z[3]^2-192/5*z[2]^2*z[3]-348*z[2]*z[5]-96*z[2]
*z[3]-492*z[3]*z[5]+114*z[2]*z[3]^2,(1, 0, 1, 0, 0, 3)=7953/875*z[2]^4+54/5*z[
3,5]+189/2*z[7]-24/5*z[2]^2*z[3]-30*z[2]*z[5]-21*z[3]*z[5]+3*z[2]*z[3]^2,(0, 0
, 3, 0, 0, 1)=42*z[7]-12/5*z[2]^2*z[3]-10*z[2]*z[5],(1, 0, 0, 3, 1, 0)=44/7*z[
2]^4+56*z[7]-24/5*z[2]^2*z[3]-20*z[2]*z[5]+66*z[3]*z[5]-10*z[2]*z[3]^2,(0, 2,
1, 0, 1, 1)=0,(1, 0, 1, 1, 0, 0)=74/35*z[2]^3+20*z[5]-26*z[3]^2-12*z[2]*z[3],(
0, 0, 1, 0, 0, 2)=0,(0, 1, 3, 0, 0, 0)=28*z[7]-12/5*z[2]^2*z[3]-10*z[2]*z[5],(
0, 1, 1, 0, 1, 0)=0,(0, 1, 0, 1, 1, 2)=0,(1, 1, 1, 2, 0, 0)=902/175*z[2]^4+84*
z[7]-12/5*z[2]^2*z[3]-50*z[2]*z[5]-88*z[3]*z[5]+47*z[2]*z[3]^2,(0, 1, 0, 0, 0,
4)=0,(0, 3, 0, 1, 0, 1)=0,(0, 0, 0, 0, 1, 1)=-6*z[2]*z[3]+15*z[5],(0, 0, 0, 0,
1, 3)=189/4*z[7]-12/5*z[2]^2*z[3]-15*z[2]*z[5],(1, 1, 0, 0, 0, 0)=-12*z[2]*z[3
]+30*z[5],(1, 2, 0, 0, 2, 0)=493/35*z[2]^4+84*z[7]-6/5*z[2]^2*z[3]-20*z[2]*z[5
]-184*z[3]*z[5]+50*z[2]*z[3]^2,(1, 0, 0, 1, 0, 3)=7953/875*z[2]^4+54/5*z[3,5]+
189/2*z[7]-24/5*z[2]^2*z[3]-30*z[2]*z[5]-21*z[3]*z[5]+3*z[2]*z[3]^2,(0, 0, 2,
0, 2, 0)=189/8*z[7]-3/5*z[2]^2*z[3]-5*z[2]*z[5],(0, 1, 0, 0, 0, 2)=0,(0, 0, 0,
2, 2, 0)=42*z[7]-3/5*z[2]^2*z[3]-10*z[2]*z[5],(2, 1, 0, 0, 1, 0)=148/35*z[2]^3
+386*z[7]+40*z[5]-52*z[3]^2-162/5*z[2]^2*z[3]-192*z[2]*z[5]-24*z[2]*z[3],(4, 0
, 0, 0, 0, 0)=96*z[3]+684/35*z[2]^3+144/5*z[2]^2+294*z[7]+168*z[5]-60*z[3]^2-\
27*z[2]^2*z[3]-126*z[2]*z[5]-72*z[2]*z[3],(0, 0, 0, 0, 3, 1)=42*z[7]-12/5*z[2]
^2*z[3]-10*z[2]*z[5],(0, 1, 0, 1, 1, 1)=357/4*z[7]+18/5*z[2]^2*z[3]-70*z[2]*z[
5],(0, 3, 0, 0, 0, 1)=42*z[7]-12/5*z[2]^2*z[3]-10*z[2]*z[5],(0, 1, 2, 0, 1, 1)
=5*z[3]*z[5]-18*z[2]*z[3]^2,(0, 0, 1, 0, 2, 2)=0,(0, 1, 2, 0, 0, 2)=81*z[3]*z[
5]-12*z[2]*z[3]^2,(0, 1, 0, 1, 0, 1)=0,(2, 0, 0, 0, 0, 2)=120/7*z[2]^3+3183/8*
z[7]+60*z[5]-6*z[3]^2-66/5*z[2]^2*z[3]-135*z[2]*z[5],(2, 1, 0, 2, 0, 0)=10023/
875*z[2]^4+54/5*z[3,5]+441/2*z[7]-12*z[2]^2*z[3]-120*z[2]*z[5]-162*z[3]*z[5]+
36*z[2]*z[3]^2,(0, 0, 0, 0, 1, 4)=0,(0, 0, 1, 4, 0, 0)=-16*z[3]*z[5],(0, 0, 3,
0, 2, 0)=0,(2, 1, 1, 0, 1, 0)=104/5*z[2]^4+420*z[7]-280*z[2]*z[5]-380*z[3]*z[5
]+100*z[2]*z[3]^2,(0, 0, 4, 1, 0, 0)=-16*z[3]*z[5],(1, 0, 0, 1, 0, 2)=252*z[7]
-6*z[2]^2*z[3]-105*z[2]*z[5],(0, 1, 1, 1, 2, 0)=0,(0, 1, 1, 0, 2, 0)=42*z[7]-6
/5*z[2]^2*z[3]-25*z[2]*z[5],(0, 2, 0, 0, 1, 2)=-81*z[3]*z[5]+12*z[2]*z[3]^2,(0
, 0, 0, 1, 0, 1)=-6*z[2]*z[3]+15*z[5],(1, 0, 0, 0, 2, 1)=945/4*z[7]-6*z[2]^2*z
[3]-80*z[2]*z[5],(0, 5, 0, 0, 0, 0)=0,(1, 1, 0, 0, 1, 0)=74/35*z[2]^3+20*z[5]-\
26*z[3]^2-12*z[2]*z[3],(0, 0, 0, 0, 4, 0)=14*z[7],(0, 0, 0, 1, 0, 2)=0,(0, 0,
1, 2, 0, 0)=-6*z[3]^2,(0, 0, 4, 0, 0, 0)=14*z[7],(1, 0, 2, 0, 0, 1)=945/4*z[7]
-6*z[2]^2*z[3]-80*z[2]*z[5],(0, 0, 1, 0, 1, 2)=105/2*z[7]-6/5*z[2]^2*z[3]-45*z
[2]*z[5],(1, 0, 3, 1, 0, 0)=44/7*z[2]^4+56*z[7]-24/5*z[2]^2*z[3]-20*z[2]*z[5]-\
126*z[3]*z[5]+14*z[2]*z[3]^2,(1, 0, 2, 0, 2, 0)=11083/1750*z[2]^4+27/5*z[3,5]+
189/4*z[7]-6/5*z[2]^2*z[3]-10*z[2]*z[5]-20*z[3]*z[5]+7*z[2]*z[3]^2,(2, 1, 0, 0
, 0, 2)=37662/875*z[2]^4+216/5*z[3,5]+504*z[7]-12*z[2]^2*z[3]-210*z[2]*z[5]-\
189*z[3]*z[5]+45*z[2]*z[3]^2,(1, 2, 0, 0, 0, 1)=945/4*z[7]-6*z[2]^2*z[3]-80*z[
2]*z[5],(0, 2, 0, 1, 0, 1)=189/4*z[7]-6/5*z[2]^2*z[3]-30*z[2]*z[5],(2, 1, 0, 0
, 1, 1)=42986/875*z[2]^4+108/5*z[3,5]+693*z[7]-48*z[3]^2-144/5*z[2]^2*z[3]-370
*z[2]*z[5]-824*z[3]*z[5]+181*z[2]*z[3]^2,(2, 0, 0, 0, 0, 0)=-18*z[2]*z[3]+42*z
[5]+36/5*z[2]^2+24*z[3],(1, 0, 1, 0, 0, 2)=252*z[7]-6*z[2]^2*z[3]-105*z[2]*z[5
],(0, 0, 4, 0, 1, 0)=0,(1, 1, 1, 1, 0, 0)=210*z[7]-140*z[2]*z[5],(0, 0, 0, 4,
0, 0)=14*z[7],(0, 0, 2, 1, 0, 2)=-81*z[3]*z[5]+12*z[2]*z[3]^2,(0, 1, 0, 0, 0,
1)=-6*z[2]*z[3]+15*z[5],(3, 1, 0, 1, 0, 0)=20901/875*z[2]^4-104/35*z[2]^3+108/
5*z[3,5]+575*z[7]+40*z[5]-28*z[3]^2-96/5*z[2]^2*z[3]-354*z[2]*z[5]-48*z[2]*z[3
]-450*z[3]*z[5]+123*z[2]*z[3]^2,(0, 0, 1, 1, 2, 0)=42*z[7]-6/5*z[2]^2*z[3]-25*
z[2]*z[5],(2, 0, 1, 0, 2, 0)=10023/875*z[2]^4+54/5*z[3,5]+441/2*z[7]-12*z[2]^2
*z[3]-120*z[2]*z[5]-162*z[3]*z[5]+36*z[2]*z[3]^2,(0, 0, 0, 0, 2, 3)=0,(1, 2, 0
, 1, 0, 1)=1083/875*z[2]^4+54/5*z[3,5]+189/2*z[7]-12/5*z[2]^2*z[3]-60*z[2]*z[5
]-60*z[3]*z[5]+18*z[2]*z[3]^2,(2, 2, 0, 0, 1, 0)=872/25*z[2]^4+336*z[7]-24*z[3
]^2-132/5*z[2]^2*z[3]-140*z[2]*z[5]-430*z[3]*z[5]+92*z[2]*z[3]^2,(1, 0, 0, 0,
0, 4)=16713/1750*z[2]^4+27/5*z[3,5]+189/4*z[7]+3*z[3]*z[5],(0, 1, 0, 4, 0, 0)=
0,(1, 0, 0, 0, 3, 0)=84*z[7]-24/5*z[2]^2*z[3]-20*z[2]*z[5],(0, 3, 1, 0, 1, 0)=
0,(0, 0, 1, 1, 3, 0)=5*z[3]*z[5]-6*z[2]*z[3]^2,(2, 0, 1, 0, 0, 1)=348/35*z[2]^
3+516*z[7]+60*z[5]-18*z[3]^2-12*z[2]^2*z[3]-237*z[2]*z[5]-24*z[2]*z[3],(0, 0,
2, 1, 1, 0)=42*z[7]-6/5*z[2]^2*z[3]-25*z[2]*z[5],(0, 3, 2, 0, 0, 0)=32*z[3]*z[
5]-6*z[2]*z[3]^2,(0, 2, 1, 0, 1, 0)=42*z[7]-6/5*z[2]^2*z[3]-30*z[2]*z[5],(0, 0
, 3, 0, 1, 0)=14*z[7]-12/5*z[2]^2*z[3]-10*z[2]*z[5],(0, 0, 0, 2, 1, 1)=84*z[7]
-6/5*z[2]^2*z[3]-35*z[2]*z[5],(0, 1, 1, 0, 1, 2)=0,(0, 4, 0, 0, 1, 0)=-16*z[3]
*z[5],(0, 0, 0, 3, 0, 2)=0,(0, 0, 0, 0, 0, 1)=0,(0, 0, 2, 2, 0, 0)=42*z[7]-3/5
*z[2]^2*z[3]-10*z[2]*z[5],(1, 1, 0, 0, 3, 0)=44/7*z[2]^4+56*z[7]-24/5*z[2]^2*z
[3]-20*z[2]*z[5]-126*z[3]*z[5]+14*z[2]*z[3]^2,(0, 1, 4, 0, 0, 0)=16*z[3]*z[5],
(1, 3, 0, 0, 0, 1)=2276/175*z[2]^4+84*z[7]-24/5*z[2]^2*z[3]-20*z[2]*z[5]-34*z[
3]*z[5]+2*z[2]*z[3]^2,(0, 0, 0, 0, 0, 5)=0,(0, 0, 2, 3, 0, 0)=-32*z[3]*z[5]+6*
z[2]*z[3]^2,(1, 0, 1, 1, 1, 1)=1243/875*z[2]^4+54/5*z[3,5]+357/2*z[7]+36/5*z[2
]^2*z[3]-140*z[2]*z[5]-148*z[3]*z[5]+50*z[2]*z[3]^2,(1, 2, 0, 2, 0, 0)=11083/
1750*z[2]^4+27/5*z[3,5]+189/4*z[7]-6/5*z[2]^2*z[3]-10*z[2]*z[5]-20*z[3]*z[5]+7
*z[2]*z[3]^2,(0, 3, 0, 0, 1, 0)=28*z[7]-12/5*z[2]^2*z[3]-10*z[2]*z[5],(0, 1, 1
, 0, 1, 1)=357/4*z[7]+18/5*z[2]^2*z[3]-70*z[2]*z[5],(2, 1, 0, 0, 2, 0)=872/25*
z[2]^4+336*z[7]-24*z[3]^2-132/5*z[2]^2*z[3]-140*z[2]*z[5]-430*z[3]*z[5]+92*z[2
]*z[3]^2,(1, 0, 1, 1, 0, 1)=693/2*z[7]-24*z[3]^2-72/5*z[2]^2*z[3]-185*z[2]*z[5
],(2, 0, 0, 0, 1, 2)=37662/875*z[2]^4+216/5*z[3,5]+504*z[7]-12*z[2]^2*z[3]-210
*z[2]*z[5]-189*z[3]*z[5]+45*z[2]*z[3]^2,(1, 0, 0, 1, 2, 0)=168*z[7]+12*z[3]^2+
6/5*z[2]^2*z[3]-70*z[2]*z[5],(0, 2, 0, 1, 2, 0)=-5*z[3]*z[5]+12*z[2]*z[3]^2,(0
, 1, 1, 1, 0, 2)=0,(1, 2, 1, 0, 1, 0)=402/175*z[2]^4+84*z[7]-12/5*z[2]^2*z[3]-\
60*z[2]*z[5]-78*z[3]*z[5]+18*z[2]*z[3]^2,(1, 0, 0, 0, 0, 3)=567/4*z[7]-24/5*z[
2]^2*z[3]-30*z[2]*z[5],(0, 1, 0, 1, 0, 3)=0,(4, 0, 0, 0, 1, 0)=10386/175*z[2]^
4+1392/35*z[2]^3+804*z[7]+240*z[5]-72*z[3]^2-192/5*z[2]^2*z[3]-348*z[2]*z[5]-\
96*z[2]*z[3]-492*z[3]*z[5]+114*z[2]*z[3]^2,(2, 0, 1, 0, 0, 2)=37662/875*z[2]^4
+216/5*z[3,5]+504*z[7]-12*z[2]^2*z[3]-210*z[2]*z[5]-189*z[3]*z[5]+45*z[2]*z[3]
^2,(1, 1, 0, 3, 0, 0)=-76/175*z[2]^4+28*z[7]-24/5*z[2]^2*z[3]-20*z[2]*z[5]-26*
z[3]*z[5]+2*z[2]*z[3]^2,(0, 1, 2, 0, 1, 0)=42*z[7]-6/5*z[2]^2*z[3]-25*z[2]*z[5
],(0, 0, 0, 2, 0, 2)=525/8*z[7]-3/5*z[2]^2*z[3]-15*z[2]*z[5],(0, 0, 2, 0, 0, 2
)=525/8*z[7]-3/5*z[2]^2*z[3]-15*z[2]*z[5],(0, 3, 0, 1, 1, 0)=-5*z[3]*z[5]+6*z[
2]*z[3]^2,(0, 2, 2, 0, 1, 0)=5*z[3]*z[5]-12*z[2]*z[3]^2,(1, 0, 0, 0, 3, 1)=
2276/175*z[2]^4+84*z[7]-24/5*z[2]^2*z[3]-20*z[2]*z[5]-34*z[3]*z[5]+2*z[2]*z[3]
^2,(0, 0, 1, 0, 0, 1)=-6*z[2]*z[3]+15*z[5],(3, 0, 1, 0, 1, 0)=20901/875*z[2]^4
-104/35*z[2]^3+108/5*z[3,5]+575*z[7]+40*z[5]-28*z[3]^2-96/5*z[2]^2*z[3]-354*z[
2]*z[5]-48*z[2]*z[3]-450*z[3]*z[5]+123*z[2]*z[3]^2,(0, 1, 1, 1, 0, 1)=357/4*z[
7]+18/5*z[2]^2*z[3]-70*z[2]*z[5],(0, 2, 1, 2, 0, 0)=0,(1, 1, 0, 0, 2, 1)=98/5*
z[2]^4+168*z[7]-12/5*z[2]^2*z[3]-70*z[2]*z[5]-353*z[3]*z[5]+73*z[2]*z[3]^2,(0,
0, 1, 0, 4, 0)=0,(1, 0, 2, 2, 0, 0)=493/35*z[2]^4+84*z[7]-6/5*z[2]^2*z[3]-20*z
[2]*z[5]-184*z[3]*z[5]+50*z[2]*z[3]^2,(0, 1, 3, 0, 1, 0)=5*z[3]*z[5]-6*z[2]*z[
3]^2,(3, 1, 0, 0, 0, 0)=696/35*z[2]^3+402*z[7]+120*z[5]-36*z[3]^2-96/5*z[2]^2*
z[3]-174*z[2]*z[5]-48*z[2]*z[3],(0, 0, 2, 0, 2, 1)=0,(0, 2, 0, 0, 0, 1)=0,(0,
1, 0, 1, 2, 0)=42*z[7]-6/5*z[2]^2*z[3]-30*z[2]*z[5],(1, 0, 0, 0, 0, 1)=-12*z[2
]*z[3]+45*z[5],(1, 0, 1, 2, 1, 0)=402/175*z[2]^4+84*z[7]-12/5*z[2]^2*z[3]-60*z
[2]*z[5]-78*z[3]*z[5]+18*z[2]*z[3]^2,(1, 0, 0, 1, 0, 0)=-12*z[2]*z[3]+30*z[5],
(0, 0, 0, 1, 1, 1)=12*z[3]^2,(0, 0, 2, 0, 0, 0)=10*z[5],(2, 1, 0, 1, 0, 1)=-\
787/175*z[2]^4+54*z[3,5]+945/2*z[7]-350*z[2]*z[5]-325*z[3]*z[5]+107*z[2]*z[3]^
2,(0, 1, 0, 2, 2, 0)=5*z[3]*z[5]-12*z[2]*z[3]^2,(0, 2, 2, 1, 0, 0)=5*z[3]*z[5]
-12*z[2]*z[3]^2,(2, 0, 1, 1, 1, 0)=104/5*z[2]^4+420*z[7]-280*z[2]*z[5]-380*z[3
]*z[5]+100*z[2]*z[3]^2,(1, 0, 0, 0, 0, 0)=18/5*z[2]^2+12*z[3],(0, 0, 5, 0, 0,
0)=0,(0, 0, 0, 3, 0, 0)=0,(0, 0, 0, 2, 0, 0)=10*z[5],(2, 0, 0, 1, 0, 0)=348/35
*z[2]^3+60*z[5]-18*z[3]^2-24*z[2]*z[3],(1, 0, 0, 2, 2, 0)=493/35*z[2]^4+84*z[7
]-6/5*z[2]^2*z[3]-20*z[2]*z[5]+104*z[3]*z[5]-34*z[2]*z[3]^2,(2, 1, 0, 0, 0, 1)
=348/35*z[2]^3+516*z[7]+60*z[5]-18*z[3]^2-12*z[2]^2*z[3]-237*z[2]*z[5]-24*z[2]
*z[3],(0, 2, 1, 1, 0, 0)=42*z[7]-6/5*z[2]^2*z[3]-25*z[2]*z[5],(3, 0, 1, 0, 0,
0)=696/35*z[2]^3+402*z[7]+120*z[5]-36*z[3]^2-96/5*z[2]^2*z[3]-174*z[2]*z[5]-48
*z[2]*z[3],(1, 1, 0, 1, 1, 1)=1243/875*z[2]^4+54/5*z[3,5]+357/2*z[7]+36/5*z[2]
^2*z[3]-140*z[2]*z[5]-148*z[3]*z[5]+50*z[2]*z[3]^2,(0, 3, 1, 1, 0, 0)=5*z[3]*z
[5]-6*z[2]*z[3]^2,(1, 0, 1, 0, 3, 0)=-76/175*z[2]^4+28*z[7]-24/5*z[2]^2*z[3]-\
20*z[2]*z[5]-26*z[3]*z[5]+2*z[2]*z[3]^2,(0, 0, 1, 1, 0, 2)=357/4*z[7]-6/5*z[2]
^2*z[3]-45*z[2]*z[5],(0, 2, 0, 1, 1, 1)=-5*z[3]*z[5]+18*z[2]*z[3]^2,(1, 0, 0,
3, 0, 0)=84*z[7]-24/5*z[2]^2*z[3]-20*z[2]*z[5],(0, 0, 4, 0, 0, 1)=0,(2, 0, 0,
0, 3, 0)=4552/175*z[2]^4+168*z[7]-48/5*z[2]^2*z[3]-40*z[2]*z[5]-68*z[3]*z[5]+4
*z[2]*z[3]^2,(0, 0, 0, 0, 0, 2)=15*z[5],(0, 1, 1, 1, 1, 1)=0,(0, 1, 0, 0, 1, 3
)=-54*z[3]*z[5],(0, 0, 3, 0, 0, 2)=0,(0, 0, 2, 1, 1, 1)=-5*z[3]*z[5]+18*z[2]*z
[3]^2,(2, 1, 2, 0, 0, 0)=196/5*z[2]^4+336*z[7]+24*z[3]^2+12/5*z[2]^2*z[3]-140*
z[2]*z[5]+14*z[3]*z[5]-16*z[2]*z[3]^2,(1, 1, 1, 0, 1, 0)=210*z[7]-140*z[2]*z[5
],(1, 0, 2, 1, 0, 1)=98/5*z[2]^4+168*z[7]-12/5*z[2]^2*z[3]-70*z[2]*z[5]-353*z[
3]*z[5]+73*z[2]*z[3]^2,(0, 0, 2, 1, 0, 0)=-6*z[3]^2,(0, 1, 2, 1, 0, 1)=0,(0, 0
, 0, 5, 0, 0)=0,(1, 0, 0, 2, 0, 2)=36363/1750*z[2]^4+27/5*z[3,5]+525/4*z[7]-6/
5*z[2]^2*z[3]-30*z[2]*z[5]-42*z[3]*z[5]+9*z[2]*z[3]^2,(1, 0, 1, 2, 0, 0)=168*z
[7]-12*z[3]^2-66/5*z[2]^2*z[3]-70*z[2]*z[5],(0, 1, 2, 0, 0, 0)=6*z[3]^2,(0, 3,
0, 0, 2, 0)=-32*z[3]*z[5]+6*z[2]*z[3]^2,(0, 4, 0, 0, 0, 1)=0,(0, 1, 1, 0, 0, 0
)=-6*z[2]*z[3]+10*z[5],(1, 2, 0, 0, 0, 2)=36363/1750*z[2]^4+27/5*z[3,5]+525/4*
z[7]-6/5*z[2]^2*z[3]-30*z[2]*z[5]-42*z[3]*z[5]+9*z[2]*z[3]^2,(0, 2, 1, 0, 0, 1
)=84*z[7]-6/5*z[2]^2*z[3]-35*z[2]*z[5],(0, 1, 0, 0, 1, 0)=-6*z[2]*z[3]+10*z[5]
,(2, 1, 1, 1, 0, 0)=104/5*z[2]^4+420*z[7]-280*z[2]*z[5]-380*z[3]*z[5]+100*z[2]
*z[3]^2,(1, 0, 1, 1, 0, 2)=11223/875*z[2]^4+54/5*z[3,5]+357/2*z[7]-12/5*z[2]^2
*z[3]-90*z[2]*z[5]-330*z[3]*z[5]+45*z[2]*z[3]^2,(0, 1, 0, 2, 0, 0)=0,(0, 1, 2,
1, 0, 0)=42*z[7]-6/5*z[2]^2*z[3]-30*z[2]*z[5],(1, 0, 2, 0, 0, 2)=36363/1750*z[
2]^4+27/5*z[3,5]+525/4*z[7]-6/5*z[2]^2*z[3]-30*z[2]*z[5]-42*z[3]*z[5]+9*z[2]*z
[3]^2,(0, 0, 0, 1, 0, 4)=0,(1, 2, 0, 0, 1, 1)=98/5*z[2]^4+168*z[7]-12/5*z[2]^2
*z[3]-70*z[2]*z[5]-353*z[3]*z[5]+73*z[2]*z[3]^2,(1, 0, 3, 0, 0, 1)=2276/175*z[
2]^4+84*z[7]-24/5*z[2]^2*z[3]-20*z[2]*z[5]-34*z[3]*z[5]+2*z[2]*z[3]^2,(2, 0, 0
, 0, 1, 1)=348/35*z[2]^3+516*z[7]+60*z[5]-18*z[3]^2-12*z[2]^2*z[3]-237*z[2]*z[
5]-24*z[2]*z[3],(0, 0, 1, 3, 0, 0)=28*z[7]-12/5*z[2]^2*z[3]-10*z[2]*z[5],(0, 3
, 0, 0, 0, 0)=0,(0, 1, 0, 0, 1, 2)=357/4*z[7]-6/5*z[2]^2*z[3]-45*z[2]*z[5],(0,
0, 1, 0, 1, 3)=0,(1, 0, 0, 2, 1, 0)=168*z[7]+12*z[3]^2+6/5*z[2]^2*z[3]-70*z[2]
*z[5],(0, 0, 1, 2, 1, 1)=0,(0, 0, 1, 1, 0, 3)=-54*z[3]*z[5],(1, 2, 2, 0, 0, 0)
=493/35*z[2]^4+84*z[7]-6/5*z[2]^2*z[3]-20*z[2]*z[5]+104*z[3]*z[5]-34*z[2]*z[3]
^2,(0, 1, 1, 0, 0, 1)=12*z[3]^2,(1, 0, 1, 2, 0, 1)=98/5*z[2]^4+168*z[7]-12/5*z
[2]^2*z[3]-70*z[2]*z[5]-353*z[3]*z[5]+73*z[2]*z[3]^2,(1, 0, 0, 1, 2, 1)=98/5*z
[2]^4+168*z[7]-12/5*z[2]^2*z[3]-70*z[2]*z[5]+163*z[3]*z[5]-35*z[2]*z[3]^2,(0,
3, 1, 0, 0, 0)=28*z[7]-12/5*z[2]^2*z[3]-10*z[2]*z[5],(0, 2, 0, 2, 0, 0)=189/8*
z[7]-3/5*z[2]^2*z[3]-5*z[2]*z[5],(1, 0, 2, 1, 1, 0)=902/175*z[2]^4+84*z[7]-12/
5*z[2]^2*z[3]-50*z[2]*z[5]-88*z[3]*z[5]+47*z[2]*z[3]^2,(1, 0, 1, 0, 1, 0)=-26/
35*z[2]^3+10*z[5]-7*z[3]^2-12*z[2]*z[3],(0, 2, 0, 2, 0, 1)=0,(1, 0, 3, 0, 1, 0
)=-76/175*z[2]^4+28*z[7]-24/5*z[2]^2*z[3]-20*z[2]*z[5]-26*z[3]*z[5]+2*z[2]*z[3
]^2,(3, 0, 0, 1, 1, 0)=12228/175*z[2]^4+296/35*z[2]^3+772*z[7]+80*z[5]+40*z[3]
^2+108/5*z[2]^2*z[3]-384*z[2]*z[5]-48*z[2]*z[3]-300*z[3]*z[5]+72*z[2]*z[3]^2,(
0, 0, 0, 1, 2, 0)=6*z[3]^2,(0, 0, 3, 0, 1, 1)=0,(1, 0, 2, 0, 1, 1)=1083/875*z[
2]^4+54/5*z[3,5]+189/2*z[7]-12/5*z[2]^2*z[3]-60*z[2]*z[5]-60*z[3]*z[5]+18*z[2]
*z[3]^2,(3, 0, 0, 0, 1, 0)=696/35*z[2]^3+402*z[7]+120*z[5]-36*z[3]^2-96/5*z[2]
^2*z[3]-174*z[2]*z[5]-48*z[2]*z[3],(2, 0, 0, 0, 0, 3)=32619/875*z[2]^4+162/5*z
[3,5]+567/2*z[7]-48/5*z[2]^2*z[3]-60*z[2]*z[5]-36*z[3]*z[5]+6*z[2]*z[3]^2,(1,
1, 2, 0, 0, 1)=98/5*z[2]^4+168*z[7]-12/5*z[2]^2*z[3]-70*z[2]*z[5]+163*z[3]*z[5
]-35*z[2]*z[3]^2,(0, 1, 0, 0, 4, 0)=-16*z[3]*z[5],(0, 1, 0, 0, 1, 1)=-12*z[3]^
2,(0, 1, 0, 2, 0, 2)=0,(1, 0, 0, 1, 1, 0)=74/35*z[2]^3+20*z[5]+10*z[3]^2-12*z[
2]*z[3],(0, 1, 0, 0, 3, 1)=-59*z[3]*z[5]+6*z[2]*z[3]^2,(1, 3, 0, 0, 0, 0)=84*z
[7]-24/5*z[2]^2*z[3]-20*z[2]*z[5],(0, 0, 0, 0, 5, 0)=0,(1, 1, 1, 0, 0, 0)=74/
35*z[2]^3+20*z[5]+10*z[3]^2-12*z[2]*z[3],(0, 3, 1, 0, 0, 1)=59*z[3]*z[5]-6*z[2
]*z[3]^2,(0, 0, 1, 0, 0, 0)=0,(1, 0, 0, 0, 2, 0)=40/7*z[2]^3+20*z[5]-2*z[3]^2,
(0, 1, 0, 3, 1, 0)=5*z[3]*z[5]-6*z[2]*z[3]^2,(1, 0, 1, 0, 2, 1)=1083/875*z[2]^
4+54/5*z[3,5]+189/2*z[7]-12/5*z[2]^2*z[3]-60*z[2]*z[5]-60*z[3]*z[5]+18*z[2]*z[
3]^2,(0, 0, 2, 2, 0, 1)=-86*z[3]*z[5]+24*z[2]*z[3]^2,(0, 0, 1, 0, 2, 0)=0,(0,
0, 0, 1, 1, 0)=-6*z[2]*z[3]+10*z[5],(0, 1, 0, 0, 0, 0)=0,(2, 1, 0, 1, 0, 0)=-\
52/35*z[2]^3+575/2*z[7]+20*z[5]-14*z[3]^2-48/5*z[2]^2*z[3]-177*z[2]*z[5]-24*z[
2]*z[3],(0, 1, 1, 2, 1, 0)=0,(0, 1, 1, 0, 2, 1)=-5*z[3]*z[5]+18*z[2]*z[3]^2,(1
, 1, 0, 0, 0, 2)=252*z[7]-6*z[2]^2*z[3]-105*z[2]*z[5],(0, 0, 0, 2, 0, 1)=0,(2,
0, 0, 1, 1, 1)=50546/875*z[2]^4+108/5*z[3,5]+693*z[7]+48*z[3]^2+144/5*z[2]^2*z
[3]-370*z[2]*z[5]-26*z[3]*z[5]+37*z[2]*z[3]^2,(3, 0, 0, 0, 1, 1)=69477/875*z[2
]^4+696/35*z[2]^3+216/5*z[3,5]+1032*z[7]+120*z[5]-36*z[3]^2-24*z[2]^2*z[3]-474
*z[2]*z[5]-48*z[2]*z[3]-540*z[3]*z[5]+135*z[2]*z[3]^2,(0, 1, 0, 1, 0, 0)=-6*z[
2]*z[3]+5*z[5],(0, 2, 0, 0, 3, 0)=-32*z[3]*z[5]+6*z[2]*z[3]^2,(0, 0, 0, 0, 3,
2)=0,(3, 0, 0, 1, 0, 0)=696/35*z[2]^3+402*z[7]+120*z[5]-36*z[3]^2-96/5*z[2]^2*
z[3]-174*z[2]*z[5]-48*z[2]*z[3],(0, 0, 0, 3, 2, 0)=32*z[3]*z[5]-6*z[2]*z[3]^2,
(1, 1, 1, 1, 1, 0)=1871/125*z[2]^4-54/5*z[3,5]+315/2*z[7]+36/5*z[2]^2*z[3]-100
*z[2]*z[5]-164*z[3]*z[5]+46*z[2]*z[3]^2,(2, 0, 0, 3, 0, 0)=4552/175*z[2]^4+168
*z[7]-48/5*z[2]^2*z[3]-40*z[2]*z[5]-68*z[3]*z[5]+4*z[2]*z[3]^2,(2, 1, 1, 0, 0,
1)=50546/875*z[2]^4+108/5*z[3,5]+693*z[7]+48*z[3]^2+144/5*z[2]^2*z[3]-370*z[2]
*z[5]-26*z[3]*z[5]+37*z[2]*z[3]^2,(1, 2, 1, 0, 0, 1)=98/5*z[2]^4+168*z[7]-12/5
*z[2]^2*z[3]-70*z[2]*z[5]+163*z[3]*z[5]-35*z[2]*z[3]^2,(0, 3, 0, 0, 0, 2)=0,(1
, 0, 0, 2, 0, 0)=40/7*z[2]^3+20*z[5]-2*z[3]^2,(0, 2, 1, 1, 1, 0)=0,(2, 0, 1, 1
, 0, 0)=148/35*z[2]^3+386*z[7]+40*z[5]-52*z[3]^2-162/5*z[2]^2*z[3]-192*z[2]*z[
5]-24*z[2]*z[3],(1, 1, 1, 1, 0, 1)=1243/875*z[2]^4+54/5*z[3,5]+357/2*z[7]+36/5
*z[2]^2*z[3]-140*z[2]*z[5]-148*z[3]*z[5]+50*z[2]*z[3]^2,(1, 2, 0, 1, 1, 0)=902
/175*z[2]^4+84*z[7]-12/5*z[2]^2*z[3]-50*z[2]*z[5]-88*z[3]*z[5]+47*z[2]*z[3]^2,
(1, 0, 1, 3, 0, 0)=44/7*z[2]^4+56*z[7]-24/5*z[2]^2*z[3]-20*z[2]*z[5]-126*z[3]*
z[5]+14*z[2]*z[3]^2,(2, 0, 0, 2, 1, 0)=196/5*z[2]^4+336*z[7]+24*z[3]^2+12/5*z[
2]^2*z[3]-140*z[2]*z[5]+14*z[3]*z[5]-16*z[2]*z[3]^2,(0, 0, 0, 0, 3, 0)=0,(0, 1
, 2, 0, 0, 1)=84*z[7]-6/5*z[2]^2*z[3]-35*z[2]*z[5],(0, 0, 2, 0, 1, 0)=0,(3, 1,
0, 0, 1, 0)=1992/35*z[2]^4+296/35*z[2]^3+772*z[7]+80*z[5]-104*z[3]^2-324/5*z[2
]^2*z[3]-384*z[2]*z[5]-48*z[2]*z[3]-768*z[3]*z[5]+180*z[2]*z[3]^2,(1, 0, 0, 1,
1, 2)=11223/875*z[2]^4+54/5*z[3,5]+357/2*z[7]-12/5*z[2]^2*z[3]-90*z[2]*z[5]+
156*z[3]*z[5]-3*z[2]*z[3]^2,(3, 0, 0, 0, 0, 2)=121293/1750*z[2]^4+240/7*z[2]^3
+297/5*z[3,5]+3183/4*z[7]+120*z[5]-12*z[3]^2-132/5*z[2]^2*z[3]-270*z[2]*z[5]-\
255*z[3]*z[5]+51*z[2]*z[3]^2,(2, 0, 0, 0, 0, 1)=648/35*z[2]^3+90*z[5]-21*z[3]^
2-24*z[2]*z[3],(0, 1, 0, 0, 2, 0)=-6*z[3]^2,(2, 0, 1, 2, 0, 0)=872/25*z[2]^4+
336*z[7]-24*z[3]^2-132/5*z[2]^2*z[3]-140*z[2]*z[5]-430*z[3]*z[5]+92*z[2]*z[3]^
2,(0, 0, 0, 2, 1, 0)=6*z[3]^2,(0, 0, 0, 2, 1, 2)=81*z[3]*z[5]-12*z[2]*z[3]^2,(
3, 1, 1, 0, 0, 0)=12228/175*z[2]^4+296/35*z[2]^3+772*z[7]+80*z[5]+40*z[3]^2+
108/5*z[2]^2*z[3]-384*z[2]*z[5]-48*z[2]*z[3]-300*z[3]*z[5]+72*z[2]*z[3]^2,(2,
1, 0, 1, 1, 0)=104/5*z[2]^4+420*z[7]-280*z[2]*z[5]-380*z[3]*z[5]+100*z[2]*z[3]
^2,(1, 1, 0, 2, 0, 0)=441/4*z[7]-6*z[2]^2*z[3]-60*z[2]*z[5],(2, 1, 0, 0, 0, 0)
=348/35*z[2]^3+60*z[5]-18*z[3]^2-24*z[2]*z[3],(0, 2, 0, 2, 1, 0)=0,(0, 2, 1, 0
, 2, 0)=-5*z[3]*z[5]+12*z[2]*z[3]^2,(1, 1, 0, 0, 1, 1)=693/2*z[7]-24*z[3]^2-72
/5*z[2]^2*z[3]-185*z[2]*z[5],(0, 0, 3, 1, 1, 0)=-5*z[3]*z[5]+6*z[2]*z[3]^2,(0,
0, 3, 0, 0, 0)=0,(0, 1, 1, 1, 1, 0)=315/4*z[7]+18/5*z[2]^2*z[3]-50*z[2]*z[5],(
1, 1, 1, 0, 0, 1)=693/2*z[7]+24*z[3]^2+72/5*z[2]^2*z[3]-185*z[2]*z[5],(0, 0, 0
, 3, 1, 0)=28*z[7]-12/5*z[2]^2*z[3]-10*z[2]*z[5],(0, 0, 0, 0, 2, 2)=525/8*z[7]
-3/5*z[2]^2*z[3]-15*z[2]*z[5],(0, 0, 2, 1, 2, 0)=0,(1, 0, 2, 0, 1, 0)=441/4*z[
7]-6*z[2]^2*z[3]-60*z[2]*z[5],(0, 1, 0, 1, 1, 0)=0,(2, 3, 0, 0, 0, 0)=4552/175
*z[2]^4+168*z[7]-48/5*z[2]^2*z[3]-40*z[2]*z[5]-68*z[3]*z[5]+4*z[2]*z[3]^2,(1,
0, 0, 2, 1, 1)=98/5*z[2]^4+168*z[7]-12/5*z[2]^2*z[3]-70*z[2]*z[5]+163*z[3]*z[5
]-35*z[2]*z[3]^2,(0, 0, 1, 2, 0, 2)=-81*z[3]*z[5]+12*z[2]*z[3]^2,(0, 1, 2, 2,
0, 0)=-5*z[3]*z[5]+12*z[2]*z[3]^2,(0, 0, 0, 1, 3, 0)=28*z[7]-12/5*z[2]^2*z[3]-\
10*z[2]*z[5],(0, 1, 0, 3, 0, 0)=14*z[7]-12/5*z[2]^2*z[3]-10*z[2]*z[5],(0, 0, 2
, 0, 3, 0)=0,(2, 0, 2, 0, 0, 0)=80/7*z[2]^3+260*z[7]+40*z[5]-4*z[3]^2-12*z[2]^
2*z[3]-90*z[2]*z[5],(1, 0, 0, 0, 0, 2)=60/7*z[2]^3+30*z[5]-3*z[3]^2,(0, 0, 1,
0, 3, 1)=0,(0, 2, 0, 1, 1, 0)=42*z[7]-6/5*z[2]^2*z[3]-25*z[2]*z[5],(4, 0, 1, 0
, 0, 0)=10386/175*z[2]^4+1392/35*z[2]^3+804*z[7]+240*z[5]-72*z[3]^2-192/5*z[2]
^2*z[3]-348*z[2]*z[5]-96*z[2]*z[3]-492*z[3]*z[5]+114*z[2]*z[3]^2,(1, 4, 0, 0,
0, 0)=168/25*z[2]^4+28*z[7]-4*z[3]*z[5],(1, 0, 0, 0, 1, 3)=7953/875*z[2]^4+54/
5*z[3,5]+189/2*z[7]-24/5*z[2]^2*z[3]-30*z[2]*z[5]-21*z[3]*z[5]+3*z[2]*z[3]^2,(
2, 0, 1, 0, 1, 0)=-52/35*z[2]^3+575/2*z[7]+20*z[5]-14*z[3]^2-48/5*z[2]^2*z[3]-\
177*z[2]*z[5]-24*z[2]*z[3],(0, 2, 1, 0, 0, 0)=6*z[3]^2,(0, 1, 0, 3, 0, 1)=0,(0
, 0, 1, 1, 1, 1)=357/4*z[7]+18/5*z[2]^2*z[3]-70*z[2]*z[5],(1, 1, 1, 0, 0, 2)=
11223/875*z[2]^4+54/5*z[3,5]+357/2*z[7]-12/5*z[2]^2*z[3]-90*z[2]*z[5]+156*z[3]
*z[5]-3*z[2]*z[3]^2,(0, 2, 3, 0, 0, 0)=32*z[3]*z[5]-6*z[2]*z[3]^2,(0, 0, 1, 2,
1, 0)=42*z[7]-6/5*z[2]^2*z[3]-30*z[2]*z[5]]);
periodM51 := table([(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)=-40*z[5]+14*z[7]+24*z[3]
^2,(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)=-1040*z[3]*z[5]+134868/875*z[2]^4-160/7*z
[2]^3+480*z[5]+343/2*z[7]-352*z[3]^2-2376/5*z[3,5]-160*z[2]*z[5]+216/5*z[2]^2*
z[3]+96*z[2]*z[3]^2,(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1)=-200*z[3]*z[5]+25056/875
*z[2]^4+160*z[5]-14*z[7]-96*z[3]^2-432/5*z[3,5]-40*z[2]*z[5]+24*z[2]*z[3]^2,(0
, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0)=-294*z[3]*z[5]+50112/875*z[2]^4+80*z[5]-21*z[7
]-60*z[3]^2-864/5*z[3,5]-40*z[2]*z[5]+24*z[2]*z[3]^2,(0, 0, 0, 0, 0, 0, 0, 0,
0, 1, 0)=-40*z[5]-7*z[7]+36*z[3]^2,(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1)=-332*z[3]
*z[5]+50112/875*z[2]^4+160*z[5]-7*z[7]-108*z[3]^2-864/5*z[3,5]-40*z[2]*z[5]+24
*z[2]*z[3]^2,(0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0)=-136*z[3]*z[5]+25056/875*z[2]^4
+80*z[5]-42*z[7]-48*z[3]^2-432/5*z[3,5]-40*z[2]*z[5]+24*z[2]*z[3]^2,(0, 0, 0,
0, 0, 0, 0, 0, 1, 0, 1)=-656*z[3]*z[5]+100224/875*z[2]^4+160*z[5]-42*z[7]-96*z
[3]^2-1728/5*z[3,5]-40*z[2]*z[5]+24*z[2]*z[3]^2,(0, 0, 0, 0, 0, 0, 0, 0, 0, 1,
1)=-332*z[3]*z[5]+50112/875*z[2]^4+160*z[5]-7*z[7]-108*z[3]^2-864/5*z[3,5]-40*
z[2]*z[5]+24*z[2]*z[3]^2,(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)=-40*z[5]+14*z[7]+24
*z[3]^2,(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0)=-16*z[3]*z[5]+160*z[5]+119/2*z[7]-\
120*z[3]^2-40*z[2]*z[5]+24*z[2]*z[3]^2,(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0)=-140*
z[3]*z[5]+25056/875*z[2]^4+40*z[5]-14*z[7]-24*z[3]^2-432/5*z[3,5],(0, 0, 0, 2,
0, 0, 0, 0, 0, 0, 0)=-60*z[3]*z[5]+80*z[5]+35*z[7]-48*z[3]^2,(0, 0, 1, 0, 0, 0
, 1, 0, 0, 0, 0)=-136*z[3]*z[5]+25056/875*z[2]^4+80*z[5]-42*z[7]-48*z[3]^2-432
/5*z[3,5]-40*z[2]*z[5]+24*z[2]*z[3]^2,(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)=-40*z[
5]+28*z[7]+24*z[3]^2,(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)=-1040*z[3]*z[5]+134868/
875*z[2]^4-160/7*z[2]^3+480*z[5]+343/2*z[7]-352*z[3]^2-2376/5*z[3,5]-160*z[2]*
z[5]+216/5*z[2]^2*z[3]+96*z[2]*z[3]^2,(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0)=-56*z[
3]*z[5]+160*z[5]+119/2*z[7]-120*z[3]^2-40*z[2]*z[5]+24*z[2]*z[3]^2,(0, 1, 1, 0
, 0, 0, 0, 0, 0, 0, 0)=-320*z[3]*z[5]+50112/875*z[2]^4+80*z[5]-28*z[7]-48*z[3]
^2-864/5*z[3,5]-40*z[2]*z[5]+24*z[2]*z[3]^2,(0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0)=
-8*z[3]*z[5]+160*z[5]+63/2*z[7]-120*z[3]^2-40*z[2]*z[5]+24*z[2]*z[3]^2,(0, 0,
0, 1, 0, 0, 0, 0, 1, 0, 0)=-200*z[3]*z[5]+25056/875*z[2]^4+160*z[5]-14*z[7]-96
*z[3]^2-432/5*z[3,5]-40*z[2]*z[5]+24*z[2]*z[3]^2,(0, 0, 1, 0, 0, 0, 0, 0, 0, 0
, 1)=-456*z[3]*z[5]+75168/875*z[2]^4+80*z[5]-56*z[7]-48*z[3]^2-1296/5*z[3,5]-\
40*z[2]*z[5]+24*z[2]*z[3]^2,(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0)=-60*z[3]*z[5]+80
*z[5]+287/4*z[7]-60*z[3]^2,(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0)=-384*z[3]*z[5]+
50112/875*z[2]^4+80*z[5]+35*z[7]-48*z[3]^2-864/5*z[3,5],(1, 0, 0, 0, 0, 0, 0,
0, 0, 1, 0)=-1040*z[3]*z[5]+134868/875*z[2]^4-160/7*z[2]^3+480*z[5]+343/2*z[7]
-352*z[3]^2-2376/5*z[3,5]-160*z[2]*z[5]+216/5*z[2]^2*z[3]+96*z[2]*z[3]^2,(0, 1
, 0, 0, 0, 0, 0, 0, 1, 0, 0)=-456*z[3]*z[5]+75168/875*z[2]^4+80*z[5]-56*z[7]-\
48*z[3]^2-1296/5*z[3,5]-40*z[2]*z[5]+24*z[2]*z[3]^2,(0, 0, 0, 0, 0, 0, 1, 0, 0
, 0, 1)=-200*z[3]*z[5]+25056/875*z[2]^4+160*z[5]-14*z[7]-96*z[3]^2-432/5*z[3,5
]-40*z[2]*z[5]+24*z[2]*z[3]^2,(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2)=-384*z[3]*z[5]
+50112/875*z[2]^4+80*z[5]+35*z[7]-48*z[3]^2-864/5*z[3,5],(0, 0, 0, 0, 0, 1, 0,
0, 1, 0, 0)=-332*z[3]*z[5]+50112/875*z[2]^4+160*z[5]-7*z[7]-108*z[3]^2-864/5*z
[3,5]-40*z[2]*z[5]+24*z[2]*z[3]^2,(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0)=10*z[3]*z[
5]+160*z[5]-7*z[7]-108*z[3]^2-40*z[2]*z[5]+24*z[2]*z[3]^2,(0, 0, 0, 0, 0, 0, 1
, 1, 0, 0, 0)=-86*z[3]*z[5]+160*z[5]+49*z[7]-108*z[3]^2-40*z[2]*z[5]+24*z[2]*z
[3]^2,(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0)=-332*z[3]*z[5]+50112/875*z[2]^4+160*z[
5]-7*z[7]-108*z[3]^2-864/5*z[3,5]-40*z[2]*z[5]+24*z[2]*z[3]^2,(2, 0, 0, 0, 0,
0, 0, 0, 0, 0, 0)=-3096*z[3]*z[5]+12564/25*z[2]^4+1080*z[5]+403*z[7]-648*z[3]^
2-1512*z[3,5]-400*z[2]*z[5]+384/5*z[2]^2*z[3]+240*z[2]*z[3]^2,(0, 0, 1, 0, 0,
0, 0, 0, 1, 0, 0)=-456*z[3]*z[5]+75168/875*z[2]^4+80*z[5]-56*z[7]-48*z[3]^2-\
1296/5*z[3,5]-40*z[2]*z[5]+24*z[2]*z[3]^2,(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0)=-\
388*z[3]*z[5]+50112/875*z[2]^4+160*z[5]+49*z[7]-108*z[3]^2-864/5*z[3,5]-40*z[2
]*z[5]+24*z[2]*z[3]^2,(0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0)=-60*z[3]*z[5]+80*z[5]+
287/4*z[7]-60*z[3]^2,(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)=-40*z[5]-7*z[7]+36*z[3]
^2,(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0)=-294*z[3]*z[5]+50112/875*z[2]^4+80*z[5]-\
21*z[7]-60*z[3]^2-864/5*z[3,5]-40*z[2]*z[5]+24*z[2]*z[3]^2,(0, 1, 0, 0, 0, 1,
0, 0, 0, 0, 0)=-294*z[3]*z[5]+50112/875*z[2]^4+80*z[5]-21*z[7]-60*z[3]^2-864/5
*z[3,5]-40*z[2]*z[5]+24*z[2]*z[3]^2,(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)=-1476*z[
3]*z[5]+51288/175*z[2]^4-160/7*z[2]^3+160*z[5]-91*z[7]-160*z[3]^2-864*z[3,5]-\
160*z[2]*z[5]+144/5*z[2]^2*z[3]+96*z[2]*z[3]^2,(0, 0, 0, 0, 2, 0, 0, 0, 0, 0,
0)=-60*z[3]*z[5]+80*z[5]+287/4*z[7]-60*z[3]^2,(0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0
)=10*z[3]*z[5]+160*z[5]-7*z[7]-108*z[3]^2-40*z[2]*z[5]+24*z[2]*z[3]^2,(0, 0, 1
, 0, 1, 0, 0, 0, 0, 0, 0)=-294*z[3]*z[5]+50112/875*z[2]^4+80*z[5]-21*z[7]-60*z
[3]^2-864/5*z[3,5]-40*z[2]*z[5]+24*z[2]*z[3]^2,(0, 1, 0, 0, 0, 0, 0, 0, 0, 0,
1)=-456*z[3]*z[5]+75168/875*z[2]^4+80*z[5]-56*z[7]-48*z[3]^2-1296/5*z[3,5]-40*
z[2]*z[5]+24*z[2]*z[3]^2,(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0)=-136*z[3]*z[5]+
25056/875*z[2]^4+80*z[5]-42*z[7]-48*z[3]^2-432/5*z[3,5]-40*z[2]*z[5]+24*z[2]*z
[3]^2,(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0)=-294*z[3]*z[5]+50112/875*z[2]^4+80*z[5
]-21*z[7]-60*z[3]^2-864/5*z[3,5]-40*z[2]*z[5]+24*z[2]*z[3]^2,(0, 0, 0, 0, 1, 0
, 0, 0, 0, 0, 1)=-388*z[3]*z[5]+50112/875*z[2]^4+160*z[5]+49*z[7]-108*z[3]^2-\
864/5*z[3,5]-40*z[2]*z[5]+24*z[2]*z[3]^2,(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)=-\
1040*z[3]*z[5]+134868/875*z[2]^4-160/7*z[2]^3+480*z[5]+343/2*z[7]-352*z[3]^2-\
2376/5*z[3,5]-160*z[2]*z[5]+216/5*z[2]^2*z[3]+96*z[2]*z[3]^2,(0, 0, 0, 0, 0, 0
, 2, 0, 0, 0, 0)=-60*z[3]*z[5]+80*z[5]+35*z[7]-48*z[3]^2,(0, 0, 0, 1, 0, 0, 0,
1, 0, 0, 0)=10*z[3]*z[5]+160*z[5]-7*z[7]-108*z[3]^2-40*z[2]*z[5]+24*z[2]*z[3]^
2,(0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0)=-56*z[3]*z[5]+160*z[5]+119/2*z[7]-120*z[3]
^2-40*z[2]*z[5]+24*z[2]*z[3]^2,(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0)=-294*z[3]*z[5
]+50112/875*z[2]^4+80*z[5]-21*z[7]-60*z[3]^2-864/5*z[3,5]-40*z[2]*z[5]+24*z[2]
*z[3]^2,(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)=-2080*z[3]*z[5]+312432/875*z[2]^4-\
160/7*z[2]^3+480*z[5]+119*z[7]-352*z[3]^2-5184/5*z[3,5]-160*z[2]*z[5]+144/5*z[
2]^2*z[3]+96*z[2]*z[3]^2,(0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0)=-16*z[3]*z[5]+160*z
[5]+119/2*z[7]-120*z[3]^2-40*z[2]*z[5]+24*z[2]*z[3]^2,(0, 0, 0, 0, 0, 0, 0, 0,
0, 0, 0)=40*z[5]-24*z[3]^2,(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)=-40*z[5]-7*z[7]+
36*z[3]^2,(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)=-1476*z[3]*z[5]+51288/175*z[2]^4-\
160/7*z[2]^3+160*z[5]-91*z[7]-160*z[3]^2-864*z[3,5]-160*z[2]*z[5]+144/5*z[2]^2
*z[3]+96*z[2]*z[3]^2,(0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0)=32*z[3]*z[5]+160*z[5]-\
42*z[7]-96*z[3]^2-40*z[2]*z[5]+24*z[2]*z[3]^2,(0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0
)=-294*z[3]*z[5]+50112/875*z[2]^4+80*z[5]-21*z[7]-60*z[3]^2-864/5*z[3,5]-40*z[
2]*z[5]+24*z[2]*z[3]^2,(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0)=-86*z[3]*z[5]+160*z[5
]+49*z[7]-108*z[3]^2-40*z[2]*z[5]+24*z[2]*z[3]^2,(0, 0, 0, 0, 0, 0, 0, 2, 0, 0
, 0)=-60*z[3]*z[5]+80*z[5]+287/4*z[7]-60*z[3]^2,(0, 0, 0, 0, 0, 0, 0, 1, 0, 0,
0)=-40*z[5]-7*z[7]+36*z[3]^2,(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1)=-388*z[3]*z[5]+
50112/875*z[2]^4+160*z[5]+49*z[7]-108*z[3]^2-864/5*z[3,5]-40*z[2]*z[5]+24*z[2]
*z[3]^2,(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)=-2080*z[3]*z[5]+312432/875*z[2]^4-\
160/7*z[2]^3+480*z[5]+119*z[7]-352*z[3]^2-5184/5*z[3,5]-160*z[2]*z[5]+144/5*z[
2]^2*z[3]+96*z[2]*z[3]^2,(0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0)=-8*z[3]*z[5]+160*z[
5]+63/2*z[7]-120*z[3]^2-40*z[2]*z[5]+24*z[2]*z[3]^2,(0, 0, 0, 1, 0, 1, 0, 0, 0
, 0, 0)=10*z[3]*z[5]+160*z[5]-7*z[7]-108*z[3]^2-40*z[2]*z[5]+24*z[2]*z[3]^2,(0
, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)=-40*z[5]+14*z[7]+24*z[3]^2,(0, 0, 0, 0, 0, 0,
0, 0, 1, 0, 0)=-40*z[5]+28*z[7]+24*z[3]^2,(0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0)=-\
140*z[3]*z[5]+25056/875*z[2]^4+40*z[5]-14*z[7]-24*z[3]^2-432/5*z[3,5],(1, 0, 0
, 0, 0, 0, 0, 0, 0, 0, 0)=160/7*z[2]^3+21*z[7]+64*z[3]^2-144/5*z[2]^2*z[3],(0,
0, 0, 0, 0, 1, 1, 0, 0, 0, 0)=-86*z[3]*z[5]+160*z[5]+49*z[7]-108*z[3]^2-40*z[2
]*z[5]+24*z[2]*z[3]^2,(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)=-452*z[3]*z[5]+55992/
875*z[2]^4-160/7*z[2]^3+480*z[5]+77*z[7]-352*z[3]^2-864/5*z[3,5]-160*z[2]*z[5]
+144/5*z[2]^2*z[3]+96*z[2]*z[3]^2,(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0)=-388*z[3]*
z[5]+50112/875*z[2]^4+160*z[5]+49*z[7]-108*z[3]^2-864/5*z[3,5]-40*z[2]*z[5]+24
*z[2]*z[3]^2,(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0)=-200*z[3]*z[5]+25056/875*z[2]^4
+160*z[5]-14*z[7]-96*z[3]^2-432/5*z[3,5]-40*z[2]*z[5]+24*z[2]*z[3]^2,(0, 0, 1,
0, 0, 0, 0, 0, 0, 1, 0)=-294*z[3]*z[5]+50112/875*z[2]^4+80*z[5]-21*z[7]-60*z[3
]^2-864/5*z[3,5]-40*z[2]*z[5]+24*z[2]*z[3]^2,(0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0)
=-136*z[3]*z[5]+25056/875*z[2]^4+80*z[5]-42*z[7]-48*z[3]^2-432/5*z[3,5]-40*z[2
]*z[5]+24*z[2]*z[3]^2,(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)=-40*z[5]+14*z[7]+24*z[
3]^2,(0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0)=-86*z[3]*z[5]+160*z[5]+49*z[7]-108*z[3]
^2-40*z[2]*z[5]+24*z[2]*z[3]^2,(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)=-452*z[3]*z[5
]+55992/875*z[2]^4-160/7*z[2]^3+480*z[5]+77*z[7]-352*z[3]^2-864/5*z[3,5]-160*z
[2]*z[5]+144/5*z[2]^2*z[3]+96*z[2]*z[3]^2]);
periodN := table([(2, 0, 0, 0, 0, 0, 1, 1, 0)=6056*z[3]*z[5]-1302911/875*z[2]^
4-160*z[2]^3+1600*z[5]+5069/2*z[7]+67291/18*z[9]-1522*z[3]^2+20682/5*z[3,5]-\
860*z[2]*z[5]+1536/5*z[2]^2*z[3]+746*z[2]*z[3]^2-1052/3*z[3]^3-5228/5*z[2]^3*z
[3]+9498/5*z[2]^2*z[5]-6777/4*z[2]*z[7],(0, 0, 0, 0, 0, 0, 0, 1, 3)=528*z[3]*z
[5]-100224/875*z[2]^4+80*z[5]+287/2*z[7]+4651/36*z[9]-72*z[3]^2+1728/5*z[3,5]-\
20*z[2]*z[5]+18*z[2]*z[3]^2+14*z[3]^3-8*z[2]^2*z[5]-399/8*z[2]*z[7],(1, 0, 0,
0, 1, 0, 0, 1, 0)=281402/875*z[2]^4+160/7*z[2]^3-280*z[5]-1673/4*z[7]+256*z[3]
^2-4644/5*z[3,5]-1290*z[3]*z[5]+140*z[2]*z[5]-36*z[2]^2*z[3]-158*z[2]*z[3]^2,(
0, 0, 4, 0, 0, 0, 0, 0, 0)=111*z[3]*z[5]-25056/875*z[2]^4+20*z[5]+399/8*z[7]+
387/4*z[9]-18*z[3]^2+432/5*z[3,5],(2, 0, 0, 0, 0, 0, 0, 0, 2)=3847*z[3]*z[5]-\
1742793/1750*z[2]^4-80*z[2]^3+800*z[5]+13505/8*z[7]+156413/36*z[9]-818*z[3]^2+
13473/5*z[3,5]-360*z[2]*z[5]+168*z[2]^2*z[3]+366*z[2]*z[3]^2-379*z[3]^3-22128/
35*z[2]^3*z[3]+7524/5*z[2]^2*z[5]-966*z[2]*z[7],(2, 1, 0, 0, 0, 0, 0, 1, 0)=
5848*z[3]*z[5]-1314671/875*z[2]^4-160*z[2]^3+1600*z[5]+5461/2*z[7]+44015/9*z[9
]-1522*z[3]^2+20682/5*z[3,5]-860*z[2]*z[5]+1536/5*z[2]^2*z[3]+746*z[2]*z[3]^2-\
60*z[3]^3-32436/35*z[2]^3*z[3]+10122/5*z[2]^2*z[5]-7449/4*z[2]*z[7],(0, 0, 1,
0, 2, 0, 0, 1, 0)=744*z[3]*z[5]-150336/875*z[2]^4+240*z[5]+1099/4*z[7]+701/4*z
[9]-180*z[3]^2+2592/5*z[3,5]-100*z[2]*z[5]+72*z[2]*z[3]^2+60*z[3]^3-4*z[2]^2*z
[5]-217/2*z[2]*z[7],(1, 0, 0, 0, 0, 0, 0, 2, 0)=65493/250*z[2]^4+80/7*z[2]^3-\
140*z[5]-2177/8*z[7]+140*z[3]^2-3591/5*z[3,5]-993*z[3]*z[5]+60*z[2]*z[5]-108/5
*z[2]^2*z[3]-54*z[2]*z[3]^2,(0, 2, 1, 0, 0, 0, 0, 0, 1)=744*z[3]*z[5]-150336/
875*z[2]^4+240*z[5]+1099/4*z[7]+701/4*z[9]-180*z[3]^2+2592/5*z[3,5]-100*z[2]*z
[5]+72*z[2]*z[3]^2+60*z[3]^3-4*z[2]^2*z[5]-217/2*z[2]*z[7],(1, 1, 0, 2, 0, 0,
0, 0, 0)=1368*z[3]*z[5]-306458/875*z[2]^4-240/7*z[2]^3+600*z[5]+1281/2*z[7]+
2289/4*z[9]-456*z[3]^2+5076/5*z[3,5]-260*z[2]*z[5]+216/5*z[2]^2*z[3]+188*z[2]*
z[3]^2+124*z[3]^3-2824/35*z[2]^3*z[3]+828/5*z[2]^2*z[5]-301*z[2]*z[7],(0, 0, 0
, 1, 1, 1, 0, 0, 1)=1696*z[3]*z[5]-300672/875*z[2]^4+480*z[5]+875/2*z[7]+152*z
[9]-360*z[3]^2+5184/5*z[3,5]-240*z[2]*z[5]+180*z[2]*z[3]^2+48*z[3]^3+12*z[2]^2
*z[5]-875/4*z[2]*z[7],(0, 0, 0, 2, 1, 1, 0, 0, 0)=384*z[3]*z[5]-75168/875*z[2]
^4+240*z[5]+357/2*z[7]+1183/18*z[9]-162*z[3]^2+1296/5*z[3,5]-100*z[2]*z[5]+66*
z[2]*z[3]^2+22*z[3]^3-4*z[2]^2*z[5]-63*z[2]*z[7],(2, 0, 0, 1, 0, 0, 0, 0, 0)=
391098/875*z[2]^4+320/7*z[2]^3-380*z[5]-1187/2*z[7]+356*z[3]^2-6156/5*z[3,5]-\
1704*z[3]*z[5]+180*z[2]*z[5]-96*z[2]^2*z[3]-276*z[2]*z[3]^2,(0, 1, 0, 1, 0, 0,
0, 2, 0)=910*z[3]*z[5]-25056/125*z[2]^4+240*z[5]+1099/4*z[7]+2543/18*z[9]-180*
z[3]^2+3024/5*z[3,5]-100*z[2]*z[5]+78*z[2]*z[3]^2+68*z[3]^3-4*z[2]^2*z[5]-1015
/8*z[2]*z[7],(0, 2, 1, 0, 0, 0, 1, 0, 0)=336*z[3]*z[5]-75168/875*z[2]^4+240*z[
5]+413/2*z[7]+346/9*z[9]-162*z[3]^2+1296/5*z[3,5]-100*z[2]*z[5]+66*z[2]*z[3]^2
+38*z[3]^3-4*z[2]^2*z[5]-91*z[2]*z[7],(1, 1, 2, 0, 0, 0, 0, 0, 0)=2511*z[3]*z[
5]-1121479/1750*z[2]^4-240/7*z[2]^3+600*z[5]+1995/2*z[7]+52217/36*z[9]-540*z[3
]^2+9099/5*z[3,5]-260*z[2]*z[5]+288/5*z[2]^2*z[3]+230*z[2]*z[3]^2+124*z[3]^3-\
5316/35*z[2]^3*z[3]+1788/5*z[2]^2*z[5]-4235/8*z[2]*z[7],(0, 0, 0, 0, 0, 4, 0,
0, 0)=111*z[3]*z[5]-25056/875*z[2]^4+20*z[5]+399/8*z[7]+387/4*z[9]-18*z[3]^2+
432/5*z[3,5],(0, 0, 1, 0, 0, 0, 1, 0, 1)=100224/875*z[2]^4-120*z[5]-539/4*z[7]
+96*z[3]^2-1728/5*z[3,5]-560*z[3]*z[5]+60*z[2]*z[5]-48*z[2]*z[3]^2,(0, 0, 2, 1
, 0, 1, 0, 0, 0)=1209*z[3]*z[5]-225504/875*z[2]^4+240*z[5]+1267/4*z[7]+1250/9*
z[9]-198*z[3]^2+3888/5*z[3,5]-100*z[2]*z[5]+84*z[2]*z[3]^2+82*z[3]^3-4*z[2]^2*
z[5]-1169/8*z[2]*z[7],(0, 0, 2, 0, 1, 0, 0, 0, 1)=1283*z[3]*z[5]-225504/875*z[
2]^4+240*z[5]+1155/4*z[7]+81*z[9]-198*z[3]^2+3888/5*z[3,5]-100*z[2]*z[5]+84*z[
2]*z[3]^2+30*z[3]^3-4*z[2]^2*z[5]-1057/8*z[2]*z[7],(0, 0, 0, 1, 0, 1, 0, 0, 2)
=1179*z[3]*z[5]-225504/875*z[2]^4+240*z[5]+1379/4*z[7]+8371/36*z[9]-198*z[3]^2
+3888/5*z[3,5]-100*z[2]*z[5]+84*z[2]*z[3]^2+50*z[3]^3-4*z[2]^2*z[5]-1281/8*z[2
]*z[7],(0, 0, 0, 0, 3, 1, 0, 0, 0)=36*z[3]*z[5]-25056/875*z[2]^4+80*z[5]+231/2
*z[7]+763/6*z[9]-54*z[3]^2+432/5*z[3,5]-20*z[2]*z[5]+12*z[2]*z[3]^2+36*z[3]^3-\
8*z[2]^2*z[5]-63/2*z[2]*z[7],(0, 0, 1, 0, 2, 0, 0, 0, 1)=844*z[3]*z[5]-150336/
875*z[2]^4+240*z[5]+875/4*z[7]+803/18*z[9]-180*z[3]^2+2592/5*z[3,5]-100*z[2]*z
[5]+72*z[2]*z[3]^2+44*z[3]^3-4*z[2]^2*z[5]-161/2*z[2]*z[7],(0, 0, 0, 1, 0, 1,
1, 0, 1)=1824*z[3]*z[5]-50112/125*z[2]^4+480*z[5]+1043/2*z[7]+3145/12*z[9]-360
*z[3]^2+6048/5*z[3,5]-240*z[2]*z[5]+180*z[2]*z[3]^2+156*z[3]^3+12*z[2]^2*z[5]-\
1043/4*z[2]*z[7],(0, 0, 0, 0, 2, 0, 1, 0, 0)=25056/875*z[2]^4-60*z[5]-105/2*z[
7]+36*z[3]^2-432/5*z[3,5]-116*z[3]*z[5]+20*z[2]*z[5]-12*z[2]*z[3]^2,(0, 0, 0,
0, 0, 0, 2, 2, 0)=396*z[3]*z[5]-75168/875*z[2]^4+120*z[5]+1043/8*z[7]+1225/12*
z[9]-90*z[3]^2+1296/5*z[3,5]-40*z[2]*z[5]+30*z[2]*z[3]^2+18*z[3]^3-2*z[2]^2*z[
5]-49/2*z[2]*z[7],(0, 0, 0, 0, 0, 1, 1, 1, 1)=2478*z[3]*z[5]-451008/875*z[2]^4
+480*z[5]+1155/2*z[7]+10289/36*z[9]-396*z[3]^2+7776/5*z[3,5]-240*z[2]*z[5]+198
*z[2]*z[3]^2+160*z[3]^3+12*z[2]^2*z[5]-1155/4*z[2]*z[7],(0, 0, 1, 0, 0, 0, 0,
3, 0)=502*z[3]*z[5]-100224/875*z[2]^4+80*z[5]+315/2*z[7]+640/3*z[9]-72*z[3]^2+
1728/5*z[3,5]-20*z[2]*z[5]+18*z[2]*z[3]^2+6*z[3]^3-8*z[2]^2*z[5]-399/8*z[2]*z[
7],(0, 0, 0, 0, 0, 3, 0, 0, 0)=25056/875*z[2]^4-20*z[5]-399/8*z[7]+18*z[3]^2-\
432/5*z[3,5]-111*z[3]*z[5],(1, 0, 0, 0, 2, 1, 0, 0, 0)=1478*z[3]*z[5]-376064/
875*z[2]^4-240/7*z[2]^3+600*z[5]+3381/4*z[7]+10121/9*z[9]-498*z[3]^2+6048/5*z[
3,5]-260*z[2]*z[5]+252/5*z[2]^2*z[3]+206*z[2]*z[3]^2+218*z[3]^3-1864/35*z[2]^3
*z[3]+972/5*z[2]^2*z[5]-791/2*z[2]*z[7],(2, 0, 0, 0, 0, 0, 0, 0, 1)=642171/875
*z[2]^4+320/7*z[2]^3-380*z[5]-2689/4*z[7]+398*z[3]^2-9882/5*z[3,5]-2854*z[3]*z
[5]+180*z[2]*z[5]-516/5*z[2]^2*z[3]-312*z[2]*z[3]^2,(0, 2, 0, 0, 1, 0, 0, 0, 1
)=682*z[3]*z[5]-25056/175*z[2]^4+240*z[5]+357/2*z[7]+929/36*z[9]-162*z[3]^2+
432*z[3,5]-100*z[2]*z[5]+66*z[2]*z[3]^2+46*z[3]^3-4*z[2]^2*z[5]-77*z[2]*z[7],(
1, 0, 0, 1, 0, 2, 0, 0, 0)=2771*z[3]*z[5]-1097959/1750*z[2]^4-240/7*z[2]^3+600
*z[5]+1771/2*z[7]+11795/12*z[9]-540*z[3]^2+9099/5*z[3,5]-260*z[2]*z[5]+288/5*z
[2]^2*z[3]+230*z[2]*z[3]^2-28*z[3]^3-908/5*z[2]^3*z[3]+1632/5*z[2]^2*z[5]-3563
/8*z[2]*z[7],(0, 1, 0, 0, 0, 0, 0, 0, 1)=40*z[5]+49/2*z[7]-30*z[3]^2-20*z[2]*z
[5],(1, 0, 0, 0, 0, 0, 1, 2, 0)=2771*z[3]*z[5]-1097959/1750*z[2]^4-240/7*z[2]^
3+600*z[5]+1771/2*z[7]+11795/12*z[9]-540*z[3]^2+9099/5*z[3,5]-260*z[2]*z[5]+
288/5*z[2]^2*z[3]+230*z[2]*z[3]^2-28*z[3]^3-908/5*z[2]^3*z[3]+1632/5*z[2]^2*z[
5]-3563/8*z[2]*z[7],(0, 3, 1, 0, 0, 0, 0, 0, 0)=36*z[3]*z[5]-25056/875*z[2]^4+
80*z[5]+231/2*z[7]+763/6*z[9]-54*z[3]^2+432/5*z[3,5]-20*z[2]*z[5]+12*z[2]*z[3]
^2+36*z[3]^3-8*z[2]^2*z[5]-63/2*z[2]*z[7],(1, 0, 1, 0, 0, 1, 0, 1, 0)=7684*z[3
]*z[5]-1436889/875*z[2]^4-480/7*z[2]^3+1200*z[5]+3941/2*z[7]+44489/18*z[9]-\
1164*z[3]^2+24138/5*z[3,5]-600*z[2]*z[5]+648/5*z[2]^2*z[3]+582*z[2]*z[3]^2-182
*z[3]^3-19988/35*z[2]^3*z[3]+5178/5*z[2]^2*z[5]-2289/2*z[2]*z[7],(1, 0, 0, 1,
0, 0, 1, 0, 0)=211796/875*z[2]^4+160/7*z[2]^3-280*z[5]-308*z[7]+232*z[3]^2-\
3672/5*z[3,5]-1132*z[3]*z[5]+140*z[2]*z[5]-144/5*z[2]^2*z[3]-140*z[2]*z[3]^2,(
2, 0, 0, 0, 0, 1, 1, 0, 0)=5848*z[3]*z[5]-1314671/875*z[2]^4-160*z[2]^3+1600*z
[5]+5461/2*z[7]+44015/9*z[9]-1522*z[3]^2+20682/5*z[3,5]-860*z[2]*z[5]+1536/5*z
[2]^2*z[3]+746*z[2]*z[3]^2-60*z[3]^3-32436/35*z[2]^3*z[3]+10122/5*z[2]^2*z[5]-\
7449/4*z[2]*z[7],(0, 0, 0, 0, 0, 1, 0, 0, 3)=502*z[3]*z[5]-100224/875*z[2]^4+
80*z[5]+315/2*z[7]+640/3*z[9]-72*z[3]^2+1728/5*z[3,5]-20*z[2]*z[5]+18*z[2]*z[3
]^2+6*z[3]^3-8*z[2]^2*z[5]-399/8*z[2]*z[7],(0, 0, 3, 0, 0, 0, 0, 0, 0)=25056/
875*z[2]^4-20*z[5]-399/8*z[7]+18*z[3]^2-432/5*z[3,5]-111*z[3]*z[5],(0, 0, 1, 0
, 0, 0, 2, 0, 0)=25056/875*z[2]^4-60*z[5]-56*z[7]+42*z[3]^2-432/5*z[3,5]-116*z
[3]*z[5]+20*z[2]*z[5]-12*z[2]*z[3]^2,(0, 1, 1, 1, 0, 0, 0, 1, 0)=1824*z[3]*z[5
]-50112/125*z[2]^4+480*z[5]+1043/2*z[7]+3145/12*z[9]-360*z[3]^2+6048/5*z[3,5]-\
240*z[2]*z[5]+180*z[2]*z[3]^2+156*z[3]^3+12*z[2]^2*z[5]-1043/4*z[2]*z[7],(1, 1
, 0, 1, 0, 0, 0, 0, 0)=211796/875*z[2]^4+160/7*z[2]^3-280*z[5]-308*z[7]+232*z[
3]^2-3672/5*z[3,5]-1132*z[3]*z[5]+140*z[2]*z[5]-144/5*z[2]^2*z[3]-140*z[2]*z[3
]^2,(0, 0, 0, 1, 0, 0, 2, 1, 0)=682*z[3]*z[5]-25056/175*z[2]^4+240*z[5]+357/2*
z[7]+929/36*z[9]-162*z[3]^2+432*z[3,5]-100*z[2]*z[5]+66*z[2]*z[3]^2+46*z[3]^3-\
4*z[2]^2*z[5]-77*z[2]*z[7],(0, 1, 0, 0, 0, 1, 0, 2, 0)=1179*z[3]*z[5]-225504/
875*z[2]^4+240*z[5]+1379/4*z[7]+8371/36*z[9]-198*z[3]^2+3888/5*z[3,5]-100*z[2]
*z[5]+84*z[2]*z[3]^2+50*z[3]^3-4*z[2]^2*z[5]-1281/8*z[2]*z[7],(0, 0, 0, 0, 1,
0, 2, 0, 1)=586*z[3]*z[5]-25056/175*z[2]^4+240*z[5]+469/2*z[7]+1075/9*z[9]-162
*z[3]^2+432*z[3,5]-100*z[2]*z[5]+66*z[2]*z[3]^2+74*z[3]^3-4*z[2]^2*z[5]-105*z[
2]*z[7],(1, 3, 0, 0, 0, 0, 0, 0, 0)=88*z[3]*z[5]-69606/875*z[2]^4-80/7*z[2]^3+
200*z[5]+539/2*z[7]+3139/9*z[9]-152*z[3]^2+972/5*z[3,5]-60*z[2]*z[5]+72/5*z[2]
^2*z[3]+36*z[2]*z[3]^2+76*z[3]^3+128/7*z[2]^3*z[3]-24/5*z[2]^2*z[5]-189/2*z[2]
*z[7],(2, 0, 1, 0, 0, 0, 0, 1, 0)=7946*z[3]*z[5]-1715153/875*z[2]^4-160*z[2]^3
+1600*z[5]+12329/4*z[7]+61526/9*z[9]-1636*z[3]^2+26946/5*z[3,5]-860*z[2]*z[5]+
336*z[2]^2*z[3]+800*z[2]*z[3]^2-802*z[3]^3-52152/35*z[2]^3*z[3]+14892/5*z[2]^2
*z[5]-2130*z[2]*z[7],(0, 0, 0, 0, 2, 1, 0, 0, 1)=744*z[3]*z[5]-150336/875*z[2]
^4+240*z[5]+1099/4*z[7]+701/4*z[9]-180*z[3]^2+2592/5*z[3,5]-100*z[2]*z[5]+72*z
[2]*z[3]^2+60*z[3]^3-4*z[2]^2*z[5]-217/2*z[2]*z[7],(1, 0, 0, 0, 0, 0, 0, 0, 2)
=65493/250*z[2]^4+80/7*z[2]^3-140*z[5]-2177/8*z[7]+140*z[3]^2-3591/5*z[3,5]-\
993*z[3]*z[5]+60*z[2]*z[5]-108/5*z[2]^2*z[3]-54*z[2]*z[3]^2,(1, 1, 1, 1, 0, 0,
0, 0, 0)=4106*z[3]*z[5]-849768/875*z[2]^4-480/7*z[2]^3+1200*z[5]+3045/2*z[7]+
15913/12*z[9]-996*z[3]^2+14256/5*z[3,5]-600*z[2]*z[5]+504/5*z[2]^2*z[3]+498*z[
2]*z[3]^2+254*z[3]^3-9644/35*z[2]^3*z[3]+2766/5*z[2]^2*z[5]-3549/4*z[2]*z[7],(
0, 0, 0, 0, 0, 2, 2, 0, 0)=296*z[3]*z[5]-75168/875*z[2]^4+120*z[5]+1491/8*z[7]
+825/4*z[9]-90*z[3]^2+1296/5*z[3,5]-40*z[2]*z[5]+30*z[2]*z[3]^2+54*z[3]^3-2*z[
2]^2*z[5]-105/2*z[2]*z[7],(0, 0, 1, 1, 0, 0, 0, 1, 1)=2478*z[3]*z[5]-451008/
875*z[2]^4+480*z[5]+1155/2*z[7]+10289/36*z[9]-396*z[3]^2+7776/5*z[3,5]-240*z[2
]*z[5]+198*z[2]*z[3]^2+160*z[3]^3+12*z[2]^2*z[5]-1155/4*z[2]*z[7],(0, 0, 2, 0,
0, 0, 0, 0, 1)=75168/875*z[2]^4-60*z[5]-861/8*z[7]+54*z[3]^2-1296/5*z[3,5]-391
*z[3]*z[5]+20*z[2]*z[5]-18*z[2]*z[3]^2,(1, 0, 1, 0, 0, 0, 1, 1, 0)=5846*z[3]*z
[5]-1070319/875*z[2]^4-480/7*z[2]^3+1200*z[5]+1603*z[7]+6859/6*z[9]-1080*z[3]^
2+18198/5*z[3,5]-600*z[2]*z[5]+576/5*z[2]^2*z[3]+540*z[2]*z[3]^2-36*z[3]^3-\
14256/35*z[2]^3*z[3]+3408/5*z[2]^2*z[5]-3633/4*z[2]*z[7],(0, 0, 0, 1, 0, 1, 0,
1, 0)=100224/875*z[2]^4-120*z[5]-427/4*z[7]+96*z[3]^2-1728/5*z[3,5]-612*z[3]*z
[5]+60*z[2]*z[5]-48*z[2]*z[3]^2,(1, 0, 0, 0, 1, 0, 0, 2, 0)=2511*z[3]*z[5]-\
1121479/1750*z[2]^4-240/7*z[2]^3+600*z[5]+1995/2*z[7]+52217/36*z[9]-540*z[3]^2
+9099/5*z[3,5]-260*z[2]*z[5]+288/5*z[2]^2*z[3]+230*z[2]*z[3]^2+124*z[3]^3-5316
/35*z[2]^3*z[3]+1788/5*z[2]^2*z[5]-4235/8*z[2]*z[7],(0, 0, 0, 0, 0, 0, 0, 1, 2
)=75168/875*z[2]^4-60*z[5]-749/8*z[7]+54*z[3]^2-1296/5*z[3,5]-417*z[3]*z[5]+20
*z[2]*z[5]-18*z[2]*z[3]^2,(1, 0, 1, 0, 0, 0, 0, 1, 0)=430811/875*z[2]^4+160/7*
z[2]^3-280*z[5]-2009/4*z[7]+280*z[3]^2-7182/5*z[3,5]-2238*z[3]*z[5]+140*z[2]*z
[5]-216/5*z[2]^2*z[3]-176*z[2]*z[3]^2,(0, 0, 0, 0, 0, 1, 0, 1, 1)=150336/875*z
[2]^4-120*z[5]-637/4*z[7]+108*z[3]^2-2592/5*z[3,5]-886*z[3]*z[5]+60*z[2]*z[5]-\
54*z[2]*z[3]^2,(1, 1, 0, 1, 0, 0, 1, 0, 0)=3168*z[3]*z[5]-579396/875*z[2]^4-\
480/7*z[2]^3+1200*z[5]+1057*z[7]+1123/2*z[9]-912*z[3]^2+10152/5*z[3,5]-600*z[2
]*z[5]+432/5*z[2]^2*z[3]+456*z[2]*z[3]^2+120*z[3]^3-7272/35*z[2]^3*z[3]+1788/5
*z[2]^2*z[5]-1155/2*z[2]*z[7],(1, 1, 0, 0, 0, 0, 0, 1, 1)=5674*z[3]*z[5]-\
1076199/875*z[2]^4-480/7*z[2]^3+1200*z[5]+1659*z[7]+18473/12*z[9]-1080*z[3]^2+
18198/5*z[3,5]-600*z[2]*z[5]+576/5*z[2]^2*z[3]+540*z[2]*z[3]^2+156*z[3]^3-\
13296/35*z[2]^3*z[3]+3552/5*z[2]^2*z[5]-3801/4*z[2]*z[7],(0, 1, 1, 1, 0, 0, 0,
0, 0)=75168/875*z[2]^4-120*z[5]-126*z[7]+84*z[3]^2-1296/5*z[3,5]-394*z[3]*z[5]
+60*z[2]*z[5]-42*z[2]*z[3]^2,(0, 1, 0, 1, 0, 1, 0, 1, 0)=2024*z[3]*z[5]-50112/
125*z[2]^4+480*z[5]+819/2*z[7]+500/9*z[9]-360*z[3]^2+6048/5*z[3,5]-240*z[2]*z[
5]+180*z[2]*z[3]^2+100*z[3]^3+12*z[2]^2*z[5]-819/4*z[2]*z[7],(0, 1, 1, 0, 0, 0
, 1, 1, 0)=1656*z[3]*z[5]-300672/875*z[2]^4+480*z[5]+875/2*z[7]+427/9*z[9]-360
*z[3]^2+5184/5*z[3,5]-240*z[2]*z[5]+180*z[2]*z[3]^2+104*z[3]^3+12*z[2]^2*z[5]-\
875/4*z[2]*z[7],(0, 0, 2, 0, 0, 0, 1, 0, 0)=50112/875*z[2]^4-60*z[5]-595/8*z[7
]+48*z[3]^2-864/5*z[3,5]-280*z[3]*z[5]+20*z[2]*z[5]-18*z[2]*z[3]^2,(0, 0, 0, 1
, 2, 1, 0, 0, 0)=336*z[3]*z[5]-75168/875*z[2]^4+240*z[5]+413/2*z[7]+346/9*z[9]
-162*z[3]^2+1296/5*z[3,5]-100*z[2]*z[5]+66*z[2]*z[3]^2+38*z[3]^3-4*z[2]^2*z[5]
-91*z[2]*z[7],(2, 0, 0, 0, 0, 2, 0, 0, 0)=3847*z[3]*z[5]-1742793/1750*z[2]^4-\
80*z[2]^3+800*z[5]+13505/8*z[7]+156413/36*z[9]-818*z[3]^2+13473/5*z[3,5]-360*z
[2]*z[5]+168*z[2]^2*z[3]+366*z[2]*z[3]^2-379*z[3]^3-22128/35*z[2]^3*z[3]+7524/
5*z[2]^2*z[5]-966*z[2]*z[7],(1, 0, 0, 2, 0, 0, 0, 0, 0)=69606/875*z[2]^4+80/7*
z[2]^3-140*z[5]-175*z[7]+116*z[3]^2-972/5*z[3,5]-120*z[3]*z[5]+60*z[2]*z[5]-72
/5*z[2]^2*z[3]-36*z[2]*z[3]^2,(0, 0, 0, 2, 0, 0, 1, 0, 0)=25056/875*z[2]^4-60*
z[5]-105/2*z[7]+36*z[3]^2-432/5*z[3,5]-116*z[3]*z[5]+20*z[2]*z[5]-12*z[2]*z[3]
^2,(0, 0, 1, 0, 1, 1, 1, 0, 0)=1972*z[3]*z[5]-50112/125*z[2]^4+480*z[5]+875/2*
z[7]+595/36*z[9]-360*z[3]^2+6048/5*z[3,5]-240*z[2]*z[5]+180*z[2]*z[3]^2+128*z[
3]^3+12*z[2]^2*z[5]-875/4*z[2]*z[7],(0, 0, 0, 0, 1, 1, 0, 1, 0)=100224/875*z[2
]^4-120*z[5]-651/4*z[7]+96*z[3]^2-1728/5*z[3,5]-468*z[3]*z[5]+60*z[2]*z[5]-48*
z[2]*z[3]^2,(0, 0, 1, 2, 0, 0, 0, 0, 0)=25056/875*z[2]^4-60*z[5]-84*z[7]+42*z[
3]^2-432/5*z[3,5]-68*z[3]*z[5]+20*z[2]*z[5]-12*z[2]*z[3]^2,(0, 0, 0, 0, 0, 2,
1, 1, 0)=1179*z[3]*z[5]-225504/875*z[2]^4+240*z[5]+1379/4*z[7]+8371/36*z[9]-\
198*z[3]^2+3888/5*z[3,5]-100*z[2]*z[5]+84*z[2]*z[3]^2+50*z[3]^3-4*z[2]^2*z[5]-\
1281/8*z[2]*z[7],(0, 1, 1, 0, 0, 0, 0, 0, 1)=100224/875*z[2]^4-120*z[5]-539/4*
z[7]+96*z[3]^2-1728/5*z[3,5]-560*z[3]*z[5]+60*z[2]*z[5]-48*z[2]*z[3]^2,(0, 1,
0, 2, 0, 1, 0, 0, 0)=682*z[3]*z[5]-25056/175*z[2]^4+240*z[5]+357/2*z[7]+929/36
*z[9]-162*z[3]^2+432*z[3,5]-100*z[2]*z[5]+66*z[2]*z[3]^2+46*z[3]^3-4*z[2]^2*z[
5]-77*z[2]*z[7],(0, 0, 0, 0, 2, 0, 1, 0, 1)=634*z[3]*z[5]-25056/175*z[2]^4+240
*z[5]+413/2*z[7]+2425/18*z[9]-162*z[3]^2+432*z[3,5]-100*z[2]*z[5]+66*z[2]*z[3]
^2+58*z[3]^3-4*z[2]^2*z[5]-77*z[2]*z[7],(0, 0, 0, 1, 0, 0, 0, 0, 3)=339*z[3]*z
[5]-75168/875*z[2]^4+80*z[5]+609/4*z[7]+6259/36*z[9]-66*z[3]^2+1296/5*z[3,5]-\
20*z[2]*z[5]+18*z[2]*z[3]^2+26*z[3]^3-8*z[2]^2*z[5]-399/8*z[2]*z[7],(0, 1, 0,
0, 0, 1, 0, 0, 1)=100224/875*z[2]^4-120*z[5]-427/4*z[7]+96*z[3]^2-1728/5*z[3,5
]-612*z[3]*z[5]+60*z[2]*z[5]-48*z[2]*z[3]^2,(0, 0, 2, 0, 0, 1, 0, 1, 0)=1694*z
[3]*z[5]-300672/875*z[2]^4+240*z[5]+721/2*z[7]+9295/36*z[9]-216*z[3]^2+5184/5*
z[3,5]-100*z[2]*z[5]+90*z[2]*z[3]^2+32*z[3]^3-4*z[2]^2*z[5]-1211/8*z[2]*z[7],(
0, 1, 0, 3, 0, 0, 0, 0, 0)=84*z[3]*z[5]-25056/875*z[2]^4+80*z[5]+84*z[7]+797/
18*z[9]-48*z[3]^2+432/5*z[3,5]-20*z[2]*z[5]+12*z[2]*z[3]^2+20*z[3]^3-8*z[2]^2*
z[5]-63/2*z[2]*z[7],(0, 0, 0, 2, 0, 0, 1, 0, 1)=578*z[3]*z[5]-25056/175*z[2]^4
+240*z[5]+525/2*z[7]+5111/36*z[9]-162*z[3]^2+432*z[3,5]-100*z[2]*z[5]+66*z[2]*
z[3]^2+70*z[3]^3-4*z[2]^2*z[5]-105*z[2]*z[7],(0, 0, 0, 2, 0, 1, 0, 1, 0)=844*z
[3]*z[5]-150336/875*z[2]^4+240*z[5]+875/4*z[7]+803/18*z[9]-180*z[3]^2+2592/5*z
[3,5]-100*z[2]*z[5]+72*z[2]*z[3]^2+44*z[3]^3-4*z[2]^2*z[5]-161/2*z[2]*z[7],(0,
0, 0, 0, 0, 1, 1, 1, 0)=100224/875*z[2]^4-120*z[5]-539/4*z[7]+96*z[3]^2-1728/5
*z[3,5]-560*z[3]*z[5]+60*z[2]*z[5]-48*z[2]*z[3]^2,(1, 0, 0, 0, 0, 0, 2, 1, 0)=
1734*z[3]*z[5]-364304/875*z[2]^4-240/7*z[2]^3+600*z[5]+2933/4*z[7]+25195/36*z[
9]-498*z[3]^2+6048/5*z[3,5]-260*z[2]*z[5]+252/5*z[2]^2*z[3]+206*z[2]*z[3]^2+78
*z[3]^3-2824/35*z[2]^3*z[3]+828/5*z[2]^2*z[5]-623/2*z[2]*z[7],(0, 1, 0, 1, 1,
0, 1, 0, 0)=1152*z[3]*z[5]-200448/875*z[2]^4+480*z[5]+196*z[7]+548/9*z[9]-288*
z[3]^2+3456/5*z[3,5]-240*z[2]*z[5]+144*z[2]*z[3]^2+64*z[3]^3+12*z[2]^2*z[5]-98
*z[2]*z[7],(0, 0, 0, 0, 0, 0, 0, 0, 1)=-20*z[5]+18*z[3]^2,(0, 0, 0, 0, 0, 3, 0
, 0, 1)=502*z[3]*z[5]-100224/875*z[2]^4+80*z[5]+315/2*z[7]+640/3*z[9]-72*z[3]^
2+1728/5*z[3,5]-20*z[2]*z[5]+18*z[2]*z[3]^2+6*z[3]^3-8*z[2]^2*z[5]-399/8*z[2]*
z[7],(1, 2, 0, 0, 0, 0, 0, 0, 1)=1734*z[3]*z[5]-364304/875*z[2]^4-240/7*z[2]^3
+600*z[5]+2933/4*z[7]+25195/36*z[9]-498*z[3]^2+6048/5*z[3,5]-260*z[2]*z[5]+252
/5*z[2]^2*z[3]+206*z[2]*z[3]^2+78*z[3]^3-2824/35*z[2]^3*z[3]+828/5*z[2]^2*z[5]
-623/2*z[2]*z[7],(0, 0, 0, 0, 0, 1, 2, 0, 0)=25056/875*z[2]^4-60*z[5]-84*z[7]+
42*z[3]^2-432/5*z[3,5]-68*z[3]*z[5]+20*z[2]*z[5]-12*z[2]*z[3]^2,(0, 1, 0, 0, 0
, 2, 0, 0, 1)=1283*z[3]*z[5]-225504/875*z[2]^4+240*z[5]+1155/4*z[7]+81*z[9]-\
198*z[3]^2+3888/5*z[3,5]-100*z[2]*z[5]+84*z[2]*z[3]^2+30*z[3]^3-4*z[2]^2*z[5]-\
1057/8*z[2]*z[7],(1, 0, 0, 0, 1, 0, 1, 0, 1)=4322*z[3]*z[5]-838008/875*z[2]^4-\
480/7*z[2]^3+1200*z[5]+2821/2*z[7]+11255/9*z[9]-996*z[3]^2+14256/5*z[3,5]-600*
z[2]*z[5]+504/5*z[2]^2*z[3]+498*z[2]*z[3]^2+226*z[3]^3-9804/35*z[2]^3*z[3]+
2742/5*z[2]^2*z[5]-3213/4*z[2]*z[7],(1, 0, 0, 0, 0, 1, 0, 1, 0)=430811/875*z[2
]^4+160/7*z[2]^3-280*z[5]-2009/4*z[7]+280*z[3]^2-7182/5*z[3,5]-2238*z[3]*z[5]+
140*z[2]*z[5]-216/5*z[2]^2*z[3]-176*z[2]*z[3]^2,(0, 0, 0, 0, 1, 1, 0, 1, 1)=
2478*z[3]*z[5]-451008/875*z[2]^4+480*z[5]+1155/2*z[7]+10289/36*z[9]-396*z[3]^2
+7776/5*z[3,5]-240*z[2]*z[5]+198*z[2]*z[3]^2+160*z[3]^3+12*z[2]^2*z[5]-1155/4*
z[2]*z[7],(3, 0, 0, 0, 0, 0, 1, 0, 0)=4112*z[3]*z[5]-1046694/875*z[2]^4-1520/7
*z[2]^3+1400*z[5]+5609/2*z[7]+55142/9*z[9]-1448*z[3]^2+15228/5*z[3,5]-900*z[2]
*z[5]+2136/5*z[2]^2*z[3]+684*z[2]*z[3]^2-1768/3*z[3]^3-46152/35*z[2]^3*z[3]+
13536/5*z[2]^2*z[5]-2211*z[2]*z[7],(0, 0, 2, 1, 0, 0, 0, 0, 1)=1087*z[3]*z[5]-\
225504/875*z[2]^4+240*z[5]+1491/4*z[7]+2389/6*z[9]-198*z[3]^2+3888/5*z[3,5]-\
100*z[2]*z[5]+84*z[2]*z[3]^2+114*z[3]^3-4*z[2]^2*z[5]-1281/8*z[2]*z[7],(0, 0,
0, 0, 1, 1, 0, 0, 2)=1231*z[3]*z[5]-225504/875*z[2]^4+240*z[5]+1267/4*z[7]+239
*z[9]-198*z[3]^2+3888/5*z[3,5]-100*z[2]*z[5]+84*z[2]*z[3]^2+30*z[3]^3-4*z[2]^2
*z[5]-1057/8*z[2]*z[7],(0, 0, 0, 0, 1, 0, 2, 1, 0)=634*z[3]*z[5]-25056/175*z[2
]^4+240*z[5]+413/2*z[7]+2425/18*z[9]-162*z[3]^2+432*z[3,5]-100*z[2]*z[5]+66*z[
2]*z[3]^2+58*z[3]^3-4*z[2]^2*z[5]-77*z[2]*z[7],(0, 1, 1, 0, 0, 0, 1, 0, 1)=
1696*z[3]*z[5]-300672/875*z[2]^4+480*z[5]+875/2*z[7]+152*z[9]-360*z[3]^2+5184/
5*z[3,5]-240*z[2]*z[5]+180*z[2]*z[3]^2+48*z[3]^3+12*z[2]^2*z[5]-875/4*z[2]*z[7
],(2, 0, 0, 1, 0, 0, 0, 0, 1)=5848*z[3]*z[5]-1314671/875*z[2]^4-160*z[2]^3+
1600*z[5]+5461/2*z[7]+44015/9*z[9]-1522*z[3]^2+20682/5*z[3,5]-860*z[2]*z[5]+
1536/5*z[2]^2*z[3]+746*z[2]*z[3]^2-60*z[3]^3-32436/35*z[2]^3*z[3]+10122/5*z[2]
^2*z[5]-7449/4*z[2]*z[7],(0, 0, 0, 0, 1, 0, 0, 3, 0)=339*z[3]*z[5]-75168/875*z
[2]^4+80*z[5]+609/4*z[7]+6259/36*z[9]-66*z[3]^2+1296/5*z[3,5]-20*z[2]*z[5]+18*
z[2]*z[3]^2+26*z[3]^3-8*z[2]^2*z[5]-399/8*z[2]*z[7],(1, 0, 0, 0, 0, 1, 1, 1, 0
)=5586*z[3]*z[5]-1082079/875*z[2]^4-480/7*z[2]^3+1200*z[5]+1715*z[7]+33383/18*
z[9]-1080*z[3]^2+18198/5*z[3,5]-600*z[2]*z[5]+576/5*z[2]^2*z[3]+540*z[2]*z[3]^
2+36*z[3]^3-1888/5*z[2]^3*z[3]+3564/5*z[2]^2*z[5]-3969/4*z[2]*z[7],(0, 0, 0, 1
, 0, 2, 0, 1, 0)=1283*z[3]*z[5]-225504/875*z[2]^4+240*z[5]+1155/4*z[7]+81*z[9]
-198*z[3]^2+3888/5*z[3,5]-100*z[2]*z[5]+84*z[2]*z[3]^2+30*z[3]^3-4*z[2]^2*z[5]
-1057/8*z[2]*z[7],(0, 0, 0, 0, 1, 1, 0, 2, 0)=1087*z[3]*z[5]-225504/875*z[2]^4
+240*z[5]+1491/4*z[7]+2389/6*z[9]-198*z[3]^2+3888/5*z[3,5]-100*z[2]*z[5]+84*z[
2]*z[3]^2+114*z[3]^3-4*z[2]^2*z[5]-1281/8*z[2]*z[7],(1, 0, 0, 2, 0, 1, 0, 0, 0
)=1734*z[3]*z[5]-364304/875*z[2]^4-240/7*z[2]^3+600*z[5]+2933/4*z[7]+25195/36*
z[9]-498*z[3]^2+6048/5*z[3,5]-260*z[2]*z[5]+252/5*z[2]^2*z[3]+206*z[2]*z[3]^2+
78*z[3]^3-2824/35*z[2]^3*z[3]+828/5*z[2]^2*z[5]-623/2*z[2]*z[7],(0, 0, 1, 2, 0
, 0, 0, 0, 1)=604*z[3]*z[5]-150336/875*z[2]^4+240*z[5]+1323/4*z[7]+1018/3*z[9]
-180*z[3]^2+2592/5*z[3,5]-100*z[2]*z[5]+72*z[2]*z[3]^2+132*z[3]^3-4*z[2]^2*z[5
]-273/2*z[2]*z[7],(0, 1, 1, 0, 1, 0, 0, 0, 1)=2024*z[3]*z[5]-50112/125*z[2]^4+
480*z[5]+819/2*z[7]+500/9*z[9]-360*z[3]^2+6048/5*z[3,5]-240*z[2]*z[5]+180*z[2]
*z[3]^2+100*z[3]^3+12*z[2]^2*z[5]-819/4*z[2]*z[7],(0, 0, 0, 0, 1, 0, 0, 2, 0)=
50112/875*z[2]^4-60*z[5]-819/8*z[7]+48*z[3]^2-864/5*z[3,5]-228*z[3]*z[5]+20*z[
2]*z[5]-18*z[2]*z[3]^2,(0, 1, 0, 0, 0, 1, 2, 0, 0)=336*z[3]*z[5]-75168/875*z[2
]^4+240*z[5]+413/2*z[7]+346/9*z[9]-162*z[3]^2+1296/5*z[3,5]-100*z[2]*z[5]+66*z
[2]*z[3]^2+38*z[3]^3-4*z[2]^2*z[5]-91*z[2]*z[7],(1, 0, 1, 0, 0, 1, 0, 0, 0)=
424931/875*z[2]^4+160/7*z[2]^3-280*z[5]-1953/4*z[7]+280*z[3]^2-7182/5*z[3,5]-\
2322*z[3]*z[5]+140*z[2]*z[5]-216/5*z[2]^2*z[3]-176*z[2]*z[3]^2,(0, 1, 1, 0, 0,
0, 2, 0, 0)=384*z[3]*z[5]-75168/875*z[2]^4+240*z[5]+357/2*z[7]+1183/18*z[9]-\
162*z[3]^2+1296/5*z[3,5]-100*z[2]*z[5]+66*z[2]*z[3]^2+22*z[3]^3-4*z[2]^2*z[5]-\
63*z[2]*z[7],(1, 0, 1, 0, 0, 2, 0, 0, 0)=3732*z[3]*z[5]-1458649/1750*z[2]^4-\
240/7*z[2]^3+600*z[5]+4165/4*z[7]+12095/8*z[9]-582*z[3]^2+12069/5*z[3,5]-260*z
[2]*z[5]+324/5*z[2]^2*z[3]+248*z[2]*z[3]^2-39*z[3]^3-9096/35*z[2]^3*z[3]+2517/
5*z[2]^2*z[5]-4025/8*z[2]*z[7],(0, 0, 3, 0, 0, 1, 0, 0, 0)=528*z[3]*z[5]-\
100224/875*z[2]^4+80*z[5]+287/2*z[7]+4651/36*z[9]-72*z[3]^2+1728/5*z[3,5]-20*z
[2]*z[5]+18*z[2]*z[3]^2+14*z[3]^3-8*z[2]^2*z[5]-399/8*z[2]*z[7],(1, 0, 0, 0, 0
, 0, 2, 0, 0)=69606/875*z[2]^4+80/7*z[2]^3-140*z[5]-175*z[7]+116*z[3]^2-972/5*
z[3,5]-120*z[3]*z[5]+60*z[2]*z[5]-72/5*z[2]^2*z[3]-36*z[2]*z[3]^2,(0, 0, 0, 0,
1, 0, 0, 0, 0)=-20*z[5]+12*z[3]^2,(1, 0, 0, 1, 0, 0, 1, 1, 0)=4578*z[3]*z[5]-\
826248/875*z[2]^4-480/7*z[2]^3+1200*z[5]+2597/2*z[7]+8917/12*z[9]-996*z[3]^2+
14256/5*z[3,5]-600*z[2]*z[5]+504/5*z[2]^2*z[3]+498*z[2]*z[3]^2+102*z[3]^3-\
10764/35*z[2]^3*z[3]+2598/5*z[2]^2*z[5]-2877/4*z[2]*z[7],(1, 0, 1, 0, 0, 0, 0,
1, 1)=7684*z[3]*z[5]-1436889/875*z[2]^4-480/7*z[2]^3+1200*z[5]+3941/2*z[7]+
44489/18*z[9]-1164*z[3]^2+24138/5*z[3,5]-600*z[2]*z[5]+648/5*z[2]^2*z[3]+582*z
[2]*z[3]^2-182*z[3]^3-19988/35*z[2]^3*z[3]+5178/5*z[2]^2*z[5]-2289/2*z[2]*z[7]
,(2, 1, 0, 0, 0, 0, 0, 0, 1)=6056*z[3]*z[5]-1302911/875*z[2]^4-160*z[2]^3+1600
*z[5]+5069/2*z[7]+67291/18*z[9]-1522*z[3]^2+20682/5*z[3,5]-860*z[2]*z[5]+1536/
5*z[2]^2*z[3]+746*z[2]*z[3]^2-1052/3*z[3]^3-5228/5*z[2]^3*z[3]+9498/5*z[2]^2*z
[5]-6777/4*z[2]*z[7],(0, 1, 0, 2, 0, 0, 0, 1, 0)=634*z[3]*z[5]-25056/175*z[2]^
4+240*z[5]+413/2*z[7]+2425/18*z[9]-162*z[3]^2+432*z[3,5]-100*z[2]*z[5]+66*z[2]
*z[3]^2+58*z[3]^3-4*z[2]^2*z[5]-77*z[2]*z[7],(0, 1, 1, 1, 0, 0, 0, 0, 1)=1824*
z[3]*z[5]-50112/125*z[2]^4+480*z[5]+1043/2*z[7]+3145/12*z[9]-360*z[3]^2+6048/5
*z[3,5]-240*z[2]*z[5]+180*z[2]*z[3]^2+156*z[3]^3+12*z[2]^2*z[5]-1043/4*z[2]*z[
7],(0, 0, 0, 0, 0, 0, 4, 0, 0)=63/2*z[7]+20*z[5]+373/9*z[9]-32*z[3]*z[5]+8*z[3
]^3-12*z[3]^2,(1, 0, 0, 0, 0, 0, 2, 0, 1)=1478*z[3]*z[5]-376064/875*z[2]^4-240
/7*z[2]^3+600*z[5]+3381/4*z[7]+10121/9*z[9]-498*z[3]^2+6048/5*z[3,5]-260*z[2]*
z[5]+252/5*z[2]^2*z[3]+206*z[2]*z[3]^2+218*z[3]^3-1864/35*z[2]^3*z[3]+972/5*z[
2]^2*z[5]-791/2*z[2]*z[7],(0, 0, 1, 0, 0, 0, 2, 1, 0)=844*z[3]*z[5]-150336/875
*z[2]^4+240*z[5]+875/4*z[7]+803/18*z[9]-180*z[3]^2+2592/5*z[3,5]-100*z[2]*z[5]
+72*z[2]*z[3]^2+44*z[3]^3-4*z[2]^2*z[5]-161/2*z[2]*z[7],(1, 0, 3, 0, 0, 0, 0,
0, 0)=1104*z[3]*z[5]-508563/1750*z[2]^4-80/7*z[2]^3+200*z[5]+1687/4*z[7]+67811
/72*z[9]-194*z[3]^2+4023/5*z[3,5]-60*z[2]*z[5]+108/5*z[2]^2*z[3]+54*z[2]*z[3]^
2-37*z[3]^3-444/7*z[2]^3*z[3]+843/5*z[2]^2*z[5]-1197/8*z[2]*z[7],(1, 2, 0, 0,
0, 0, 1, 0, 0)=716*z[3]*z[5]-175298/875*z[2]^4-240/7*z[2]^3+600*z[5]+1169/2*z[
7]+850/3*z[9]-456*z[3]^2+2916/5*z[3,5]-260*z[2]*z[5]+216/5*z[2]^2*z[3]+188*z[2
]*z[3]^2+32*z[3]^3-104/35*z[2]^3*z[3]-12*z[2]^2*z[5]-259*z[2]*z[7],(0, 0, 0, 0
, 0, 0, 0, 0, 3)=25056/875*z[2]^4-20*z[5]-399/8*z[7]+18*z[3]^2-432/5*z[3,5]-\
111*z[3]*z[5],(0, 1, 0, 0, 0, 0, 0, 0, 2)=50112/875*z[2]^4-60*z[5]-595/8*z[7]+
48*z[3]^2-864/5*z[3,5]-280*z[3]*z[5]+20*z[2]*z[5]-18*z[2]*z[3]^2,(0, 0, 1, 0,
2, 0, 1, 0, 0)=682*z[3]*z[5]-25056/175*z[2]^4+240*z[5]+357/2*z[7]+929/36*z[9]-\
162*z[3]^2+432*z[3,5]-100*z[2]*z[5]+66*z[2]*z[3]^2+46*z[3]^3-4*z[2]^2*z[5]-77*
z[2]*z[7],(0, 1, 2, 1, 0, 0, 0, 0, 0)=850*z[3]*z[5]-25056/125*z[2]^4+240*z[5]+
1323/4*z[7]+3079/18*z[9]-180*z[3]^2+3024/5*z[3,5]-100*z[2]*z[5]+78*z[2]*z[3]^2
+76*z[3]^3-4*z[2]^2*z[5]-1239/8*z[2]*z[7],(0, 0, 0, 0, 1, 0, 1, 0, 1)=75168/
875*z[2]^4-120*z[5]-98*z[7]+84*z[3]^2-1296/5*z[3,5]-402*z[3]*z[5]+60*z[2]*z[5]
-42*z[2]*z[3]^2,(0, 0, 0, 0, 0, 0, 0, 4, 0)=111*z[3]*z[5]-25056/875*z[2]^4+20*
z[5]+399/8*z[7]+387/4*z[9]-18*z[3]^2+432/5*z[3,5],(0, 1, 0, 1, 0, 0, 0, 1, 0)=
75168/875*z[2]^4-120*z[5]-98*z[7]+84*z[3]^2-1296/5*z[3,5]-402*z[3]*z[5]+60*z[2
]*z[5]-42*z[2]*z[3]^2,(0, 1, 2, 0, 0, 1, 0, 0, 0)=1209*z[3]*z[5]-225504/875*z[
2]^4+240*z[5]+1267/4*z[7]+1250/9*z[9]-198*z[3]^2+3888/5*z[3,5]-100*z[2]*z[5]+
84*z[2]*z[3]^2+82*z[3]^3-4*z[2]^2*z[5]-1169/8*z[2]*z[7],(0, 0, 0, 0, 2, 0, 0,
0, 2)=396*z[3]*z[5]-75168/875*z[2]^4+120*z[5]+1043/8*z[7]+1225/12*z[9]-90*z[3]
^2+1296/5*z[3,5]-40*z[2]*z[5]+30*z[2]*z[3]^2+18*z[3]^3-2*z[2]^2*z[5]-49/2*z[2]
*z[7],(0, 0, 1, 0, 0, 1, 0, 0, 1)=150336/875*z[2]^4-120*z[5]-637/4*z[7]+108*z[
3]^2-2592/5*z[3,5]-886*z[3]*z[5]+60*z[2]*z[5]-54*z[2]*z[3]^2,(1, 0, 1, 0, 0, 0
, 0, 2, 0)=3622*z[3]*z[5]-1470409/1750*z[2]^4-240/7*z[2]^3+600*z[5]+4389/4*z[7
]+142487/72*z[9]-582*z[3]^2+12069/5*z[3,5]-260*z[2]*z[5]+324/5*z[2]^2*z[3]+248
*z[2]*z[3]^2-101*z[3]^3-8576/35*z[2]^3*z[3]+519*z[2]^2*z[5]-4361/8*z[2]*z[7],(
0, 0, 0, 2, 2, 0, 0, 0, 0)=-40*z[2]*z[5]+77*z[7]+120*z[5]+304/9*z[9]-2*z[2]^2*
z[5]-7*z[2]*z[7]-40*z[3]*z[5]+24*z[2]*z[3]^2+8*z[3]^3-72*z[3]^2,(1, 0, 0, 0, 2
, 0, 0, 0, 1)=1734*z[3]*z[5]-364304/875*z[2]^4-240/7*z[2]^3+600*z[5]+2933/4*z[
7]+25195/36*z[9]-498*z[3]^2+6048/5*z[3,5]-260*z[2]*z[5]+252/5*z[2]^2*z[3]+206*
z[2]*z[3]^2+78*z[3]^3-2824/35*z[2]^3*z[3]+828/5*z[2]^2*z[5]-623/2*z[2]*z[7],(0
, 1, 0, 0, 0, 0, 1, 2, 0)=796*z[3]*z[5]-150336/875*z[2]^4+240*z[5]+1043/4*z[7]
+709/12*z[9]-180*z[3]^2+2592/5*z[3,5]-100*z[2]*z[5]+78*z[2]*z[3]^2+36*z[3]^3-4
*z[2]^2*z[5]-1015/8*z[2]*z[7],(2, 0, 0, 0, 0, 1, 0, 0, 1)=7946*z[3]*z[5]-\
1715153/875*z[2]^4-160*z[2]^3+1600*z[5]+12329/4*z[7]+61526/9*z[9]-1636*z[3]^2+
26946/5*z[3,5]-860*z[2]*z[5]+336*z[2]^2*z[3]+800*z[2]*z[3]^2-802*z[3]^3-52152/
35*z[2]^3*z[3]+14892/5*z[2]^2*z[5]-2130*z[2]*z[7],(0, 0, 0, 0, 0, 1, 2, 1, 0)=
744*z[3]*z[5]-150336/875*z[2]^4+240*z[5]+1099/4*z[7]+701/4*z[9]-180*z[3]^2+
2592/5*z[3,5]-100*z[2]*z[5]+72*z[2]*z[3]^2+60*z[3]^3-4*z[2]^2*z[5]-217/2*z[2]*
z[7],(0, 1, 1, 0, 2, 0, 0, 0, 0)=634*z[3]*z[5]-25056/175*z[2]^4+240*z[5]+413/2
*z[7]+2425/18*z[9]-162*z[3]^2+432*z[3,5]-100*z[2]*z[5]+66*z[2]*z[3]^2+58*z[3]^
3-4*z[2]^2*z[5]-77*z[2]*z[7],(1, 0, 1, 0, 0, 0, 1, 0, 1)=5586*z[3]*z[5]-\
1082079/875*z[2]^4-480/7*z[2]^3+1200*z[5]+1715*z[7]+33383/18*z[9]-1080*z[3]^2+
18198/5*z[3,5]-600*z[2]*z[5]+576/5*z[2]^2*z[3]+540*z[2]*z[3]^2+36*z[3]^3-1888/
5*z[2]^3*z[3]+3564/5*z[2]^2*z[5]-3969/4*z[2]*z[7],(0, 2, 1, 0, 0, 1, 0, 0, 0)=
748*z[3]*z[5]-150336/875*z[2]^4+240*z[5]+1043/4*z[7]+2243/18*z[9]-180*z[3]^2+
2592/5*z[3,5]-100*z[2]*z[5]+72*z[2]*z[3]^2+80*z[3]^3-4*z[2]^2*z[5]-217/2*z[2]*
z[7],(1, 0, 0, 0, 0, 2, 0, 0, 1)=3622*z[3]*z[5]-1470409/1750*z[2]^4-240/7*z[2]
^3+600*z[5]+4389/4*z[7]+142487/72*z[9]-582*z[3]^2+12069/5*z[3,5]-260*z[2]*z[5]
+324/5*z[2]^2*z[3]+248*z[2]*z[3]^2-101*z[3]^3-8576/35*z[2]^3*z[3]+519*z[2]^2*z
[5]-4361/8*z[2]*z[7],(0, 0, 1, 1, 2, 0, 0, 0, 0)=384*z[3]*z[5]-75168/875*z[2]^
4+240*z[5]+357/2*z[7]+1183/18*z[9]-162*z[3]^2+1296/5*z[3,5]-100*z[2]*z[5]+66*z
[2]*z[3]^2+22*z[3]^3-4*z[2]^2*z[5]-63*z[2]*z[7],(1, 0, 1, 1, 0, 0, 1, 0, 0)=
4322*z[3]*z[5]-838008/875*z[2]^4-480/7*z[2]^3+1200*z[5]+2821/2*z[7]+11255/9*z[
9]-996*z[3]^2+14256/5*z[3,5]-600*z[2]*z[5]+504/5*z[2]^2*z[3]+498*z[2]*z[3]^2+
226*z[3]^3-9804/35*z[2]^3*z[3]+2742/5*z[2]^2*z[5]-3213/4*z[2]*z[7],(3, 1, 0, 0
, 0, 0, 0, 0, 0)=4112*z[3]*z[5]-1046694/875*z[2]^4-1520/7*z[2]^3+1400*z[5]+
5609/2*z[7]+55142/9*z[9]-1448*z[3]^2+15228/5*z[3,5]-900*z[2]*z[5]+2136/5*z[2]^
2*z[3]+684*z[2]*z[3]^2-1768/3*z[3]^3-46152/35*z[2]^3*z[3]+13536/5*z[2]^2*z[5]-\
2211*z[2]*z[7],(1, 0, 1, 0, 1, 1, 0, 0, 0)=5674*z[3]*z[5]-1076199/875*z[2]^4-\
480/7*z[2]^3+1200*z[5]+1659*z[7]+18473/12*z[9]-1080*z[3]^2+18198/5*z[3,5]-600*
z[2]*z[5]+576/5*z[2]^2*z[3]+540*z[2]*z[3]^2+156*z[3]^3-13296/35*z[2]^3*z[3]+
3552/5*z[2]^2*z[5]-3801/4*z[2]*z[7],(0, 1, 2, 0, 0, 0, 1, 0, 0)=796*z[3]*z[5]-\
150336/875*z[2]^4+240*z[5]+1043/4*z[7]+709/12*z[9]-180*z[3]^2+2592/5*z[3,5]-\
100*z[2]*z[5]+78*z[2]*z[3]^2+36*z[3]^3-4*z[2]^2*z[5]-1015/8*z[2]*z[7],(1, 0, 0
, 1, 0, 0, 0, 0, 0)=-80/7*z[2]^3+80*z[5]+287/2*z[7]-80*z[3]^2-60*z[2]*z[5]+72/
5*z[2]^2*z[3],(1, 0, 1, 0, 0, 1, 1, 0, 0)=5674*z[3]*z[5]-1076199/875*z[2]^4-\
480/7*z[2]^3+1200*z[5]+1659*z[7]+18473/12*z[9]-1080*z[3]^2+18198/5*z[3,5]-600*
z[2]*z[5]+576/5*z[2]^2*z[3]+540*z[2]*z[3]^2+156*z[3]^3-13296/35*z[2]^3*z[3]+
3552/5*z[2]^2*z[5]-3801/4*z[2]*z[7],(0, 1, 0, 0, 0, 0, 1, 0, 1)=50112/875*z[2]
^4-120*z[5]-84*z[7]+84*z[3]^2-864/5*z[3,5]-288*z[3]*z[5]+60*z[2]*z[5]-42*z[2]*
z[3]^2,(1, 0, 0, 0, 2, 0, 0, 0, 0)=69606/875*z[2]^4+80/7*z[2]^3-140*z[5]-175*z
[7]+116*z[3]^2-972/5*z[3,5]-120*z[3]*z[5]+60*z[2]*z[5]-72/5*z[2]^2*z[3]-36*z[2
]*z[3]^2,(0, 0, 0, 0, 0, 1, 0, 1, 2)=1694*z[3]*z[5]-300672/875*z[2]^4+240*z[5]
+721/2*z[7]+9295/36*z[9]-216*z[3]^2+5184/5*z[3,5]-100*z[2]*z[5]+90*z[2]*z[3]^2
+32*z[3]^3-4*z[2]^2*z[5]-1211/8*z[2]*z[7],(0, 0, 2, 1, 0, 0, 0, 1, 0)=1179*z[3
]*z[5]-225504/875*z[2]^4+240*z[5]+1379/4*z[7]+8371/36*z[9]-198*z[3]^2+3888/5*z
[3,5]-100*z[2]*z[5]+84*z[2]*z[3]^2+50*z[3]^3-4*z[2]^2*z[5]-1281/8*z[2]*z[7],(0
, 0, 2, 0, 1, 1, 0, 0, 0)=1261*z[3]*z[5]-225504/875*z[2]^4+240*z[5]+1155/4*z[7
]+5665/36*z[9]-198*z[3]^2+3888/5*z[3,5]-100*z[2]*z[5]+84*z[2]*z[3]^2+62*z[3]^3
-4*z[2]^2*z[5]-945/8*z[2]*z[7],(0, 0, 0, 2, 0, 0, 0, 0, 2)=296*z[3]*z[5]-75168
/875*z[2]^4+120*z[5]+1491/8*z[7]+825/4*z[9]-90*z[3]^2+1296/5*z[3,5]-40*z[2]*z[
5]+30*z[2]*z[3]^2+54*z[3]^3-2*z[2]^2*z[5]-105/2*z[2]*z[7],(0, 0, 0, 1, 0, 0, 0
, 2, 0)=50112/875*z[2]^4-60*z[5]-595/8*z[7]+48*z[3]^2-864/5*z[3,5]-280*z[3]*z[
5]+20*z[2]*z[5]-18*z[2]*z[3]^2,(0, 0, 0, 0, 1, 0, 3, 0, 0)=84*z[3]*z[5]-25056/
875*z[2]^4+80*z[5]+84*z[7]+797/18*z[9]-48*z[3]^2+432/5*z[3,5]-20*z[2]*z[5]+12*
z[2]*z[3]^2+20*z[3]^3-8*z[2]^2*z[5]-63/2*z[2]*z[7],(1, 0, 0, 0, 0, 0, 1, 0, 0)
=-80/7*z[2]^3+80*z[5]+287/2*z[7]-80*z[3]^2-60*z[2]*z[5]+72/5*z[2]^2*z[3],(1, 0
, 0, 1, 1, 0, 0, 0, 0)=105692/875*z[2]^4+160/7*z[2]^3-280*z[5]-294*z[7]+232*z[
3]^2-1944/5*z[3,5]-616*z[3]*z[5]+140*z[2]*z[5]-144/5*z[2]^2*z[3]-140*z[2]*z[3]
^2,(0, 0, 2, 1, 0, 0, 0, 0, 0)=50112/875*z[2]^4-60*z[5]-819/8*z[7]+48*z[3]^2-\
864/5*z[3,5]-228*z[3]*z[5]+20*z[2]*z[5]-18*z[2]*z[3]^2,(0, 0, 1, 1, 0, 0, 1, 1
, 0)=2024*z[3]*z[5]-50112/125*z[2]^4+480*z[5]+819/2*z[7]+500/9*z[9]-360*z[3]^2
+6048/5*z[3,5]-240*z[2]*z[5]+180*z[2]*z[3]^2+100*z[3]^3+12*z[2]^2*z[5]-819/4*z
[2]*z[7],(0, 0, 0, 0, 0, 0, 0, 1, 1)=40*z[5]+175/4*z[7]-36*z[3]^2-20*z[2]*z[5]
,(1, 0, 2, 0, 0, 1, 0, 0, 0)=3732*z[3]*z[5]-1458649/1750*z[2]^4-240/7*z[2]^3+
600*z[5]+4165/4*z[7]+12095/8*z[9]-582*z[3]^2+12069/5*z[3,5]-260*z[2]*z[5]+324/
5*z[2]^2*z[3]+248*z[2]*z[3]^2-39*z[3]^3-9096/35*z[2]^3*z[3]+2517/5*z[2]^2*z[5]
-4025/8*z[2]*z[7],(1, 1, 0, 0, 1, 0, 1, 0, 0)=3168*z[3]*z[5]-579396/875*z[2]^4
-480/7*z[2]^3+1200*z[5]+1057*z[7]+1123/2*z[9]-912*z[3]^2+10152/5*z[3,5]-600*z[
2]*z[5]+432/5*z[2]^2*z[3]+456*z[2]*z[3]^2+120*z[3]^3-7272/35*z[2]^3*z[3]+1788/
5*z[2]^2*z[5]-1155/2*z[2]*z[7],(0, 0, 1, 0, 0, 1, 0, 0, 2)=1668*z[3]*z[5]-\
300672/875*z[2]^4+240*z[5]+749/2*z[7]+883/3*z[9]-216*z[3]^2+5184/5*z[3,5]-100*
z[2]*z[5]+90*z[2]*z[3]^2+24*z[3]^3-4*z[2]^2*z[5]-1323/8*z[2]*z[7],(0, 0, 2, 0,
0, 0, 0, 1, 1)=1668*z[3]*z[5]-300672/875*z[2]^4+240*z[5]+749/2*z[7]+883/3*z[9]
-216*z[3]^2+5184/5*z[3,5]-100*z[2]*z[5]+90*z[2]*z[3]^2+24*z[3]^3-4*z[2]^2*z[5]
-1323/8*z[2]*z[7],(1, 0, 0, 0, 0, 1, 0, 0, 2)=3622*z[3]*z[5]-1470409/1750*z[2]
^4-240/7*z[2]^3+600*z[5]+4389/4*z[7]+142487/72*z[9]-582*z[3]^2+12069/5*z[3,5]-\
260*z[2]*z[5]+324/5*z[2]^2*z[3]+248*z[2]*z[3]^2-101*z[3]^3-8576/35*z[2]^3*z[3]
+519*z[2]^2*z[5]-4361/8*z[2]*z[7],(0, 1, 0, 0, 0, 0, 0, 0, 0)=-20*z[5]+12*z[3]
^2,(0, 0, 0, 0, 1, 3, 0, 0, 0)=339*z[3]*z[5]-75168/875*z[2]^4+80*z[5]+609/4*z[
7]+6259/36*z[9]-66*z[3]^2+1296/5*z[3,5]-20*z[2]*z[5]+18*z[2]*z[3]^2+26*z[3]^3-\
8*z[2]^2*z[5]-399/8*z[2]*z[7],(0, 0, 0, 0, 0, 0, 2, 0, 2)=296*z[3]*z[5]-75168/
875*z[2]^4+120*z[5]+1491/8*z[7]+825/4*z[9]-90*z[3]^2+1296/5*z[3,5]-40*z[2]*z[5
]+30*z[2]*z[3]^2+54*z[3]^3-2*z[2]^2*z[5]-105/2*z[2]*z[7],(0, 0, 0, 0, 1, 2, 0,
0, 0)=50112/875*z[2]^4-60*z[5]-819/8*z[7]+48*z[3]^2-864/5*z[3,5]-228*z[3]*z[5]
+20*z[2]*z[5]-18*z[2]*z[3]^2,(0, 4, 0, 0, 0, 0, 0, 0, 0)=63/2*z[7]+20*z[5]+373
/9*z[9]-32*z[3]*z[5]+8*z[3]^3-12*z[3]^2,(0, 0, 0, 0, 2, 0, 0, 0, 0)=63/2*z[7]+
20*z[5]-12*z[3]^2,(0, 1, 0, 0, 2, 0, 0, 0, 0)=25056/875*z[2]^4-60*z[5]-105/2*z
[7]+36*z[3]^2-432/5*z[3,5]-116*z[3]*z[5]+20*z[2]*z[5]-12*z[2]*z[3]^2,(1, 0, 1,
2, 0, 0, 0, 0, 0)=1478*z[3]*z[5]-376064/875*z[2]^4-240/7*z[2]^3+600*z[5]+3381/
4*z[7]+10121/9*z[9]-498*z[3]^2+6048/5*z[3,5]-260*z[2]*z[5]+252/5*z[2]^2*z[3]+
206*z[2]*z[3]^2+218*z[3]^3-1864/35*z[2]^3*z[3]+972/5*z[2]^2*z[5]-791/2*z[2]*z[
7],(0, 0, 1, 0, 0, 0, 1, 1, 0)=100224/875*z[2]^4-120*z[5]-427/4*z[7]+96*z[3]^2
-1728/5*z[3,5]-612*z[3]*z[5]+60*z[2]*z[5]-48*z[2]*z[3]^2,(1, 1, 0, 0, 0, 1, 0,
1, 0)=5586*z[3]*z[5]-1082079/875*z[2]^4-480/7*z[2]^3+1200*z[5]+1715*z[7]+33383
/18*z[9]-1080*z[3]^2+18198/5*z[3,5]-600*z[2]*z[5]+576/5*z[2]^2*z[3]+540*z[2]*z
[3]^2+36*z[3]^3-1888/5*z[2]^3*z[3]+3564/5*z[2]^2*z[5]-3969/4*z[2]*z[7],(0, 0,
0, 0, 1, 0, 0, 2, 1)=1209*z[3]*z[5]-225504/875*z[2]^4+240*z[5]+1267/4*z[7]+
1250/9*z[9]-198*z[3]^2+3888/5*z[3,5]-100*z[2]*z[5]+84*z[2]*z[3]^2+82*z[3]^3-4*
z[2]^2*z[5]-1169/8*z[2]*z[7],(0, 0, 0, 0, 1, 1, 0, 0, 1)=100224/875*z[2]^4-120
*z[5]-539/4*z[7]+96*z[3]^2-1728/5*z[3,5]-560*z[3]*z[5]+60*z[2]*z[5]-48*z[2]*z[
3]^2,(1, 0, 0, 0, 0, 0, 0, 0, 3)=1104*z[3]*z[5]-508563/1750*z[2]^4-80/7*z[2]^3
+200*z[5]+1687/4*z[7]+67811/72*z[9]-194*z[3]^2+4023/5*z[3,5]-60*z[2]*z[5]+108/
5*z[2]^2*z[3]+54*z[2]*z[3]^2-37*z[3]^3-444/7*z[2]^3*z[3]+843/5*z[2]^2*z[5]-\
1197/8*z[2]*z[7],(1, 0, 2, 0, 0, 0, 0, 0, 1)=3622*z[3]*z[5]-1470409/1750*z[2]^
4-240/7*z[2]^3+600*z[5]+4389/4*z[7]+142487/72*z[9]-582*z[3]^2+12069/5*z[3,5]-\
260*z[2]*z[5]+324/5*z[2]^2*z[3]+248*z[2]*z[3]^2-101*z[3]^3-8576/35*z[2]^3*z[3]
+519*z[2]^2*z[5]-4361/8*z[2]*z[7],(0, 1, 0, 2, 0, 0, 1, 0, 0)=520*z[3]*z[5]-\
100224/875*z[2]^4+240*z[5]+154*z[7]+215/9*z[9]-144*z[3]^2+1728/5*z[3,5]-100*z[
2]*z[5]+60*z[2]*z[3]^2+40*z[3]^3-4*z[2]^2*z[5]-147/2*z[2]*z[7],(2, 0, 0, 0, 0,
0, 0, 2, 0)=3847*z[3]*z[5]-1742793/1750*z[2]^4-80*z[2]^3+800*z[5]+13505/8*z[7]
+156413/36*z[9]-818*z[3]^2+13473/5*z[3,5]-360*z[2]*z[5]+168*z[2]^2*z[3]+366*z[
2]*z[3]^2-379*z[3]^3-22128/35*z[2]^3*z[3]+7524/5*z[2]^2*z[5]-966*z[2]*z[7],(0,
1, 1, 0, 0, 0, 0, 0, 2)=1231*z[3]*z[5]-225504/875*z[2]^4+240*z[5]+1267/4*z[7]+
239*z[9]-198*z[3]^2+3888/5*z[3,5]-100*z[2]*z[5]+84*z[2]*z[3]^2+30*z[3]^3-4*z[2
]^2*z[5]-1057/8*z[2]*z[7],(1, 0, 0, 0, 0, 0, 0, 3, 0)=1104*z[3]*z[5]-508563/
1750*z[2]^4-80/7*z[2]^3+200*z[5]+1687/4*z[7]+67811/72*z[9]-194*z[3]^2+4023/5*z
[3,5]-60*z[2]*z[5]+108/5*z[2]^2*z[3]+54*z[2]*z[3]^2-37*z[3]^3-444/7*z[2]^3*z[3
]+843/5*z[2]^2*z[5]-1197/8*z[2]*z[7],(0, 0, 2, 0, 0, 0, 0, 0, 2)=782*z[3]*z[5]
-150336/875*z[2]^4+120*z[5]+861/4*z[7]+1831/6*z[9]-108*z[3]^2+2592/5*z[3,5]-40
*z[2]*z[5]+36*z[2]*z[3]^2+12*z[3]^3-2*z[2]^2*z[5]-231/4*z[2]*z[7],(0, 2, 2, 0,
0, 0, 0, 0, 0)=296*z[3]*z[5]-75168/875*z[2]^4+120*z[5]+1491/8*z[7]+825/4*z[9]-\
90*z[3]^2+1296/5*z[3,5]-40*z[2]*z[5]+30*z[2]*z[3]^2+54*z[3]^3-2*z[2]^2*z[5]-\
105/2*z[2]*z[7],(0, 3, 0, 0, 0, 0, 0, 1, 0)=36*z[3]*z[5]-25056/875*z[2]^4+80*z
[5]+231/2*z[7]+763/6*z[9]-54*z[3]^2+432/5*z[3,5]-20*z[2]*z[5]+12*z[2]*z[3]^2+
36*z[3]^3-8*z[2]^2*z[5]-63/2*z[2]*z[7],(1, 0, 1, 1, 0, 0, 0, 0, 1)=5286*z[3]*z
[5]-1093839/875*z[2]^4-480/7*z[2]^3+1200*z[5]+1827*z[7]+22592/9*z[9]-1080*z[3]
^2+18198/5*z[3,5]-600*z[2]*z[5]+576/5*z[2]^2*z[3]+540*z[2]*z[3]^2+364*z[3]^3-\
11376/35*z[2]^3*z[3]+768*z[2]^2*z[5]-4305/4*z[2]*z[7],(0, 0, 0, 1, 0, 1, 2, 0,
0)=586*z[3]*z[5]-25056/175*z[2]^4+240*z[5]+469/2*z[7]+1075/9*z[9]-162*z[3]^2+
432*z[3,5]-100*z[2]*z[5]+66*z[2]*z[3]^2+74*z[3]^3-4*z[2]^2*z[5]-105*z[2]*z[7],
(0, 2, 0, 0, 1, 0, 1, 0, 0)=384*z[3]*z[5]-75168/875*z[2]^4+240*z[5]+140*z[7]+
575/18*z[9]-144*z[3]^2+1296/5*z[3,5]-100*z[2]*z[5]+60*z[2]*z[3]^2+32*z[3]^3-4*
z[2]^2*z[5]-119/2*z[2]*z[7],(0, 1, 0, 0, 1, 0, 0, 2, 0)=850*z[3]*z[5]-25056/
125*z[2]^4+240*z[5]+1323/4*z[7]+3079/18*z[9]-180*z[3]^2+3024/5*z[3,5]-100*z[2]
*z[5]+78*z[2]*z[3]^2+76*z[3]^3-4*z[2]^2*z[5]-1239/8*z[2]*z[7],(0, 0, 1, 0, 0,
1, 0, 0, 0)=40*z[5]+175/4*z[7]-36*z[3]^2-20*z[2]*z[5],(0, 1, 0, 0, 3, 0, 0, 0,
0)=84*z[3]*z[5]-25056/875*z[2]^4+80*z[5]+84*z[7]+797/18*z[9]-48*z[3]^2+432/5*z
[3,5]-20*z[2]*z[5]+12*z[2]*z[3]^2+20*z[3]^3-8*z[2]^2*z[5]-63/2*z[2]*z[7],(0, 1
, 0, 0, 0, 2, 1, 0, 0)=796*z[3]*z[5]-150336/875*z[2]^4+240*z[5]+1043/4*z[7]+
709/12*z[9]-180*z[3]^2+2592/5*z[3,5]-100*z[2]*z[5]+78*z[2]*z[3]^2+36*z[3]^3-4*
z[2]^2*z[5]-1015/8*z[2]*z[7],(1, 0, 0, 3, 0, 0, 0, 0, 0)=88*z[3]*z[5]-69606/
875*z[2]^4-80/7*z[2]^3+200*z[5]+539/2*z[7]+3139/9*z[9]-152*z[3]^2+972/5*z[3,5]
-60*z[2]*z[5]+72/5*z[2]^2*z[3]+36*z[2]*z[3]^2+76*z[3]^3+128/7*z[2]^3*z[3]-24/5
*z[2]^2*z[5]-189/2*z[2]*z[7],(0, 0, 1, 0, 1, 1, 0, 0, 1)=2622*z[3]*z[5]-451008
/875*z[2]^4+480*z[5]+1043/2*z[7]+601/6*z[9]-396*z[3]^2+7776/5*z[3,5]-240*z[2]*
z[5]+198*z[2]*z[3]^2+96*z[3]^3+12*z[2]^2*z[5]-1043/4*z[2]*z[7],(0, 0, 3, 0, 0,
0, 0, 0, 1)=502*z[3]*z[5]-100224/875*z[2]^4+80*z[5]+315/2*z[7]+640/3*z[9]-72*z
[3]^2+1728/5*z[3,5]-20*z[2]*z[5]+18*z[2]*z[3]^2+6*z[3]^3-8*z[2]^2*z[5]-399/8*z
[2]*z[7],(1, 0, 1, 0, 1, 0, 0, 1, 0)=5586*z[3]*z[5]-1082079/875*z[2]^4-480/7*z
[2]^3+1200*z[5]+1715*z[7]+33383/18*z[9]-1080*z[3]^2+18198/5*z[3,5]-600*z[2]*z[
5]+576/5*z[2]^2*z[3]+540*z[2]*z[3]^2+36*z[3]^3-1888/5*z[2]^3*z[3]+3564/5*z[2]^
2*z[5]-3969/4*z[2]*z[7],(0, 0, 0, 0, 2, 0, 1, 1, 0)=586*z[3]*z[5]-25056/175*z[
2]^4+240*z[5]+469/2*z[7]+1075/9*z[9]-162*z[3]^2+432*z[3,5]-100*z[2]*z[5]+66*z[
2]*z[3]^2+74*z[3]^3-4*z[2]^2*z[5]-105*z[2]*z[7],(0, 0, 0, 1, 0, 0, 0, 2, 1)=
1261*z[3]*z[5]-225504/875*z[2]^4+240*z[5]+1155/4*z[7]+5665/36*z[9]-198*z[3]^2+
3888/5*z[3,5]-100*z[2]*z[5]+84*z[2]*z[3]^2+62*z[3]^3-4*z[2]^2*z[5]-945/8*z[2]*
z[7],(0, 1, 1, 0, 0, 0, 0, 0, 0)=40*z[5]+105/2*z[7]-30*z[3]^2-20*z[2]*z[5],(0,
1, 0, 0, 2, 0, 1, 0, 0)=520*z[3]*z[5]-100224/875*z[2]^4+240*z[5]+154*z[7]+215/
9*z[9]-144*z[3]^2+1728/5*z[3,5]-100*z[2]*z[5]+60*z[2]*z[3]^2+40*z[3]^3-4*z[2]^
2*z[5]-147/2*z[2]*z[7],(0, 1, 0, 1, 0, 0, 1, 1, 0)=1428*z[3]*z[5]-50112/175*z[
2]^4+480*z[5]+301*z[7]+611/12*z[9]-324*z[3]^2+864*z[3,5]-240*z[2]*z[5]+162*z[2
]*z[3]^2+84*z[3]^3+12*z[2]^2*z[5]-301/2*z[2]*z[7],(0, 0, 1, 0, 0, 2, 0, 0, 0)=
75168/875*z[2]^4-60*z[5]-749/8*z[7]+54*z[3]^2-1296/5*z[3,5]-417*z[3]*z[5]+20*z
[2]*z[5]-18*z[2]*z[3]^2,(1, 0, 0, 2, 0, 0, 0, 0, 1)=1478*z[3]*z[5]-376064/875*
z[2]^4-240/7*z[2]^3+600*z[5]+3381/4*z[7]+10121/9*z[9]-498*z[3]^2+6048/5*z[3,5]
-260*z[2]*z[5]+252/5*z[2]^2*z[3]+206*z[2]*z[3]^2+218*z[3]^3-1864/35*z[2]^3*z[3
]+972/5*z[2]^2*z[5]-791/2*z[2]*z[7],(1, 1, 0, 1, 0, 0, 0, 1, 0)=4322*z[3]*z[5]
-838008/875*z[2]^4-480/7*z[2]^3+1200*z[5]+2821/2*z[7]+11255/9*z[9]-996*z[3]^2+
14256/5*z[3,5]-600*z[2]*z[5]+504/5*z[2]^2*z[3]+498*z[2]*z[3]^2+226*z[3]^3-9804
/35*z[2]^3*z[3]+2742/5*z[2]^2*z[5]-3213/4*z[2]*z[7],(1, 0, 0, 0, 0, 1, 0, 0, 1
)=430811/875*z[2]^4+160/7*z[2]^3-280*z[5]-2009/4*z[7]+280*z[3]^2-7182/5*z[3,5]
-2238*z[3]*z[5]+140*z[2]*z[5]-216/5*z[2]^2*z[3]-176*z[2]*z[3]^2,(0, 0, 2, 0, 0
, 0, 0, 2, 0)=782*z[3]*z[5]-150336/875*z[2]^4+120*z[5]+861/4*z[7]+1831/6*z[9]-\
108*z[3]^2+2592/5*z[3,5]-40*z[2]*z[5]+36*z[2]*z[3]^2+12*z[3]^3-2*z[2]^2*z[5]-\
231/4*z[2]*z[7],(0, 0, 0, 1, 0, 1, 0, 0, 1)=100224/875*z[2]^4-120*z[5]-539/4*z
[7]+96*z[3]^2-1728/5*z[3,5]-560*z[3]*z[5]+60*z[2]*z[5]-48*z[2]*z[3]^2,(0, 0, 0
, 2, 0, 0, 0, 1, 1)=748*z[3]*z[5]-150336/875*z[2]^4+240*z[5]+1043/4*z[7]+2243/
18*z[9]-180*z[3]^2+2592/5*z[3,5]-100*z[2]*z[5]+72*z[2]*z[3]^2+80*z[3]^3-4*z[2]
^2*z[5]-217/2*z[2]*z[7],(0, 2, 0, 0, 0, 0, 1, 0, 0)=20*z[2]*z[5]-77/2*z[7]-60*
z[5]+20*z[3]*z[5]-12*z[2]*z[3]^2+36*z[3]^2,(0, 0, 0, 1, 1, 0, 0, 0, 1)=50112/
875*z[2]^4-120*z[5]-84*z[7]+84*z[3]^2-864/5*z[3,5]-288*z[3]*z[5]+60*z[2]*z[5]-\
42*z[2]*z[3]^2,(0, 0, 0, 1, 0, 2, 0, 0, 1)=1231*z[3]*z[5]-225504/875*z[2]^4+
240*z[5]+1267/4*z[7]+239*z[9]-198*z[3]^2+3888/5*z[3,5]-100*z[2]*z[5]+84*z[2]*z
[3]^2+30*z[3]^3-4*z[2]^2*z[5]-1057/8*z[2]*z[7],(0, 0, 0, 0, 0, 0, 1, 3, 0)=391
*z[3]*z[5]-75168/875*z[2]^4+80*z[5]+497/4*z[7]+253/3*z[9]-66*z[3]^2+1296/5*z[3
,5]-20*z[2]*z[5]+18*z[2]*z[3]^2+6*z[3]^3-8*z[2]^2*z[5]-399/8*z[2]*z[7],(0, 0,
1, 0, 0, 0, 0, 0, 2)=75168/875*z[2]^4-60*z[5]-861/8*z[7]+54*z[3]^2-1296/5*z[3,
5]-391*z[3]*z[5]+20*z[2]*z[5]-18*z[2]*z[3]^2,(0, 0, 0, 0, 0, 0, 2, 0, 1)=25056
/875*z[2]^4-60*z[5]-84*z[7]+42*z[3]^2-432/5*z[3,5]-68*z[3]*z[5]+20*z[2]*z[5]-\
12*z[2]*z[3]^2,(2, 2, 0, 0, 0, 0, 0, 0, 0)=1824*z[3]*z[5]-460704/875*z[2]^4-80
*z[2]^3+800*z[5]+2489/2*z[7]+36305/18*z[9]-704*z[3]^2+7128/5*z[3,5]-360*z[2]*z
[5]+696/5*z[2]^2*z[3]+312*z[2]*z[3]^2+116*z[3]^3-3912/35*z[2]^3*z[3]+2286/5*z[
2]^2*z[5]-1239/2*z[2]*z[7],(0, 0, 0, 1, 0, 0, 0, 3, 0)=391*z[3]*z[5]-75168/875
*z[2]^4+80*z[5]+497/4*z[7]+253/3*z[9]-66*z[3]^2+1296/5*z[3,5]-20*z[2]*z[5]+18*
z[2]*z[3]^2+6*z[3]^3-8*z[2]^2*z[5]-399/8*z[2]*z[7],(0, 0, 1, 0, 0, 2, 1, 0, 0)
=1209*z[3]*z[5]-225504/875*z[2]^4+240*z[5]+1267/4*z[7]+1250/9*z[9]-198*z[3]^2+
3888/5*z[3,5]-100*z[2]*z[5]+84*z[2]*z[3]^2+82*z[3]^3-4*z[2]^2*z[5]-1169/8*z[2]
*z[7],(0, 0, 2, 0, 0, 0, 0, 0, 0)=20*z[5]+399/8*z[7]-18*z[3]^2,(0, 0, 0, 0, 1,
2, 0, 0, 1)=1179*z[3]*z[5]-225504/875*z[2]^4+240*z[5]+1379/4*z[7]+8371/36*z[9]
-198*z[3]^2+3888/5*z[3,5]-100*z[2]*z[5]+84*z[2]*z[3]^2+50*z[3]^3-4*z[2]^2*z[5]
-1281/8*z[2]*z[7],(1, 0, 0, 1, 1, 0, 1, 0, 0)=3168*z[3]*z[5]-579396/875*z[2]^4
-480/7*z[2]^3+1200*z[5]+1057*z[7]+1123/2*z[9]-912*z[3]^2+10152/5*z[3,5]-600*z[
2]*z[5]+432/5*z[2]^2*z[3]+456*z[2]*z[3]^2+120*z[3]^3-7272/35*z[2]^3*z[3]+1788/
5*z[2]^2*z[5]-1155/2*z[2]*z[7],(1, 1, 0, 0, 0, 0, 1, 1, 0)=3692*z[3]*z[5]-\
706848/875*z[2]^4-480/7*z[2]^3+1200*z[5]+2709/2*z[7]+9635/12*z[9]-996*z[3]^2+
12096/5*z[3,5]-600*z[2]*z[5]+504/5*z[2]^2*z[3]+498*z[2]*z[3]^2+36*z[3]^3-7524/
35*z[2]^3*z[3]+1788/5*z[2]^2*z[5]-3045/4*z[2]*z[7],(1, 1, 0, 0, 1, 0, 0, 0, 0)
=211796/875*z[2]^4+160/7*z[2]^3-280*z[5]-308*z[7]+232*z[3]^2-3672/5*z[3,5]-\
1132*z[3]*z[5]+140*z[2]*z[5]-144/5*z[2]^2*z[3]-140*z[2]*z[3]^2,(1, 1, 1, 0, 0,
0, 1, 0, 0)=3692*z[3]*z[5]-706848/875*z[2]^4-480/7*z[2]^3+1200*z[5]+2709/2*z[7
]+9635/12*z[9]-996*z[3]^2+12096/5*z[3,5]-600*z[2]*z[5]+504/5*z[2]^2*z[3]+498*z
[2]*z[3]^2+36*z[3]^3-7524/35*z[2]^3*z[3]+1788/5*z[2]^2*z[5]-3045/4*z[2]*z[7],(
0, 0, 0, 0, 0, 0, 1, 0, 3)=339*z[3]*z[5]-75168/875*z[2]^4+80*z[5]+609/4*z[7]+
6259/36*z[9]-66*z[3]^2+1296/5*z[3,5]-20*z[2]*z[5]+18*z[2]*z[3]^2+26*z[3]^3-8*z
[2]^2*z[5]-399/8*z[2]*z[7],(0, 1, 1, 1, 1, 0, 0, 0, 0)=1372*z[3]*z[5]-50112/
175*z[2]^4+480*z[5]+357*z[7]+1597/36*z[9]-324*z[3]^2+864*z[3,5]-240*z[2]*z[5]+
162*z[2]*z[3]^2+92*z[3]^3+12*z[2]^2*z[5]-357/2*z[2]*z[7],(0, 0, 0, 1, 0, 1, 0,
1, 1)=2622*z[3]*z[5]-451008/875*z[2]^4+480*z[5]+1043/2*z[7]+601/6*z[9]-396*z[3
]^2+7776/5*z[3,5]-240*z[2]*z[5]+198*z[2]*z[3]^2+96*z[3]^3+12*z[2]^2*z[5]-1043/
4*z[2]*z[7],(1, 1, 0, 1, 0, 0, 0, 0, 1)=4322*z[3]*z[5]-838008/875*z[2]^4-480/7
*z[2]^3+1200*z[5]+2821/2*z[7]+11255/9*z[9]-996*z[3]^2+14256/5*z[3,5]-600*z[2]*
z[5]+504/5*z[2]^2*z[3]+498*z[2]*z[3]^2+226*z[3]^3-9804/35*z[2]^3*z[3]+2742/5*z
[2]^2*z[5]-3213/4*z[2]*z[7],(0, 2, 0, 1, 0, 0, 0, 1, 0)=586*z[3]*z[5]-25056/
175*z[2]^4+240*z[5]+469/2*z[7]+1075/9*z[9]-162*z[3]^2+432*z[3,5]-100*z[2]*z[5]
+66*z[2]*z[3]^2+74*z[3]^3-4*z[2]^2*z[5]-105*z[2]*z[7],(1, 0, 0, 1, 0, 1, 0, 1,
0)=5846*z[3]*z[5]-1070319/875*z[2]^4-480/7*z[2]^3+1200*z[5]+1603*z[7]+6859/6*z
[9]-1080*z[3]^2+18198/5*z[3,5]-600*z[2]*z[5]+576/5*z[2]^2*z[3]+540*z[2]*z[3]^2
-36*z[3]^3-14256/35*z[2]^3*z[3]+3408/5*z[2]^2*z[5]-3633/4*z[2]*z[7],(1, 1, 0,
0, 0, 0, 0, 0, 1)=269642/875*z[2]^4+160/7*z[2]^3-280*z[5]-1561/4*z[7]+256*z[3]
^2-4644/5*z[3,5]-1498*z[3]*z[5]+140*z[2]*z[5]-36*z[2]^2*z[3]-158*z[2]*z[3]^2,(
2, 0, 0, 0, 0, 0, 0, 1, 0)=642171/875*z[2]^4+320/7*z[2]^3-380*z[5]-2689/4*z[7]
+398*z[3]^2-9882/5*z[3,5]-2854*z[3]*z[5]+180*z[2]*z[5]-516/5*z[2]^2*z[3]-312*z
[2]*z[3]^2,(0, 0, 2, 0, 1, 0, 1, 0, 0)=1010*z[3]*z[5]-25056/125*z[2]^4+240*z[5
]+875/4*z[7]+611/12*z[9]-180*z[3]^2+3024/5*z[3,5]-100*z[2]*z[5]+78*z[2]*z[3]^2
+36*z[3]^3-4*z[2]^2*z[5]-791/8*z[2]*z[7],(0, 2, 1, 1, 0, 0, 0, 0, 0)=578*z[3]*
z[5]-25056/175*z[2]^4+240*z[5]+525/2*z[7]+5111/36*z[9]-162*z[3]^2+432*z[3,5]-\
100*z[2]*z[5]+66*z[2]*z[3]^2+70*z[3]^3-4*z[2]^2*z[5]-105*z[2]*z[7],(0, 2, 0, 1
, 1, 0, 0, 0, 0)=520*z[3]*z[5]-100224/875*z[2]^4+240*z[5]+154*z[7]+215/9*z[9]-\
144*z[3]^2+1728/5*z[3,5]-100*z[2]*z[5]+60*z[2]*z[3]^2+40*z[3]^3-4*z[2]^2*z[5]-\
147/2*z[2]*z[7],(0, 0, 1, 0, 1, 0, 0, 0, 2)=1283*z[3]*z[5]-225504/875*z[2]^4+
240*z[5]+1155/4*z[7]+81*z[9]-198*z[3]^2+3888/5*z[3,5]-100*z[2]*z[5]+84*z[2]*z[
3]^2+30*z[3]^3-4*z[2]^2*z[5]-1057/8*z[2]*z[7],(0, 0, 0, 0, 2, 0, 0, 1, 0)=
25056/875*z[2]^4-60*z[5]-84*z[7]+42*z[3]^2-432/5*z[3,5]-68*z[3]*z[5]+20*z[2]*z
[5]-12*z[2]*z[3]^2,(0, 0, 1, 1, 0, 0, 2, 0, 0)=634*z[3]*z[5]-25056/175*z[2]^4+
240*z[5]+413/2*z[7]+2425/18*z[9]-162*z[3]^2+432*z[3,5]-100*z[2]*z[5]+66*z[2]*z
[3]^2+58*z[3]^3-4*z[2]^2*z[5]-77*z[2]*z[7],(0, 0, 0, 0, 1, 0, 0, 0, 3)=391*z[3
]*z[5]-75168/875*z[2]^4+80*z[5]+497/4*z[7]+253/3*z[9]-66*z[3]^2+1296/5*z[3,5]-\
20*z[2]*z[5]+18*z[2]*z[3]^2+6*z[3]^3-8*z[2]^2*z[5]-399/8*z[2]*z[7],(0, 0, 0, 1
, 0, 0, 1, 1, 0)=75168/875*z[2]^4-120*z[5]-70*z[7]+84*z[3]^2-1296/5*z[3,5]-450
*z[3]*z[5]+60*z[2]*z[5]-42*z[2]*z[3]^2,(0, 0, 0, 2, 0, 1, 0, 0, 0)=25056/875*z
[2]^4-60*z[5]-56*z[7]+42*z[3]^2-432/5*z[3,5]-116*z[3]*z[5]+20*z[2]*z[5]-12*z[2
]*z[3]^2,(0, 1, 0, 0, 2, 1, 0, 0, 0)=586*z[3]*z[5]-25056/175*z[2]^4+240*z[5]+
469/2*z[7]+1075/9*z[9]-162*z[3]^2+432*z[3,5]-100*z[2]*z[5]+66*z[2]*z[3]^2+74*z
[3]^3-4*z[2]^2*z[5]-105*z[2]*z[7],(0, 0, 0, 0, 0, 0, 0, 2, 2)=834*z[3]*z[5]-\
150336/875*z[2]^4+120*z[5]+749/4*z[7]+1556/9*z[9]-108*z[3]^2+2592/5*z[3,5]-40*
z[2]*z[5]+36*z[2]*z[3]^2+28*z[3]^3-2*z[2]^2*z[5]-175/4*z[2]*z[7],(0, 0, 0, 2,
0, 0, 0, 0, 1)=25056/875*z[2]^4-60*z[5]-84*z[7]+42*z[3]^2-432/5*z[3,5]-68*z[3]
*z[5]+20*z[2]*z[5]-12*z[2]*z[3]^2,(0, 1, 0, 0, 0, 0, 0, 1, 1)=100224/875*z[2]^
4-120*z[5]-483/4*z[7]+96*z[3]^2-1728/5*z[3,5]-564*z[3]*z[5]+60*z[2]*z[5]-48*z[
2]*z[3]^2,(0, 2, 0, 1, 0, 1, 0, 0, 0)=682*z[3]*z[5]-25056/175*z[2]^4+240*z[5]+
357/2*z[7]+929/36*z[9]-162*z[3]^2+432*z[3,5]-100*z[2]*z[5]+66*z[2]*z[3]^2+46*z
[3]^3-4*z[2]^2*z[5]-77*z[2]*z[7],(0, 0, 0, 1, 0, 0, 1, 0, 2)=850*z[3]*z[5]-\
25056/125*z[2]^4+240*z[5]+1323/4*z[7]+3079/18*z[9]-180*z[3]^2+3024/5*z[3,5]-\
100*z[2]*z[5]+78*z[2]*z[3]^2+76*z[3]^3-4*z[2]^2*z[5]-1239/8*z[2]*z[7],(0, 0, 0
, 1, 2, 0, 0, 0, 1)=384*z[3]*z[5]-75168/875*z[2]^4+240*z[5]+357/2*z[7]+1183/18
*z[9]-162*z[3]^2+1296/5*z[3,5]-100*z[2]*z[5]+66*z[2]*z[3]^2+22*z[3]^3-4*z[2]^2
*z[5]-63*z[2]*z[7],(0, 0, 0, 0, 0, 1, 1, 0, 0)=40*z[5]+105/2*z[7]-30*z[3]^2-20
*z[2]*z[5],(0, 0, 0, 2, 1, 0, 0, 1, 0)=384*z[3]*z[5]-75168/875*z[2]^4+240*z[5]
+357/2*z[7]+1183/18*z[9]-162*z[3]^2+1296/5*z[3,5]-100*z[2]*z[5]+66*z[2]*z[3]^2
+22*z[3]^3-4*z[2]^2*z[5]-63*z[2]*z[7],(2, 0, 1, 0, 0, 1, 0, 0, 0)=8030*z[3]*z[
5]-1709273/875*z[2]^4-160*z[2]^3+1600*z[5]+11937/4*z[7]+107255/18*z[9]-1636*z[
3]^2+26946/5*z[3,5]-860*z[2]*z[5]+336*z[2]^2*z[3]+800*z[2]*z[3]^2-2050/3*z[3]^
3-53832/35*z[2]^3*z[3]+2928*z[2]^2*z[5]-2046*z[2]*z[7],(0, 1, 0, 0, 0, 0, 0, 1
, 2)=1261*z[3]*z[5]-225504/875*z[2]^4+240*z[5]+1155/4*z[7]+5665/36*z[9]-198*z[
3]^2+3888/5*z[3,5]-100*z[2]*z[5]+84*z[2]*z[3]^2+62*z[3]^3-4*z[2]^2*z[5]-945/8*
z[2]*z[7],(2, 0, 0, 1, 0, 0, 1, 0, 0)=4540*z[3]*z[5]-993992/875*z[2]^4-160*z[2
]^3+1600*z[5]+2195*z[7]+25106/9*z[9]-1408*z[3]^2+15984/5*z[3,5]-860*z[2]*z[5]+
1392/5*z[2]^2*z[3]+692*z[2]*z[3]^2+20*z[3]^3-5704/7*z[2]^3*z[3]+1536*z[2]^2*z[
5]-1437*z[2]*z[7],(0, 0, 0, 0, 0, 0, 2, 1, 1)=748*z[3]*z[5]-150336/875*z[2]^4+
240*z[5]+1043/4*z[7]+2243/18*z[9]-180*z[3]^2+2592/5*z[3,5]-100*z[2]*z[5]+72*z[
2]*z[3]^2+80*z[3]^3-4*z[2]^2*z[5]-217/2*z[2]*z[7],(0, 1, 1, 0, 0, 0, 0, 1, 0)=
100224/875*z[2]^4-120*z[5]-651/4*z[7]+96*z[3]^2-1728/5*z[3,5]-468*z[3]*z[5]+60
*z[2]*z[5]-48*z[2]*z[3]^2,(0, 0, 2, 0, 1, 0, 0, 0, 0)=50112/875*z[2]^4-60*z[5]
-595/8*z[7]+48*z[3]^2-864/5*z[3,5]-280*z[3]*z[5]+20*z[2]*z[5]-18*z[2]*z[3]^2,(
3, 0, 0, 0, 0, 1, 0, 0, 0)=5262*z[3]*z[5]-1297767/875*z[2]^4-1520/7*z[2]^3+
1400*z[5]+13423/4*z[7]+87005/9*z[9]-1526*z[3]^2+18954/5*z[3,5]-900*z[2]*z[5]+
2388/5*z[2]^2*z[3]+720*z[2]*z[3]^2-3850/3*z[3]^3-70904/35*z[2]^3*z[3]+21264/5*
z[2]^2*z[5]-5367/2*z[2]*z[7],(0, 1, 1, 0, 0, 0, 1, 0, 0)=50112/875*z[2]^4-120*
z[5]-84*z[7]+84*z[3]^2-864/5*z[3,5]-288*z[3]*z[5]+60*z[2]*z[5]-42*z[2]*z[3]^2,
(0, 2, 0, 0, 0, 0, 0, 2, 0)=296*z[3]*z[5]-75168/875*z[2]^4+120*z[5]+1491/8*z[7
]+825/4*z[9]-90*z[3]^2+1296/5*z[3,5]-40*z[2]*z[5]+30*z[2]*z[3]^2+54*z[3]^3-2*z
[2]^2*z[5]-105/2*z[2]*z[7],(0, 0, 1, 0, 0, 0, 0, 2, 1)=1694*z[3]*z[5]-300672/
875*z[2]^4+240*z[5]+721/2*z[7]+9295/36*z[9]-216*z[3]^2+5184/5*z[3,5]-100*z[2]*
z[5]+90*z[2]*z[3]^2+32*z[3]^3-4*z[2]^2*z[5]-1211/8*z[2]*z[7],(0, 1, 0, 0, 0, 0
, 1, 1, 1)=1704*z[3]*z[5]-300672/875*z[2]^4+480*z[5]+819/2*z[7]+1345/18*z[9]-\
360*z[3]^2+5184/5*z[3,5]-240*z[2]*z[5]+180*z[2]*z[3]^2+88*z[3]^3+12*z[2]^2*z[5
]-819/4*z[2]*z[7],(2, 0, 0, 1, 1, 0, 0, 0, 0)=4024*z[3]*z[5]-887888/875*z[2]^4
-160*z[2]^3+1600*z[5]+2097*z[7]+5707/3*z[9]-1408*z[3]^2+14256/5*z[3,5]-860*z[2
]*z[5]+1392/5*z[2]^2*z[3]+692*z[2]*z[3]^2-688/3*z[3]^3-520*z[2]^3*z[3]+4044/5*
z[2]^2*z[5]-1353*z[2]*z[7],(0, 0, 2, 0, 0, 0, 2, 0, 0)=396*z[3]*z[5]-75168/875
*z[2]^4+120*z[5]+1043/8*z[7]+1225/12*z[9]-90*z[3]^2+1296/5*z[3,5]-40*z[2]*z[5]
+30*z[2]*z[3]^2+18*z[3]^3-2*z[2]^2*z[5]-49/2*z[2]*z[7],(0, 0, 3, 0, 1, 0, 0, 0
, 0)=391*z[3]*z[5]-75168/875*z[2]^4+80*z[5]+497/4*z[7]+253/3*z[9]-66*z[3]^2+
1296/5*z[3,5]-20*z[2]*z[5]+18*z[2]*z[3]^2+6*z[3]^3-8*z[2]^2*z[5]-399/8*z[2]*z[
7],(0, 0, 0, 2, 1, 0, 1, 0, 0)=384*z[3]*z[5]-75168/875*z[2]^4+240*z[5]+140*z[7
]+575/18*z[9]-144*z[3]^2+1296/5*z[3,5]-100*z[2]*z[5]+60*z[2]*z[3]^2+32*z[3]^3-\
4*z[2]^2*z[5]-119/2*z[2]*z[7],(0, 0, 1, 0, 0, 0, 1, 0, 2)=1179*z[3]*z[5]-\
225504/875*z[2]^4+240*z[5]+1379/4*z[7]+8371/36*z[9]-198*z[3]^2+3888/5*z[3,5]-\
100*z[2]*z[5]+84*z[2]*z[3]^2+50*z[3]^3-4*z[2]^2*z[5]-1281/8*z[2]*z[7],(0, 0, 2
, 0, 0, 1, 0, 0, 1)=1694*z[3]*z[5]-300672/875*z[2]^4+240*z[5]+721/2*z[7]+9295/
36*z[9]-216*z[3]^2+5184/5*z[3,5]-100*z[2]*z[5]+90*z[2]*z[3]^2+32*z[3]^3-4*z[2]
^2*z[5]-1211/8*z[2]*z[7],(0, 0, 0, 1, 1, 0, 2, 0, 0)=520*z[3]*z[5]-100224/875*
z[2]^4+240*z[5]+154*z[7]+215/9*z[9]-144*z[3]^2+1728/5*z[3,5]-100*z[2]*z[5]+60*
z[2]*z[3]^2+40*z[3]^3-4*z[2]^2*z[5]-147/2*z[2]*z[7],(0, 0, 0, 2, 0, 0, 1, 1, 0
)=682*z[3]*z[5]-25056/175*z[2]^4+240*z[5]+357/2*z[7]+929/36*z[9]-162*z[3]^2+
432*z[3,5]-100*z[2]*z[5]+66*z[2]*z[3]^2+46*z[3]^3-4*z[2]^2*z[5]-77*z[2]*z[7],(
1, 0, 0, 0, 1, 0, 0, 0, 0)=-80/7*z[2]^3+80*z[5]+287/2*z[7]-80*z[3]^2-60*z[2]*z
[5]+72/5*z[2]^2*z[3],(0, 3, 0, 0, 0, 0, 1, 0, 0)=-20*z[2]*z[5]+70*z[7]+80*z[5]
+13/3*z[9]-8*z[2]^2*z[5]-63/2*z[2]*z[7]-52*z[3]*z[5]+12*z[2]*z[3]^2+12*z[3]^3-\
48*z[3]^2,(0, 0, 1, 1, 0, 0, 0, 1, 0)=100224/875*z[2]^4-120*z[5]-539/4*z[7]+96
*z[3]^2-1728/5*z[3,5]-560*z[3]*z[5]+60*z[2]*z[5]-48*z[2]*z[3]^2,(0, 0, 0, 0, 0
, 0, 1, 2, 1)=1261*z[3]*z[5]-225504/875*z[2]^4+240*z[5]+1155/4*z[7]+5665/36*z[
9]-198*z[3]^2+3888/5*z[3,5]-100*z[2]*z[5]+84*z[2]*z[3]^2+62*z[3]^3-4*z[2]^2*z[
5]-945/8*z[2]*z[7],(0, 0, 0, 0, 3, 0, 0, 1, 0)=36*z[3]*z[5]-25056/875*z[2]^4+
80*z[5]+231/2*z[7]+763/6*z[9]-54*z[3]^2+432/5*z[3,5]-20*z[2]*z[5]+12*z[2]*z[3]
^2+36*z[3]^3-8*z[2]^2*z[5]-63/2*z[2]*z[7],(1, 1, 0, 0, 0, 0, 0, 1, 0)=281402/
875*z[2]^4+160/7*z[2]^3-280*z[5]-1673/4*z[7]+256*z[3]^2-4644/5*z[3,5]-1290*z[3
]*z[5]+140*z[2]*z[5]-36*z[2]^2*z[3]-158*z[2]*z[3]^2,(0, 0, 0, 0, 1, 0, 1, 2, 0
)=910*z[3]*z[5]-25056/125*z[2]^4+240*z[5]+1099/4*z[7]+2543/18*z[9]-180*z[3]^2+
3024/5*z[3,5]-100*z[2]*z[5]+78*z[2]*z[3]^2+68*z[3]^3-4*z[2]^2*z[5]-1015/8*z[2]
*z[7],(1, 0, 0, 0, 3, 0, 0, 0, 0)=88*z[3]*z[5]-69606/875*z[2]^4-80/7*z[2]^3+
200*z[5]+539/2*z[7]+3139/9*z[9]-152*z[3]^2+972/5*z[3,5]-60*z[2]*z[5]+72/5*z[2]
^2*z[3]+36*z[2]*z[3]^2+76*z[3]^3+128/7*z[2]^3*z[3]-24/5*z[2]^2*z[5]-189/2*z[2]
*z[7],(0, 0, 0, 1, 0, 0, 1, 0, 1)=75168/875*z[2]^4-120*z[5]-126*z[7]+84*z[3]^2
-1296/5*z[3,5]-394*z[3]*z[5]+60*z[2]*z[5]-42*z[2]*z[3]^2,(1, 0, 0, 0, 0, 0, 3,
0, 0)=88*z[3]*z[5]-69606/875*z[2]^4-80/7*z[2]^3+200*z[5]+539/2*z[7]+3139/9*z[9
]-152*z[3]^2+972/5*z[3,5]-60*z[2]*z[5]+72/5*z[2]^2*z[3]+36*z[2]*z[3]^2+76*z[3]
^3+128/7*z[2]^3*z[3]-24/5*z[2]^2*z[5]-189/2*z[2]*z[7],(0, 2, 0, 0, 0, 0, 0, 0,
0)=63/2*z[7]+20*z[5]-12*z[3]^2,(0, 0, 0, 0, 0, 2, 0, 0, 0)=20*z[5]+399/8*z[7]-\
18*z[3]^2,(0, 0, 1, 1, 1, 0, 0, 0, 0)=50112/875*z[2]^4-120*z[5]-84*z[7]+84*z[3
]^2-864/5*z[3,5]-288*z[3]*z[5]+60*z[2]*z[5]-42*z[2]*z[3]^2,(0, 0, 1, 1, 0, 0,
0, 0, 0)=40*z[5]+105/2*z[7]-30*z[3]^2-20*z[2]*z[5],(0, 0, 0, 0, 0, 0, 0, 2, 1)
=75168/875*z[2]^4-60*z[5]-749/8*z[7]+54*z[3]^2-1296/5*z[3,5]-417*z[3]*z[5]+20*
z[2]*z[5]-18*z[2]*z[3]^2,(0, 0, 0, 0, 1, 1, 0, 0, 0)=40*z[5]+105/2*z[7]-30*z[3
]^2-20*z[2]*z[5],(0, 0, 0, 0, 0, 1, 0, 0, 1)=40*z[5]+231/4*z[7]-36*z[3]^2-20*z
[2]*z[5],(0, 0, 0, 0, 0, 2, 0, 0, 2)=782*z[3]*z[5]-150336/875*z[2]^4+120*z[5]+
861/4*z[7]+1831/6*z[9]-108*z[3]^2+2592/5*z[3,5]-40*z[2]*z[5]+36*z[2]*z[3]^2+12
*z[3]^3-2*z[2]^2*z[5]-231/4*z[2]*z[7],(1, 0, 0, 0, 0, 2, 0, 0, 0)=65493/250*z[
2]^4+80/7*z[2]^3-140*z[5]-2177/8*z[7]+140*z[3]^2-3591/5*z[3,5]-993*z[3]*z[5]+
60*z[2]*z[5]-108/5*z[2]^2*z[3]-54*z[2]*z[3]^2,(2, 0, 0, 0, 1, 0, 0, 0, 0)=
391098/875*z[2]^4+320/7*z[2]^3-380*z[5]-1187/2*z[7]+356*z[3]^2-6156/5*z[3,5]-\
1704*z[3]*z[5]+180*z[2]*z[5]-96*z[2]^2*z[3]-276*z[2]*z[3]^2,(0, 1, 2, 0, 1, 0,
0, 0, 0)=910*z[3]*z[5]-25056/125*z[2]^4+240*z[5]+1099/4*z[7]+2543/18*z[9]-180*
z[3]^2+3024/5*z[3,5]-100*z[2]*z[5]+78*z[2]*z[3]^2+68*z[3]^3-4*z[2]^2*z[5]-1015
/8*z[2]*z[7],(0, 0, 0, 1, 1, 0, 1, 0, 1)=1372*z[3]*z[5]-50112/175*z[2]^4+480*z
[5]+357*z[7]+1597/36*z[9]-324*z[3]^2+864*z[3,5]-240*z[2]*z[5]+162*z[2]*z[3]^2+
92*z[3]^3+12*z[2]^2*z[5]-357/2*z[2]*z[7],(0, 0, 1, 0, 1, 0, 0, 0, 0)=40*z[5]+
49/2*z[7]-30*z[3]^2-20*z[2]*z[5],(0, 2, 0, 1, 0, 0, 1, 0, 0)=384*z[3]*z[5]-\
75168/875*z[2]^4+240*z[5]+140*z[7]+575/18*z[9]-144*z[3]^2+1296/5*z[3,5]-100*z[
2]*z[5]+60*z[2]*z[3]^2+32*z[3]^3-4*z[2]^2*z[5]-119/2*z[2]*z[7],(1, 2, 0, 0, 0,
0, 0, 0, 0)=69606/875*z[2]^4+80/7*z[2]^3-140*z[5]-175*z[7]+116*z[3]^2-972/5*z[
3,5]-120*z[3]*z[5]+60*z[2]*z[5]-72/5*z[2]^2*z[3]-36*z[2]*z[3]^2,(0, 1, 0, 1, 0
, 1, 0, 0, 0)=75168/875*z[2]^4-120*z[5]-70*z[7]+84*z[3]^2-1296/5*z[3,5]-450*z[
3]*z[5]+60*z[2]*z[5]-42*z[2]*z[3]^2,(0, 0, 0, 0, 2, 0, 2, 0, 0)=232*z[3]*z[5]-\
50112/875*z[2]^4+120*z[5]+105*z[7]+233/3*z[9]-72*z[3]^2+864/5*z[3,5]-40*z[2]*z
[5]+24*z[2]*z[3]^2+24*z[3]^3-2*z[2]^2*z[5]-21*z[2]*z[7],(0, 0, 1, 0, 0, 1, 2,
0, 0)=748*z[3]*z[5]-150336/875*z[2]^4+240*z[5]+1043/4*z[7]+2243/18*z[9]-180*z[
3]^2+2592/5*z[3,5]-100*z[2]*z[5]+72*z[2]*z[3]^2+80*z[3]^3-4*z[2]^2*z[5]-217/2*
z[2]*z[7],(2, 1, 0, 0, 0, 0, 1, 0, 0)=4024*z[3]*z[5]-887888/875*z[2]^4-160*z[2
]^3+1600*z[5]+2097*z[7]+5707/3*z[9]-1408*z[3]^2+14256/5*z[3,5]-860*z[2]*z[5]+
1392/5*z[2]^2*z[3]+692*z[2]*z[3]^2-688/3*z[3]^3-520*z[2]^3*z[3]+4044/5*z[2]^2*
z[5]-1353*z[2]*z[7],(0, 0, 1, 0, 1, 0, 0, 1, 0)=100224/875*z[2]^4-120*z[5]-539
/4*z[7]+96*z[3]^2-1728/5*z[3,5]-560*z[3]*z[5]+60*z[2]*z[5]-48*z[2]*z[3]^2,(0,
2, 0, 0, 0, 0, 0, 0, 2)=396*z[3]*z[5]-75168/875*z[2]^4+120*z[5]+1043/8*z[7]+
1225/12*z[9]-90*z[3]^2+1296/5*z[3,5]-40*z[2]*z[5]+30*z[2]*z[3]^2+18*z[3]^3-2*z
[2]^2*z[5]-49/2*z[2]*z[7],(0, 2, 0, 2, 0, 0, 0, 0, 0)=232*z[3]*z[5]-50112/875*
z[2]^4+120*z[5]+105*z[7]+233/3*z[9]-72*z[3]^2+864/5*z[3,5]-40*z[2]*z[5]+24*z[2
]*z[3]^2+24*z[3]^3-2*z[2]^2*z[5]-21*z[2]*z[7],(1, 0, 0, 0, 1, 0, 1, 1, 0)=4322
*z[3]*z[5]-838008/875*z[2]^4-480/7*z[2]^3+1200*z[5]+2821/2*z[7]+11255/9*z[9]-\
996*z[3]^2+14256/5*z[3,5]-600*z[2]*z[5]+504/5*z[2]^2*z[3]+498*z[2]*z[3]^2+226*
z[3]^3-9804/35*z[2]^3*z[3]+2742/5*z[2]^2*z[5]-3213/4*z[2]*z[7],(1, 0, 0, 1, 0,
1, 1, 0, 0)=4322*z[3]*z[5]-838008/875*z[2]^4-480/7*z[2]^3+1200*z[5]+2821/2*z[7
]+11255/9*z[9]-996*z[3]^2+14256/5*z[3,5]-600*z[2]*z[5]+504/5*z[2]^2*z[3]+498*z
[2]*z[3]^2+226*z[3]^3-9804/35*z[2]^3*z[3]+2742/5*z[2]^2*z[5]-3213/4*z[2]*z[7],
(0, 1, 0, 0, 0, 0, 1, 0, 0)=-20*z[2]*z[5]+7*z[7]+40*z[5]-24*z[3]^2,(1, 0, 0, 0
, 0, 3, 0, 0, 0)=1104*z[3]*z[5]-508563/1750*z[2]^4-80/7*z[2]^3+200*z[5]+1687/4
*z[7]+67811/72*z[9]-194*z[3]^2+4023/5*z[3,5]-60*z[2]*z[5]+108/5*z[2]^2*z[3]+54
*z[2]*z[3]^2-37*z[3]^3-444/7*z[2]^3*z[3]+843/5*z[2]^2*z[5]-1197/8*z[2]*z[7],(1
, 0, 2, 0, 0, 0, 0, 0, 0)=65493/250*z[2]^4+80/7*z[2]^3-140*z[5]-2177/8*z[7]+
140*z[3]^2-3591/5*z[3,5]-993*z[3]*z[5]+60*z[2]*z[5]-108/5*z[2]^2*z[3]-54*z[2]*
z[3]^2,(1, 1, 0, 0, 0, 2, 0, 0, 0)=2771*z[3]*z[5]-1097959/1750*z[2]^4-240/7*z[
2]^3+600*z[5]+1771/2*z[7]+11795/12*z[9]-540*z[3]^2+9099/5*z[3,5]-260*z[2]*z[5]
+288/5*z[2]^2*z[3]+230*z[2]*z[3]^2-28*z[3]^3-908/5*z[2]^3*z[3]+1632/5*z[2]^2*z
[5]-3563/8*z[2]*z[7],(0, 0, 0, 0, 0, 2, 0, 2, 0)=782*z[3]*z[5]-150336/875*z[2]
^4+120*z[5]+861/4*z[7]+1831/6*z[9]-108*z[3]^2+2592/5*z[3,5]-40*z[2]*z[5]+36*z[
2]*z[3]^2+12*z[3]^3-2*z[2]^2*z[5]-231/4*z[2]*z[7],(0, 1, 1, 0, 1, 0, 1, 0, 0)=
1428*z[3]*z[5]-50112/175*z[2]^4+480*z[5]+301*z[7]+611/12*z[9]-324*z[3]^2+864*z
[3,5]-240*z[2]*z[5]+162*z[2]*z[3]^2+84*z[3]^3+12*z[2]^2*z[5]-301/2*z[2]*z[7],(
0, 0, 0, 0, 0, 2, 1, 0, 0)=50112/875*z[2]^4-60*z[5]-819/8*z[7]+48*z[3]^2-864/5
*z[3,5]-228*z[3]*z[5]+20*z[2]*z[5]-18*z[2]*z[3]^2,(0, 1, 0, 0, 0, 1, 0, 1, 1)=
2622*z[3]*z[5]-451008/875*z[2]^4+480*z[5]+1043/2*z[7]+601/6*z[9]-396*z[3]^2+
7776/5*z[3,5]-240*z[2]*z[5]+198*z[2]*z[3]^2+96*z[3]^3+12*z[2]^2*z[5]-1043/4*z[
2]*z[7],(0, 0, 0, 4, 0, 0, 0, 0, 0)=63/2*z[7]+20*z[5]+373/9*z[9]-32*z[3]*z[5]+
8*z[3]^3-12*z[3]^2,(0, 1, 0, 0, 2, 0, 0, 1, 0)=578*z[3]*z[5]-25056/175*z[2]^4+
240*z[5]+525/2*z[7]+5111/36*z[9]-162*z[3]^2+432*z[3,5]-100*z[2]*z[5]+66*z[2]*z
[3]^2+70*z[3]^3-4*z[2]^2*z[5]-105*z[2]*z[7],(1, 0, 0, 0, 1, 1, 1, 0, 0)=4106*z
[3]*z[5]-849768/875*z[2]^4-480/7*z[2]^3+1200*z[5]+3045/2*z[7]+15913/12*z[9]-\
996*z[3]^2+14256/5*z[3,5]-600*z[2]*z[5]+504/5*z[2]^2*z[3]+498*z[2]*z[3]^2+254*
z[3]^3-9644/35*z[2]^3*z[3]+2766/5*z[2]^2*z[5]-3549/4*z[2]*z[7],(0, 0, 0, 0, 0,
0, 0, 0, 4)=111*z[3]*z[5]-25056/875*z[2]^4+20*z[5]+399/8*z[7]+387/4*z[9]-18*z[
3]^2+432/5*z[3,5],(2, 0, 0, 0, 0, 1, 0, 0, 0)=642171/875*z[2]^4+320/7*z[2]^3-\
380*z[5]-2689/4*z[7]+398*z[3]^2-9882/5*z[3,5]-2854*z[3]*z[5]+180*z[2]*z[5]-516
/5*z[2]^2*z[3]-312*z[2]*z[3]^2,(0, 1, 0, 0, 0, 0, 2, 0, 1)=336*z[3]*z[5]-75168
/875*z[2]^4+240*z[5]+413/2*z[7]+346/9*z[9]-162*z[3]^2+1296/5*z[3,5]-100*z[2]*z
[5]+66*z[2]*z[3]^2+38*z[3]^3-4*z[2]^2*z[5]-91*z[2]*z[7],(0, 0, 1, 0, 0, 0, 0,
1, 2)=1694*z[3]*z[5]-300672/875*z[2]^4+240*z[5]+721/2*z[7]+9295/36*z[9]-216*z[
3]^2+5184/5*z[3,5]-100*z[2]*z[5]+90*z[2]*z[3]^2+32*z[3]^3-4*z[2]^2*z[5]-1211/8
*z[2]*z[7],(0, 2, 0, 0, 2, 0, 0, 0, 0)=232*z[3]*z[5]-50112/875*z[2]^4+120*z[5]
+105*z[7]+233/3*z[9]-72*z[3]^2+864/5*z[3,5]-40*z[2]*z[5]+24*z[2]*z[3]^2+24*z[3
]^3-2*z[2]^2*z[5]-21*z[2]*z[7],(0, 0, 0, 0, 0, 0, 1, 0, 2)=50112/875*z[2]^4-60
*z[5]-819/8*z[7]+48*z[3]^2-864/5*z[3,5]-228*z[3]*z[5]+20*z[2]*z[5]-18*z[2]*z[3
]^2,(0, 0, 1, 2, 0, 1, 0, 0, 0)=748*z[3]*z[5]-150336/875*z[2]^4+240*z[5]+1043/
4*z[7]+2243/18*z[9]-180*z[3]^2+2592/5*z[3,5]-100*z[2]*z[5]+72*z[2]*z[3]^2+80*z
[3]^3-4*z[2]^2*z[5]-217/2*z[2]*z[7],(2, 0, 0, 0, 1, 0, 0, 0, 1)=6056*z[3]*z[5]
-1302911/875*z[2]^4-160*z[2]^3+1600*z[5]+5069/2*z[7]+67291/18*z[9]-1522*z[3]^2
+20682/5*z[3,5]-860*z[2]*z[5]+1536/5*z[2]^2*z[3]+746*z[2]*z[3]^2-1052/3*z[3]^3
-5228/5*z[2]^3*z[3]+9498/5*z[2]^2*z[5]-6777/4*z[2]*z[7],(0, 0, 1, 0, 0, 0, 0,
1, 1)=150336/875*z[2]^4-120*z[5]-637/4*z[7]+108*z[3]^2-2592/5*z[3,5]-886*z[3]*
z[5]+60*z[2]*z[5]-54*z[2]*z[3]^2,(0, 1, 0, 0, 1, 1, 0, 1, 0)=1824*z[3]*z[5]-\
50112/125*z[2]^4+480*z[5]+1043/2*z[7]+3145/12*z[9]-360*z[3]^2+6048/5*z[3,5]-\
240*z[2]*z[5]+180*z[2]*z[3]^2+156*z[3]^3+12*z[2]^2*z[5]-1043/4*z[2]*z[7],(1, 0
, 0, 0, 1, 0, 0, 1, 1)=5674*z[3]*z[5]-1076199/875*z[2]^4-480/7*z[2]^3+1200*z[5
]+1659*z[7]+18473/12*z[9]-1080*z[3]^2+18198/5*z[3,5]-600*z[2]*z[5]+576/5*z[2]^
2*z[3]+540*z[2]*z[3]^2+156*z[3]^3-13296/35*z[2]^3*z[3]+3552/5*z[2]^2*z[5]-3801
/4*z[2]*z[7],(0, 0, 1, 0, 1, 1, 0, 1, 0)=2478*z[3]*z[5]-451008/875*z[2]^4+480*
z[5]+1155/2*z[7]+10289/36*z[9]-396*z[3]^2+7776/5*z[3,5]-240*z[2]*z[5]+198*z[2]
*z[3]^2+160*z[3]^3+12*z[2]^2*z[5]-1155/4*z[2]*z[7],(2, 0, 0, 2, 0, 0, 0, 0, 0)
=1824*z[3]*z[5]-460704/875*z[2]^4-80*z[2]^3+800*z[5]+2489/2*z[7]+36305/18*z[9]
-704*z[3]^2+7128/5*z[3,5]-360*z[2]*z[5]+696/5*z[2]^2*z[3]+312*z[2]*z[3]^2+116*
z[3]^3-3912/35*z[2]^3*z[3]+2286/5*z[2]^2*z[5]-1239/2*z[2]*z[7],(1, 0, 2, 0, 0,
0, 1, 0, 0)=2771*z[3]*z[5]-1097959/1750*z[2]^4-240/7*z[2]^3+600*z[5]+1771/2*z[
7]+11795/12*z[9]-540*z[3]^2+9099/5*z[3,5]-260*z[2]*z[5]+288/5*z[2]^2*z[3]+230*
z[2]*z[3]^2-28*z[3]^3-908/5*z[2]^3*z[3]+1632/5*z[2]^2*z[5]-3563/8*z[2]*z[7],(0
, 1, 0, 1, 1, 0, 0, 0, 0)=50112/875*z[2]^4-120*z[5]-49*z[7]+72*z[3]^2-864/5*z[
3,5]-288*z[3]*z[5]+60*z[2]*z[5]-36*z[2]*z[3]^2,(1, 0, 1, 1, 0, 1, 0, 0, 0)=
5674*z[3]*z[5]-1076199/875*z[2]^4-480/7*z[2]^3+1200*z[5]+1659*z[7]+18473/12*z[
9]-1080*z[3]^2+18198/5*z[3,5]-600*z[2]*z[5]+576/5*z[2]^2*z[3]+540*z[2]*z[3]^2+
156*z[3]^3-13296/35*z[2]^3*z[3]+3552/5*z[2]^2*z[5]-3801/4*z[2]*z[7],(1, 0, 0,
0, 0, 2, 0, 1, 0)=3622*z[3]*z[5]-1470409/1750*z[2]^4-240/7*z[2]^3+600*z[5]+
4389/4*z[7]+142487/72*z[9]-582*z[3]^2+12069/5*z[3,5]-260*z[2]*z[5]+324/5*z[2]^
2*z[3]+248*z[2]*z[3]^2-101*z[3]^3-8576/35*z[2]^3*z[3]+519*z[2]^2*z[5]-4361/8*z
[2]*z[7],(0, 0, 0, 0, 0, 1, 1, 0, 2)=1087*z[3]*z[5]-225504/875*z[2]^4+240*z[5]
+1491/4*z[7]+2389/6*z[9]-198*z[3]^2+3888/5*z[3,5]-100*z[2]*z[5]+84*z[2]*z[3]^2
+114*z[3]^3-4*z[2]^2*z[5]-1281/8*z[2]*z[7],(1, 0, 0, 0, 0, 0, 0, 1, 0)=-80/7*z
[2]^3+80*z[5]+889/4*z[7]-86*z[3]^2-60*z[2]*z[5]+108/5*z[2]^2*z[3],(1, 0, 0, 0,
1, 2, 0, 0, 0)=2511*z[3]*z[5]-1121479/1750*z[2]^4-240/7*z[2]^3+600*z[5]+1995/2
*z[7]+52217/36*z[9]-540*z[3]^2+9099/5*z[3,5]-260*z[2]*z[5]+288/5*z[2]^2*z[3]+
230*z[2]*z[3]^2+124*z[3]^3-5316/35*z[2]^3*z[3]+1788/5*z[2]^2*z[5]-4235/8*z[2]*
z[7],(0, 0, 3, 1, 0, 0, 0, 0, 0)=339*z[3]*z[5]-75168/875*z[2]^4+80*z[5]+609/4*
z[7]+6259/36*z[9]-66*z[3]^2+1296/5*z[3,5]-20*z[2]*z[5]+18*z[2]*z[3]^2+26*z[3]^
3-8*z[2]^2*z[5]-399/8*z[2]*z[7],(0, 0, 0, 2, 1, 0, 0, 0, 0)=20*z[2]*z[5]-77/2*
z[7]-60*z[5]+20*z[3]*z[5]-12*z[2]*z[3]^2+36*z[3]^2,(0, 1, 0, 0, 0, 0, 0, 2, 1)
=1209*z[3]*z[5]-225504/875*z[2]^4+240*z[5]+1267/4*z[7]+1250/9*z[9]-198*z[3]^2+
3888/5*z[3,5]-100*z[2]*z[5]+84*z[2]*z[3]^2+82*z[3]^3-4*z[2]^2*z[5]-1169/8*z[2]
*z[7],(0, 0, 0, 0, 2, 2, 0, 0, 0)=296*z[3]*z[5]-75168/875*z[2]^4+120*z[5]+1491
/8*z[7]+825/4*z[9]-90*z[3]^2+1296/5*z[3,5]-40*z[2]*z[5]+30*z[2]*z[3]^2+54*z[3]
^3-2*z[2]^2*z[5]-105/2*z[2]*z[7],(0, 1, 0, 0, 0, 2, 0, 1, 0)=1231*z[3]*z[5]-\
225504/875*z[2]^4+240*z[5]+1267/4*z[7]+239*z[9]-198*z[3]^2+3888/5*z[3,5]-100*z
[2]*z[5]+84*z[2]*z[3]^2+30*z[3]^3-4*z[2]^2*z[5]-1057/8*z[2]*z[7],(0, 0, 1, 1,
0, 0, 0, 0, 2)=1087*z[3]*z[5]-225504/875*z[2]^4+240*z[5]+1491/4*z[7]+2389/6*z[
9]-198*z[3]^2+3888/5*z[3,5]-100*z[2]*z[5]+84*z[2]*z[3]^2+114*z[3]^3-4*z[2]^2*z
[5]-1281/8*z[2]*z[7],(0, 1, 0, 1, 1, 0, 0, 0, 1)=1428*z[3]*z[5]-50112/175*z[2]
^4+480*z[5]+301*z[7]+611/12*z[9]-324*z[3]^2+864*z[3,5]-240*z[2]*z[5]+162*z[2]*
z[3]^2+84*z[3]^3+12*z[2]^2*z[5]-301/2*z[2]*z[7],(0, 1, 0, 0, 0, 0, 2, 1, 0)=
384*z[3]*z[5]-75168/875*z[2]^4+240*z[5]+357/2*z[7]+1183/18*z[9]-162*z[3]^2+
1296/5*z[3,5]-100*z[2]*z[5]+66*z[2]*z[3]^2+22*z[3]^3-4*z[2]^2*z[5]-63*z[2]*z[7
],(0, 0, 0, 0, 0, 0, 0, 3, 1)=528*z[3]*z[5]-100224/875*z[2]^4+80*z[5]+287/2*z[
7]+4651/36*z[9]-72*z[3]^2+1728/5*z[3,5]-20*z[2]*z[5]+18*z[2]*z[3]^2+14*z[3]^3-\
8*z[2]^2*z[5]-399/8*z[2]*z[7],(0, 0, 0, 1, 1, 1, 0, 1, 0)=1656*z[3]*z[5]-\
300672/875*z[2]^4+480*z[5]+875/2*z[7]+427/9*z[9]-360*z[3]^2+5184/5*z[3,5]-240*
z[2]*z[5]+180*z[2]*z[3]^2+104*z[3]^3+12*z[2]^2*z[5]-875/4*z[2]*z[7],(0, 1, 1,
0, 0, 1, 0, 1, 0)=2478*z[3]*z[5]-451008/875*z[2]^4+480*z[5]+1155/2*z[7]+10289/
36*z[9]-396*z[3]^2+7776/5*z[3,5]-240*z[2]*z[5]+198*z[2]*z[3]^2+160*z[3]^3+12*z
[2]^2*z[5]-1155/4*z[2]*z[7],(0, 0, 1, 0, 0, 1, 1, 0, 1)=2478*z[3]*z[5]-451008/
875*z[2]^4+480*z[5]+1155/2*z[7]+10289/36*z[9]-396*z[3]^2+7776/5*z[3,5]-240*z[2
]*z[5]+198*z[2]*z[3]^2+160*z[3]^3+12*z[2]^2*z[5]-1155/4*z[2]*z[7],(0, 1, 0, 0,
0, 0, 0, 2, 0)=50112/875*z[2]^4-60*z[5]-819/8*z[7]+48*z[3]^2-864/5*z[3,5]-228*
z[3]*z[5]+20*z[2]*z[5]-18*z[2]*z[3]^2,(0, 0, 0, 1, 0, 0, 0, 1, 0)=40*z[5]+49/2
*z[7]-30*z[3]^2-20*z[2]*z[5],(1, 0, 1, 0, 0, 0, 0, 0, 2)=3622*z[3]*z[5]-\
1470409/1750*z[2]^4-240/7*z[2]^3+600*z[5]+4389/4*z[7]+142487/72*z[9]-582*z[3]^
2+12069/5*z[3,5]-260*z[2]*z[5]+324/5*z[2]^2*z[3]+248*z[2]*z[3]^2-101*z[3]^3-\
8576/35*z[2]^3*z[3]+519*z[2]^2*z[5]-4361/8*z[2]*z[7],(0, 0, 0, 0, 2, 1, 1, 0,
0)=578*z[3]*z[5]-25056/175*z[2]^4+240*z[5]+525/2*z[7]+5111/36*z[9]-162*z[3]^2+
432*z[3,5]-100*z[2]*z[5]+66*z[2]*z[3]^2+70*z[3]^3-4*z[2]^2*z[5]-105*z[2]*z[7],
(0, 0, 0, 1, 0, 0, 1, 0, 0)=40*z[5]+21*z[7]-24*z[3]^2-20*z[2]*z[5],(0, 0, 0, 0
, 0, 1, 0, 2, 0)=75168/875*z[2]^4-60*z[5]-861/8*z[7]+54*z[3]^2-1296/5*z[3,5]-\
391*z[3]*z[5]+20*z[2]*z[5]-18*z[2]*z[3]^2,(0, 0, 0, 0, 0, 0, 2, 0, 0)=63/2*z[7
]+20*z[5]-12*z[3]^2,(1, 0, 0, 0, 0, 1, 0, 2, 0)=3622*z[3]*z[5]-1470409/1750*z[
2]^4-240/7*z[2]^3+600*z[5]+4389/4*z[7]+142487/72*z[9]-582*z[3]^2+12069/5*z[3,5
]-260*z[2]*z[5]+324/5*z[2]^2*z[3]+248*z[2]*z[3]^2-101*z[3]^3-8576/35*z[2]^3*z[
3]+519*z[2]^2*z[5]-4361/8*z[2]*z[7],(0, 2, 0, 0, 0, 0, 0, 1, 1)=748*z[3]*z[5]-\
150336/875*z[2]^4+240*z[5]+1043/4*z[7]+2243/18*z[9]-180*z[3]^2+2592/5*z[3,5]-\
100*z[2]*z[5]+72*z[2]*z[3]^2+80*z[3]^3-4*z[2]^2*z[5]-217/2*z[2]*z[7],(0, 0, 0,
0, 0, 0, 0, 3, 0)=25056/875*z[2]^4-20*z[5]-399/8*z[7]+18*z[3]^2-432/5*z[3,5]-\
111*z[3]*z[5],(0, 0, 0, 1, 0, 1, 1, 1, 0)=2024*z[3]*z[5]-50112/125*z[2]^4+480*
z[5]+819/2*z[7]+500/9*z[9]-360*z[3]^2+6048/5*z[3,5]-240*z[2]*z[5]+180*z[2]*z[3
]^2+100*z[3]^3+12*z[2]^2*z[5]-819/4*z[2]*z[7],(0, 0, 0, 0, 0, 0, 1, 2, 0)=
50112/875*z[2]^4-60*z[5]-595/8*z[7]+48*z[3]^2-864/5*z[3,5]-280*z[3]*z[5]+20*z[
2]*z[5]-18*z[2]*z[3]^2,(0, 0, 1, 0, 0, 0, 0, 2, 0)=75168/875*z[2]^4-60*z[5]-\
861/8*z[7]+54*z[3]^2-1296/5*z[3,5]-391*z[3]*z[5]+20*z[2]*z[5]-18*z[2]*z[3]^2,(
1, 1, 0, 0, 0, 0, 1, 0, 0)=105692/875*z[2]^4+160/7*z[2]^3-280*z[5]-294*z[7]+
232*z[3]^2-1944/5*z[3,5]-616*z[3]*z[5]+140*z[2]*z[5]-144/5*z[2]^2*z[3]-140*z[2
]*z[3]^2,(1, 0, 0, 0, 1, 1, 0, 1, 0)=5286*z[3]*z[5]-1093839/875*z[2]^4-480/7*z
[2]^3+1200*z[5]+1827*z[7]+22592/9*z[9]-1080*z[3]^2+18198/5*z[3,5]-600*z[2]*z[5
]+576/5*z[2]^2*z[3]+540*z[2]*z[3]^2+364*z[3]^3-11376/35*z[2]^3*z[3]+768*z[2]^2
*z[5]-4305/4*z[2]*z[7],(3, 0, 1, 0, 0, 0, 0, 0, 0)=5262*z[3]*z[5]-1297767/875*
z[2]^4-1520/7*z[2]^3+1400*z[5]+13423/4*z[7]+87005/9*z[9]-1526*z[3]^2+18954/5*z
[3,5]-900*z[2]*z[5]+2388/5*z[2]^2*z[3]+720*z[2]*z[3]^2-3850/3*z[3]^3-70904/35*
z[2]^3*z[3]+21264/5*z[2]^2*z[5]-5367/2*z[2]*z[7],(0, 0, 0, 0, 1, 1, 2, 0, 0)=
578*z[3]*z[5]-25056/175*z[2]^4+240*z[5]+525/2*z[7]+5111/36*z[9]-162*z[3]^2+432
*z[3,5]-100*z[2]*z[5]+66*z[2]*z[3]^2+70*z[3]^3-4*z[2]^2*z[5]-105*z[2]*z[7],(1,
0, 0, 1, 1, 1, 0, 0, 0)=3692*z[3]*z[5]-706848/875*z[2]^4-480/7*z[2]^3+1200*z[5
]+2709/2*z[7]+9635/12*z[9]-996*z[3]^2+12096/5*z[3,5]-600*z[2]*z[5]+504/5*z[2]^
2*z[3]+498*z[2]*z[3]^2+36*z[3]^3-7524/35*z[2]^3*z[3]+1788/5*z[2]^2*z[5]-3045/4
*z[2]*z[7],(0, 0, 0, 0, 1, 0, 1, 0, 0)=40*z[5]+21*z[7]-24*z[3]^2-20*z[2]*z[5],
(1, 0, 2, 1, 0, 0, 0, 0, 0)=2511*z[3]*z[5]-1121479/1750*z[2]^4-240/7*z[2]^3+
600*z[5]+1995/2*z[7]+52217/36*z[9]-540*z[3]^2+9099/5*z[3,5]-260*z[2]*z[5]+288/
5*z[2]^2*z[3]+230*z[2]*z[3]^2+124*z[3]^3-5316/35*z[2]^3*z[3]+1788/5*z[2]^2*z[5
]-4235/8*z[2]*z[7],(1, 1, 1, 0, 0, 0, 0, 0, 1)=5586*z[3]*z[5]-1082079/875*z[2]
^4-480/7*z[2]^3+1200*z[5]+1715*z[7]+33383/18*z[9]-1080*z[3]^2+18198/5*z[3,5]-\
600*z[2]*z[5]+576/5*z[2]^2*z[3]+540*z[2]*z[3]^2+36*z[3]^3-1888/5*z[2]^3*z[3]+
3564/5*z[2]^2*z[5]-3969/4*z[2]*z[7],(1, 2, 0, 0, 1, 0, 0, 0, 0)=1368*z[3]*z[5]
-306458/875*z[2]^4-240/7*z[2]^3+600*z[5]+1281/2*z[7]+2289/4*z[9]-456*z[3]^2+
5076/5*z[3,5]-260*z[2]*z[5]+216/5*z[2]^2*z[3]+188*z[2]*z[3]^2+124*z[3]^3-2824/
35*z[2]^3*z[3]+828/5*z[2]^2*z[5]-301*z[2]*z[7],(0, 0, 1, 1, 0, 1, 1, 0, 0)=
1932*z[3]*z[5]-50112/125*z[2]^4+480*z[5]+875/2*z[7]+1936/9*z[9]-360*z[3]^2+
6048/5*z[3,5]-240*z[2]*z[5]+180*z[2]*z[3]^2+152*z[3]^3+12*z[2]^2*z[5]-875/4*z[
2]*z[7],(3, 0, 0, 0, 1, 0, 0, 0, 0)=4112*z[3]*z[5]-1046694/875*z[2]^4-1520/7*z
[2]^3+1400*z[5]+5609/2*z[7]+55142/9*z[9]-1448*z[3]^2+15228/5*z[3,5]-900*z[2]*z
[5]+2136/5*z[2]^2*z[3]+684*z[2]*z[3]^2-1768/3*z[3]^3-46152/35*z[2]^3*z[3]+
13536/5*z[2]^2*z[5]-2211*z[2]*z[7],(0, 0, 1, 1, 0, 0, 0, 0, 1)=100224/875*z[2]
^4-120*z[5]-651/4*z[7]+96*z[3]^2-1728/5*z[3,5]-468*z[3]*z[5]+60*z[2]*z[5]-48*z
[2]*z[3]^2,(0, 1, 0, 0, 1, 0, 1, 0, 1)=1428*z[3]*z[5]-50112/175*z[2]^4+480*z[5
]+301*z[7]+611/12*z[9]-324*z[3]^2+864*z[3,5]-240*z[2]*z[5]+162*z[2]*z[3]^2+84*
z[3]^3+12*z[2]^2*z[5]-301/2*z[2]*z[7],(2, 0, 0, 0, 0, 1, 0, 1, 0)=7946*z[3]*z[
5]-1715153/875*z[2]^4-160*z[2]^3+1600*z[5]+12329/4*z[7]+61526/9*z[9]-1636*z[3]
^2+26946/5*z[3,5]-860*z[2]*z[5]+336*z[2]^2*z[3]+800*z[2]*z[3]^2-802*z[3]^3-\
52152/35*z[2]^3*z[3]+14892/5*z[2]^2*z[5]-2130*z[2]*z[7],(1, 0, 0, 0, 0, 0, 1,
1, 0)=269642/875*z[2]^4+160/7*z[2]^3-280*z[5]-1561/4*z[7]+256*z[3]^2-4644/5*z[
3,5]-1498*z[3]*z[5]+140*z[2]*z[5]-36*z[2]^2*z[3]-158*z[2]*z[3]^2,(0, 0, 2, 0,
0, 0, 0, 1, 0)=75168/875*z[2]^4-60*z[5]-861/8*z[7]+54*z[3]^2-1296/5*z[3,5]-391
*z[3]*z[5]+20*z[2]*z[5]-18*z[2]*z[3]^2,(0, 0, 0, 0, 1, 2, 0, 1, 0)=1087*z[3]*z
[5]-225504/875*z[2]^4+240*z[5]+1491/4*z[7]+2389/6*z[9]-198*z[3]^2+3888/5*z[3,5
]-100*z[2]*z[5]+84*z[2]*z[3]^2+114*z[3]^3-4*z[2]^2*z[5]-1281/8*z[2]*z[7],(1, 0
, 0, 0, 0, 1, 1, 0, 0)=281402/875*z[2]^4+160/7*z[2]^3-280*z[5]-1673/4*z[7]+256
*z[3]^2-4644/5*z[3,5]-1290*z[3]*z[5]+140*z[2]*z[5]-36*z[2]^2*z[3]-158*z[2]*z[3
]^2,(0, 2, 0, 0, 0, 1, 0, 1, 0)=744*z[3]*z[5]-150336/875*z[2]^4+240*z[5]+1099/
4*z[7]+701/4*z[9]-180*z[3]^2+2592/5*z[3,5]-100*z[2]*z[5]+72*z[2]*z[3]^2+60*z[3
]^3-4*z[2]^2*z[5]-217/2*z[2]*z[7],(0, 1, 1, 0, 1, 1, 0, 0, 0)=1932*z[3]*z[5]-\
50112/125*z[2]^4+480*z[5]+875/2*z[7]+1936/9*z[9]-360*z[3]^2+6048/5*z[3,5]-240*
z[2]*z[5]+180*z[2]*z[3]^2+152*z[3]^3+12*z[2]^2*z[5]-875/4*z[2]*z[7],(3, 0, 0,
0, 0, 0, 0, 0, 0)=655596/875*z[2]^4+80*z[2]^3-260*z[5]-450*z[7]+476*z[3]^2-\
9072/5*z[3,5]-2408*z[3]*z[5]+120*z[2]*z[5]-408/5*z[2]^2*z[3]-408*z[2]*z[3]^2,(
1, 0, 1, 0, 0, 1, 0, 0, 1)=7684*z[3]*z[5]-1436889/875*z[2]^4-480/7*z[2]^3+1200
*z[5]+3941/2*z[7]+44489/18*z[9]-1164*z[3]^2+24138/5*z[3,5]-600*z[2]*z[5]+648/5
*z[2]^2*z[3]+582*z[2]*z[3]^2-182*z[3]^3-19988/35*z[2]^3*z[3]+5178/5*z[2]^2*z[5
]-2289/2*z[2]*z[7],(1, 0, 0, 0, 0, 0, 0, 0, 0)=80/7*z[2]^3-20*z[5]+68*z[3]^2,(
1, 1, 1, 0, 0, 0, 0, 1, 0)=5286*z[3]*z[5]-1093839/875*z[2]^4-480/7*z[2]^3+1200
*z[5]+1827*z[7]+22592/9*z[9]-1080*z[3]^2+18198/5*z[3,5]-600*z[2]*z[5]+576/5*z[
2]^2*z[3]+540*z[2]*z[3]^2+364*z[3]^3-11376/35*z[2]^3*z[3]+768*z[2]^2*z[5]-4305
/4*z[2]*z[7],(2, 1, 0, 1, 0, 0, 0, 0, 0)=4540*z[3]*z[5]-993992/875*z[2]^4-160*
z[2]^3+1600*z[5]+2195*z[7]+25106/9*z[9]-1408*z[3]^2+15984/5*z[3,5]-860*z[2]*z[
5]+1392/5*z[2]^2*z[3]+692*z[2]*z[3]^2+20*z[3]^3-5704/7*z[2]^3*z[3]+1536*z[2]^2
*z[5]-1437*z[2]*z[7],(1, 0, 1, 1, 0, 0, 0, 0, 0)=281402/875*z[2]^4+160/7*z[2]^
3-280*z[5]-1673/4*z[7]+256*z[3]^2-4644/5*z[3,5]-1290*z[3]*z[5]+140*z[2]*z[5]-\
36*z[2]^2*z[3]-158*z[2]*z[3]^2,(0, 0, 0, 0, 0, 2, 0, 1, 0)=75168/875*z[2]^4-60
*z[5]-861/8*z[7]+54*z[3]^2-1296/5*z[3,5]-391*z[3]*z[5]+20*z[2]*z[5]-18*z[2]*z[
3]^2,(0, 0, 1, 2, 0, 0, 0, 1, 0)=744*z[3]*z[5]-150336/875*z[2]^4+240*z[5]+1099
/4*z[7]+701/4*z[9]-180*z[3]^2+2592/5*z[3,5]-100*z[2]*z[5]+72*z[2]*z[3]^2+60*z[
3]^3-4*z[2]^2*z[5]-217/2*z[2]*z[7],(1, 0, 0, 0, 1, 0, 0, 0, 2)=2771*z[3]*z[5]-\
1097959/1750*z[2]^4-240/7*z[2]^3+600*z[5]+1771/2*z[7]+11795/12*z[9]-540*z[3]^2
+9099/5*z[3,5]-260*z[2]*z[5]+288/5*z[2]^2*z[3]+230*z[2]*z[3]^2-28*z[3]^3-908/5
*z[2]^3*z[3]+1632/5*z[2]^2*z[5]-3563/8*z[2]*z[7],(0, 0, 1, 0, 2, 1, 0, 0, 0)=
748*z[3]*z[5]-150336/875*z[2]^4+240*z[5]+1043/4*z[7]+2243/18*z[9]-180*z[3]^2+
2592/5*z[3,5]-100*z[2]*z[5]+72*z[2]*z[3]^2+80*z[3]^3-4*z[2]^2*z[5]-217/2*z[2]*
z[7],(0, 1, 0, 0, 0, 2, 0, 0, 0)=50112/875*z[2]^4-60*z[5]-595/8*z[7]+48*z[3]^2
-864/5*z[3,5]-280*z[3]*z[5]+20*z[2]*z[5]-18*z[2]*z[3]^2,(0, 0, 0, 0, 3, 0, 1,
0, 0)=84*z[3]*z[5]-25056/875*z[2]^4+80*z[5]+84*z[7]+797/18*z[9]-48*z[3]^2+432/
5*z[3,5]-20*z[2]*z[5]+12*z[2]*z[3]^2+20*z[3]^3-8*z[2]^2*z[5]-63/2*z[2]*z[7],(0
, 0, 0, 0, 1, 0, 0, 0, 1)=40*z[5]+49/2*z[7]-30*z[3]^2-20*z[2]*z[5],(1, 0, 1, 1
, 0, 0, 0, 1, 0)=5586*z[3]*z[5]-1082079/875*z[2]^4-480/7*z[2]^3+1200*z[5]+1715
*z[7]+33383/18*z[9]-1080*z[3]^2+18198/5*z[3,5]-600*z[2]*z[5]+576/5*z[2]^2*z[3]
+540*z[2]*z[3]^2+36*z[3]^3-1888/5*z[2]^3*z[3]+3564/5*z[2]^2*z[5]-3969/4*z[2]*z
[7],(0, 0, 0, 1, 0, 3, 0, 0, 0)=391*z[3]*z[5]-75168/875*z[2]^4+80*z[5]+497/4*z
[7]+253/3*z[9]-66*z[3]^2+1296/5*z[3,5]-20*z[2]*z[5]+18*z[2]*z[3]^2+6*z[3]^3-8*
z[2]^2*z[5]-399/8*z[2]*z[7],(0, 1, 0, 0, 0, 0, 1, 0, 2)=796*z[3]*z[5]-150336/
875*z[2]^4+240*z[5]+1043/4*z[7]+709/12*z[9]-180*z[3]^2+2592/5*z[3,5]-100*z[2]*
z[5]+78*z[2]*z[3]^2+36*z[3]^3-4*z[2]^2*z[5]-1015/8*z[2]*z[7],(0, 0, 1, 0, 1, 0
, 1, 1, 0)=2024*z[3]*z[5]-50112/125*z[2]^4+480*z[5]+819/2*z[7]+500/9*z[9]-360*
z[3]^2+6048/5*z[3,5]-240*z[2]*z[5]+180*z[2]*z[3]^2+100*z[3]^3+12*z[2]^2*z[5]-\
819/4*z[2]*z[7],(0, 0, 0, 0, 0, 1, 0, 3, 0)=502*z[3]*z[5]-100224/875*z[2]^4+80
*z[5]+315/2*z[7]+640/3*z[9]-72*z[3]^2+1728/5*z[3,5]-20*z[2]*z[5]+18*z[2]*z[3]^
2+6*z[3]^3-8*z[2]^2*z[5]-399/8*z[2]*z[7],(0, 0, 1, 0, 1, 0, 0, 2, 0)=1179*z[3]
*z[5]-225504/875*z[2]^4+240*z[5]+1379/4*z[7]+8371/36*z[9]-198*z[3]^2+3888/5*z[
3,5]-100*z[2]*z[5]+84*z[2]*z[3]^2+50*z[3]^3-4*z[2]^2*z[5]-1281/8*z[2]*z[7],(0,
0, 0, 0, 0, 0, 1, 0, 0)=-20*z[5]+12*z[3]^2,(0, 1, 0, 1, 0, 0, 1, 0, 0)=50112/
875*z[2]^4-120*z[5]-49*z[7]+72*z[3]^2-864/5*z[3,5]-288*z[3]*z[5]+60*z[2]*z[5]-\
36*z[2]*z[3]^2,(0, 1, 0, 1, 0, 0, 0, 1, 1)=1932*z[3]*z[5]-50112/125*z[2]^4+480
*z[5]+875/2*z[7]+1936/9*z[9]-360*z[3]^2+6048/5*z[3,5]-240*z[2]*z[5]+180*z[2]*z
[3]^2+152*z[3]^3+12*z[2]^2*z[5]-875/4*z[2]*z[7],(0, 0, 1, 0, 0, 3, 0, 0, 0)=
528*z[3]*z[5]-100224/875*z[2]^4+80*z[5]+287/2*z[7]+4651/36*z[9]-72*z[3]^2+1728
/5*z[3,5]-20*z[2]*z[5]+18*z[2]*z[3]^2+14*z[3]^3-8*z[2]^2*z[5]-399/8*z[2]*z[7],
(0, 0, 1, 0, 1, 1, 0, 0, 0)=100224/875*z[2]^4-120*z[5]-483/4*z[7]+96*z[3]^2-\
1728/5*z[3,5]-564*z[3]*z[5]+60*z[2]*z[5]-48*z[2]*z[3]^2,(0, 0, 0, 0, 1, 0, 0,
1, 1)=100224/875*z[2]^4-120*z[5]-483/4*z[7]+96*z[3]^2-1728/5*z[3,5]-564*z[3]*z
[5]+60*z[2]*z[5]-48*z[2]*z[3]^2,(2, 0, 1, 0, 0, 0, 0, 0, 0)=642171/875*z[2]^4+
320/7*z[2]^3-380*z[5]-2689/4*z[7]+398*z[3]^2-9882/5*z[3,5]-2854*z[3]*z[5]+180*
z[2]*z[5]-516/5*z[2]^2*z[3]-312*z[2]*z[3]^2,(0, 0, 2, 0, 0, 1, 1, 0, 0)=1261*z
[3]*z[5]-225504/875*z[2]^4+240*z[5]+1155/4*z[7]+5665/36*z[9]-198*z[3]^2+3888/5
*z[3,5]-100*z[2]*z[5]+84*z[2]*z[3]^2+62*z[3]^3-4*z[2]^2*z[5]-945/8*z[2]*z[7],(
0, 2, 0, 0, 0, 0, 2, 0, 0)=-40*z[2]*z[5]+77*z[7]+120*z[5]+304/9*z[9]-2*z[2]^2*
z[5]-7*z[2]*z[7]-40*z[3]*z[5]+24*z[2]*z[3]^2+8*z[3]^3-72*z[3]^2,(1, 0, 0, 0, 1
, 0, 0, 0, 1)=269642/875*z[2]^4+160/7*z[2]^3-280*z[5]-1561/4*z[7]+256*z[3]^2-\
4644/5*z[3,5]-1498*z[3]*z[5]+140*z[2]*z[5]-36*z[2]^2*z[3]-158*z[2]*z[3]^2,(2,
0, 0, 0, 1, 0, 0, 1, 0)=5848*z[3]*z[5]-1314671/875*z[2]^4-160*z[2]^3+1600*z[5]
+5461/2*z[7]+44015/9*z[9]-1522*z[3]^2+20682/5*z[3,5]-860*z[2]*z[5]+1536/5*z[2]
^2*z[3]+746*z[2]*z[3]^2-60*z[3]^3-32436/35*z[2]^3*z[3]+10122/5*z[2]^2*z[5]-\
7449/4*z[2]*z[7],(1, 0, 0, 0, 0, 2, 1, 0, 0)=2511*z[3]*z[5]-1121479/1750*z[2]^
4-240/7*z[2]^3+600*z[5]+1995/2*z[7]+52217/36*z[9]-540*z[3]^2+9099/5*z[3,5]-260
*z[2]*z[5]+288/5*z[2]^2*z[3]+230*z[2]*z[3]^2+124*z[3]^3-5316/35*z[2]^3*z[3]+
1788/5*z[2]^2*z[5]-4235/8*z[2]*z[7],(0, 1, 0, 0, 1, 0, 0, 0, 1)=75168/875*z[2]
^4-120*z[5]-70*z[7]+84*z[3]^2-1296/5*z[3,5]-450*z[3]*z[5]+60*z[2]*z[5]-42*z[2]
*z[3]^2,(0, 0, 0, 0, 2, 1, 0, 0, 0)=25056/875*z[2]^4-60*z[5]-84*z[7]+42*z[3]^2
-432/5*z[3,5]-68*z[3]*z[5]+20*z[2]*z[5]-12*z[2]*z[3]^2,(0, 0, 1, 0, 0, 0, 0, 0
, 3)=502*z[3]*z[5]-100224/875*z[2]^4+80*z[5]+315/2*z[7]+640/3*z[9]-72*z[3]^2+
1728/5*z[3,5]-20*z[2]*z[5]+18*z[2]*z[3]^2+6*z[3]^3-8*z[2]^2*z[5]-399/8*z[2]*z[
7],(0, 2, 1, 0, 1, 0, 0, 0, 0)=586*z[3]*z[5]-25056/175*z[2]^4+240*z[5]+469/2*z
[7]+1075/9*z[9]-162*z[3]^2+432*z[3,5]-100*z[2]*z[5]+66*z[2]*z[3]^2+74*z[3]^3-4
*z[2]^2*z[5]-105*z[2]*z[7],(0, 0, 2, 0, 0, 0, 1, 0, 1)=1231*z[3]*z[5]-225504/
875*z[2]^4+240*z[5]+1267/4*z[7]+239*z[9]-198*z[3]^2+3888/5*z[3,5]-100*z[2]*z[5
]+84*z[2]*z[3]^2+30*z[3]^3-4*z[2]^2*z[5]-1057/8*z[2]*z[7],(0, 0, 0, 2, 0, 1, 0
, 0, 1)=744*z[3]*z[5]-150336/875*z[2]^4+240*z[5]+1099/4*z[7]+701/4*z[9]-180*z[
3]^2+2592/5*z[3,5]-100*z[2]*z[5]+72*z[2]*z[3]^2+60*z[3]^3-4*z[2]^2*z[5]-217/2*
z[2]*z[7],(1, 0, 0, 1, 0, 0, 0, 2, 0)=2771*z[3]*z[5]-1097959/1750*z[2]^4-240/7
*z[2]^3+600*z[5]+1771/2*z[7]+11795/12*z[9]-540*z[3]^2+9099/5*z[3,5]-260*z[2]*z
[5]+288/5*z[2]^2*z[3]+230*z[2]*z[3]^2-28*z[3]^3-908/5*z[2]^3*z[3]+1632/5*z[2]^
2*z[5]-3563/8*z[2]*z[7],(0, 0, 0, 0, 3, 0, 0, 0, 0)=-63/2*z[7]-20*z[5]+32*z[3]
*z[5]+12*z[3]^2,(0, 0, 0, 0, 0, 1, 1, 2, 0)=1231*z[3]*z[5]-225504/875*z[2]^4+
240*z[5]+1267/4*z[7]+239*z[9]-198*z[3]^2+3888/5*z[3,5]-100*z[2]*z[5]+84*z[2]*z
[3]^2+30*z[3]^3-4*z[2]^2*z[5]-1057/8*z[2]*z[7],(0, 2, 0, 0, 0, 0, 0, 0, 1)=
25056/875*z[2]^4-60*z[5]-56*z[7]+42*z[3]^2-432/5*z[3,5]-116*z[3]*z[5]+20*z[2]*
z[5]-12*z[2]*z[3]^2,(0, 1, 3, 0, 0, 0, 0, 0, 0)=339*z[3]*z[5]-75168/875*z[2]^4
+80*z[5]+609/4*z[7]+6259/36*z[9]-66*z[3]^2+1296/5*z[3,5]-20*z[2]*z[5]+18*z[2]*
z[3]^2+26*z[3]^3-8*z[2]^2*z[5]-399/8*z[2]*z[7],(2, 1, 0, 0, 1, 0, 0, 0, 0)=
4540*z[3]*z[5]-993992/875*z[2]^4-160*z[2]^3+1600*z[5]+2195*z[7]+25106/9*z[9]-\
1408*z[3]^2+15984/5*z[3,5]-860*z[2]*z[5]+1392/5*z[2]^2*z[3]+692*z[2]*z[3]^2+20
*z[3]^3-5704/7*z[2]^3*z[3]+1536*z[2]^2*z[5]-1437*z[2]*z[7],(0, 1, 0, 0, 0, 1,
1, 0, 1)=1656*z[3]*z[5]-300672/875*z[2]^4+480*z[5]+875/2*z[7]+427/9*z[9]-360*z
[3]^2+5184/5*z[3,5]-240*z[2]*z[5]+180*z[2]*z[3]^2+104*z[3]^3+12*z[2]^2*z[5]-\
875/4*z[2]*z[7],(0, 1, 0, 0, 1, 2, 0, 0, 0)=910*z[3]*z[5]-25056/125*z[2]^4+240
*z[5]+1099/4*z[7]+2543/18*z[9]-180*z[3]^2+3024/5*z[3,5]-100*z[2]*z[5]+78*z[2]*
z[3]^2+68*z[3]^3-4*z[2]^2*z[5]-1015/8*z[2]*z[7],(2, 1, 1, 0, 0, 0, 0, 0, 0)=
5848*z[3]*z[5]-1314671/875*z[2]^4-160*z[2]^3+1600*z[5]+5461/2*z[7]+44015/9*z[9
]-1522*z[3]^2+20682/5*z[3,5]-860*z[2]*z[5]+1536/5*z[2]^2*z[3]+746*z[2]*z[3]^2-\
60*z[3]^3-32436/35*z[2]^3*z[3]+10122/5*z[2]^2*z[5]-7449/4*z[2]*z[7],(1, 0, 1,
0, 1, 0, 1, 0, 0)=4578*z[3]*z[5]-826248/875*z[2]^4-480/7*z[2]^3+1200*z[5]+2597
/2*z[7]+8917/12*z[9]-996*z[3]^2+14256/5*z[3,5]-600*z[2]*z[5]+504/5*z[2]^2*z[3]
+498*z[2]*z[3]^2+102*z[3]^3-10764/35*z[2]^3*z[3]+2598/5*z[2]^2*z[5]-2877/4*z[2
]*z[7],(0, 1, 1, 1, 0, 0, 1, 0, 0)=1372*z[3]*z[5]-50112/175*z[2]^4+480*z[5]+
357*z[7]+1597/36*z[9]-324*z[3]^2+864*z[3,5]-240*z[2]*z[5]+162*z[2]*z[3]^2+92*z
[3]^3+12*z[2]^2*z[5]-357/2*z[2]*z[7],(0, 0, 2, 0, 2, 0, 0, 0, 0)=396*z[3]*z[5]
-75168/875*z[2]^4+120*z[5]+1043/8*z[7]+1225/12*z[9]-90*z[3]^2+1296/5*z[3,5]-40
*z[2]*z[5]+30*z[2]*z[3]^2+18*z[3]^3-2*z[2]^2*z[5]-49/2*z[2]*z[7],(0, 0, 0, 0,
0, 1, 3, 0, 0)=36*z[3]*z[5]-25056/875*z[2]^4+80*z[5]+231/2*z[7]+763/6*z[9]-54*
z[3]^2+432/5*z[3,5]-20*z[2]*z[5]+12*z[2]*z[3]^2+36*z[3]^3-8*z[2]^2*z[5]-63/2*z
[2]*z[7],(0, 1, 0, 0, 0, 1, 0, 1, 0)=100224/875*z[2]^4-120*z[5]-539/4*z[7]+96*
z[3]^2-1728/5*z[3,5]-560*z[3]*z[5]+60*z[2]*z[5]-48*z[2]*z[3]^2,(0, 1, 0, 0, 0,
0, 2, 0, 0)=20*z[2]*z[5]-77/2*z[7]-60*z[5]+20*z[3]*z[5]-12*z[2]*z[3]^2+36*z[3]
^2,(1, 0, 0, 0, 0, 0, 0, 1, 1)=424931/875*z[2]^4+160/7*z[2]^3-280*z[5]-1953/4*
z[7]+280*z[3]^2-7182/5*z[3,5]-2322*z[3]*z[5]+140*z[2]*z[5]-216/5*z[2]^2*z[3]-\
176*z[2]*z[3]^2,(4, 0, 0, 0, 0, 0, 0, 0, 0)=2408*z[3]*z[5]-655596/875*z[2]^4-\
1040/7*z[2]^3+1100*z[5]+3150*z[7]+88036/9*z[9]-884*z[3]^2+9072/5*z[3,5]-840*z[
2]*z[5]+2856/5*z[2]^2*z[3]+408*z[2]*z[3]^2-4232/3*z[3]^3-68016/35*z[2]^3*z[3]+
20472/5*z[2]^2*z[5]-2700*z[2]*z[7],(1, 0, 0, 0, 0, 0, 0, 0, 1)=-80/7*z[2]^3+80
*z[5]+889/4*z[7]-86*z[3]^2-60*z[2]*z[5]+108/5*z[2]^2*z[3],(1, 0, 0, 0, 2, 0, 0
, 1, 0)=1478*z[3]*z[5]-376064/875*z[2]^4-240/7*z[2]^3+600*z[5]+3381/4*z[7]+
10121/9*z[9]-498*z[3]^2+6048/5*z[3,5]-260*z[2]*z[5]+252/5*z[2]^2*z[3]+206*z[2]
*z[3]^2+218*z[3]^3-1864/35*z[2]^3*z[3]+972/5*z[2]^2*z[5]-791/2*z[2]*z[7],(0, 0
, 1, 1, 0, 1, 0, 0, 1)=2478*z[3]*z[5]-451008/875*z[2]^4+480*z[5]+1155/2*z[7]+
10289/36*z[9]-396*z[3]^2+7776/5*z[3,5]-240*z[2]*z[5]+198*z[2]*z[3]^2+160*z[3]^
3+12*z[2]^2*z[5]-1155/4*z[2]*z[7],(2, 0, 0, 0, 0, 0, 0, 1, 1)=8030*z[3]*z[5]-\
1709273/875*z[2]^4-160*z[2]^3+1600*z[5]+11937/4*z[7]+107255/18*z[9]-1636*z[3]^
2+26946/5*z[3,5]-860*z[2]*z[5]+336*z[2]^2*z[3]+800*z[2]*z[3]^2-2050/3*z[3]^3-\
53832/35*z[2]^3*z[3]+2928*z[2]^2*z[5]-2046*z[2]*z[7],(0, 0, 2, 0, 0, 0, 1, 1,
0)=1283*z[3]*z[5]-225504/875*z[2]^4+240*z[5]+1155/4*z[7]+81*z[9]-198*z[3]^2+
3888/5*z[3,5]-100*z[2]*z[5]+84*z[2]*z[3]^2+30*z[3]^3-4*z[2]^2*z[5]-1057/8*z[2]
*z[7],(0, 2, 0, 0, 0, 2, 0, 0, 0)=396*z[3]*z[5]-75168/875*z[2]^4+120*z[5]+1043
/8*z[7]+1225/12*z[9]-90*z[3]^2+1296/5*z[3,5]-40*z[2]*z[5]+30*z[2]*z[3]^2+18*z[
3]^3-2*z[2]^2*z[5]-49/2*z[2]*z[7],(1, 0, 2, 0, 0, 0, 0, 1, 0)=3622*z[3]*z[5]-\
1470409/1750*z[2]^4-240/7*z[2]^3+600*z[5]+4389/4*z[7]+142487/72*z[9]-582*z[3]^
2+12069/5*z[3,5]-260*z[2]*z[5]+324/5*z[2]^2*z[3]+248*z[2]*z[3]^2-101*z[3]^3-\
8576/35*z[2]^3*z[3]+519*z[2]^2*z[5]-4361/8*z[2]*z[7],(1, 0, 0, 0, 0, 1, 2, 0,
0)=1478*z[3]*z[5]-376064/875*z[2]^4-240/7*z[2]^3+600*z[5]+3381/4*z[7]+10121/9*
z[9]-498*z[3]^2+6048/5*z[3,5]-260*z[2]*z[5]+252/5*z[2]^2*z[3]+206*z[2]*z[3]^2+
218*z[3]^3-1864/35*z[2]^3*z[3]+972/5*z[2]^2*z[5]-791/2*z[2]*z[7],(0, 0, 1, 0,
0, 0, 2, 0, 1)=744*z[3]*z[5]-150336/875*z[2]^4+240*z[5]+1099/4*z[7]+701/4*z[9]
-180*z[3]^2+2592/5*z[3,5]-100*z[2]*z[5]+72*z[2]*z[3]^2+60*z[3]^3-4*z[2]^2*z[5]
-217/2*z[2]*z[7],(0, 0, 0, 0, 1, 1, 1, 0, 0)=75168/875*z[2]^4-120*z[5]-126*z[7
]+84*z[3]^2-1296/5*z[3,5]-394*z[3]*z[5]+60*z[2]*z[5]-42*z[2]*z[3]^2,(1, 0, 0,
0, 0, 1, 0, 1, 1)=7684*z[3]*z[5]-1436889/875*z[2]^4-480/7*z[2]^3+1200*z[5]+
3941/2*z[7]+44489/18*z[9]-1164*z[3]^2+24138/5*z[3,5]-600*z[2]*z[5]+648/5*z[2]^
2*z[3]+582*z[2]*z[3]^2-182*z[3]^3-19988/35*z[2]^3*z[3]+5178/5*z[2]^2*z[5]-2289
/2*z[2]*z[7],(0, 0, 1, 1, 0, 1, 0, 0, 0)=100224/875*z[2]^4-120*z[5]-483/4*z[7]
+96*z[3]^2-1728/5*z[3,5]-564*z[3]*z[5]+60*z[2]*z[5]-48*z[2]*z[3]^2,(0, 0, 0, 1
, 1, 0, 1, 1, 0)=1428*z[3]*z[5]-50112/175*z[2]^4+480*z[5]+301*z[7]+611/12*z[9]
-324*z[3]^2+864*z[3,5]-240*z[2]*z[5]+162*z[2]*z[3]^2+84*z[3]^3+12*z[2]^2*z[5]-\
301/2*z[2]*z[7],(0, 2, 0, 0, 1, 0, 0, 0, 0)=25056/875*z[2]^4-60*z[5]-105/2*z[7
]+36*z[3]^2-432/5*z[3,5]-116*z[3]*z[5]+20*z[2]*z[5]-12*z[2]*z[3]^2,(0, 2, 0, 0
, 0, 0, 1, 0, 1)=384*z[3]*z[5]-75168/875*z[2]^4+240*z[5]+357/2*z[7]+1183/18*z[
9]-162*z[3]^2+1296/5*z[3,5]-100*z[2]*z[5]+66*z[2]*z[3]^2+22*z[3]^3-4*z[2]^2*z[
5]-63*z[2]*z[7],(1, 1, 0, 0, 0, 0, 0, 2, 0)=2511*z[3]*z[5]-1121479/1750*z[2]^4
-240/7*z[2]^3+600*z[5]+1995/2*z[7]+52217/36*z[9]-540*z[3]^2+9099/5*z[3,5]-260*
z[2]*z[5]+288/5*z[2]^2*z[3]+230*z[2]*z[3]^2+124*z[3]^3-5316/35*z[2]^3*z[3]+
1788/5*z[2]^2*z[5]-4235/8*z[2]*z[7],(0, 0, 0, 0, 0, 0, 1, 1, 2)=1209*z[3]*z[5]
-225504/875*z[2]^4+240*z[5]+1267/4*z[7]+1250/9*z[9]-198*z[3]^2+3888/5*z[3,5]-\
100*z[2]*z[5]+84*z[2]*z[3]^2+82*z[3]^3-4*z[2]^2*z[5]-1169/8*z[2]*z[7],(0, 0, 0
, 0, 0, 1, 0, 0, 0)=-20*z[5]+18*z[3]^2,(0, 3, 0, 0, 0, 1, 0, 0, 0)=84*z[3]*z[5
]-25056/875*z[2]^4+80*z[5]+175/2*z[7]+418/9*z[9]-54*z[3]^2+432/5*z[3,5]-20*z[2
]*z[5]+12*z[2]*z[3]^2+20*z[3]^3-8*z[2]^2*z[5]-63/2*z[2]*z[7],(0, 0, 0, 0, 1, 0
, 1, 0, 2)=910*z[3]*z[5]-25056/125*z[2]^4+240*z[5]+1099/4*z[7]+2543/18*z[9]-\
180*z[3]^2+3024/5*z[3,5]-100*z[2]*z[5]+78*z[2]*z[3]^2+68*z[3]^3-4*z[2]^2*z[5]-\
1015/8*z[2]*z[7],(1, 2, 0, 0, 0, 1, 0, 0, 0)=1734*z[3]*z[5]-364304/875*z[2]^4-\
240/7*z[2]^3+600*z[5]+2933/4*z[7]+25195/36*z[9]-498*z[3]^2+6048/5*z[3,5]-260*z
[2]*z[5]+252/5*z[2]^2*z[3]+206*z[2]*z[3]^2+78*z[3]^3-2824/35*z[2]^3*z[3]+828/5
*z[2]^2*z[5]-623/2*z[2]*z[7],(0, 0, 0, 0, 0, 1, 0, 1, 0)=40*z[5]+231/4*z[7]-36
*z[3]^2-20*z[2]*z[5],(0, 0, 0, 1, 0, 0, 2, 0, 0)=25056/875*z[2]^4-60*z[5]-105/
2*z[7]+36*z[3]^2-432/5*z[3,5]-116*z[3]*z[5]+20*z[2]*z[5]-12*z[2]*z[3]^2,(0, 0,
0, 0, 3, 0, 0, 0, 1)=84*z[3]*z[5]-25056/875*z[2]^4+80*z[5]+175/2*z[7]+418/9*z[
9]-54*z[3]^2+432/5*z[3,5]-20*z[2]*z[5]+12*z[2]*z[3]^2+20*z[3]^3-8*z[2]^2*z[5]-\
63/2*z[2]*z[7],(0, 3, 0, 0, 1, 0, 0, 0, 0)=84*z[3]*z[5]-25056/875*z[2]^4+80*z[
5]+84*z[7]+797/18*z[9]-48*z[3]^2+432/5*z[3,5]-20*z[2]*z[5]+12*z[2]*z[3]^2+20*z
[3]^3-8*z[2]^2*z[5]-63/2*z[2]*z[7],(0, 0, 0, 1, 0, 2, 0, 0, 0)=50112/875*z[2]^
4-60*z[5]-595/8*z[7]+48*z[3]^2-864/5*z[3,5]-280*z[3]*z[5]+20*z[2]*z[5]-18*z[2]
*z[3]^2,(0, 0, 0, 1, 0, 0, 1, 1, 1)=1972*z[3]*z[5]-50112/125*z[2]^4+480*z[5]+
875/2*z[7]+595/36*z[9]-360*z[3]^2+6048/5*z[3,5]-240*z[2]*z[5]+180*z[2]*z[3]^2+
128*z[3]^3+12*z[2]^2*z[5]-875/4*z[2]*z[7],(0, 0, 0, 0, 0, 2, 0, 0, 1)=75168/
875*z[2]^4-60*z[5]-861/8*z[7]+54*z[3]^2-1296/5*z[3,5]-391*z[3]*z[5]+20*z[2]*z[
5]-18*z[2]*z[3]^2,(0, 1, 0, 0, 0, 0, 1, 1, 0)=50112/875*z[2]^4-120*z[5]-84*z[7
]+84*z[3]^2-864/5*z[3,5]-288*z[3]*z[5]+60*z[2]*z[5]-42*z[2]*z[3]^2,(0, 1, 0, 0
, 1, 0, 0, 1, 1)=1972*z[3]*z[5]-50112/125*z[2]^4+480*z[5]+875/2*z[7]+595/36*z[
9]-360*z[3]^2+6048/5*z[3,5]-240*z[2]*z[5]+180*z[2]*z[3]^2+128*z[3]^3+12*z[2]^2
*z[5]-875/4*z[2]*z[7],(0, 0, 0, 0, 2, 1, 0, 1, 0)=604*z[3]*z[5]-150336/875*z[2
]^4+240*z[5]+1323/4*z[7]+1018/3*z[9]-180*z[3]^2+2592/5*z[3,5]-100*z[2]*z[5]+72
*z[2]*z[3]^2+132*z[3]^3-4*z[2]^2*z[5]-273/2*z[2]*z[7],(1, 0, 0, 1, 0, 1, 0, 0,
1)=5586*z[3]*z[5]-1082079/875*z[2]^4-480/7*z[2]^3+1200*z[5]+1715*z[7]+33383/18
*z[9]-1080*z[3]^2+18198/5*z[3,5]-600*z[2]*z[5]+576/5*z[2]^2*z[3]+540*z[2]*z[3]
^2+36*z[3]^3-1888/5*z[2]^3*z[3]+3564/5*z[2]^2*z[5]-3969/4*z[2]*z[7],(0, 1, 1,
0, 0, 1, 0, 0, 1)=2622*z[3]*z[5]-451008/875*z[2]^4+480*z[5]+1043/2*z[7]+601/6*
z[9]-396*z[3]^2+7776/5*z[3,5]-240*z[2]*z[5]+198*z[2]*z[3]^2+96*z[3]^3+12*z[2]^
2*z[5]-1043/4*z[2]*z[7],(1, 0, 0, 1, 1, 0, 0, 0, 1)=3692*z[3]*z[5]-706848/875*
z[2]^4-480/7*z[2]^3+1200*z[5]+2709/2*z[7]+9635/12*z[9]-996*z[3]^2+12096/5*z[3,
5]-600*z[2]*z[5]+504/5*z[2]^2*z[3]+498*z[2]*z[3]^2+36*z[3]^3-7524/35*z[2]^3*z[
3]+1788/5*z[2]^2*z[5]-3045/4*z[2]*z[7],(0, 0, 1, 0, 0, 0, 1, 2, 0)=1283*z[3]*z
[5]-225504/875*z[2]^4+240*z[5]+1155/4*z[7]+81*z[9]-198*z[3]^2+3888/5*z[3,5]-\
100*z[2]*z[5]+84*z[2]*z[3]^2+30*z[3]^3-4*z[2]^2*z[5]-1057/8*z[2]*z[7],(0, 2, 0
, 0, 0, 0, 1, 1, 0)=336*z[3]*z[5]-75168/875*z[2]^4+240*z[5]+413/2*z[7]+346/9*z
[9]-162*z[3]^2+1296/5*z[3,5]-100*z[2]*z[5]+66*z[2]*z[3]^2+38*z[3]^3-4*z[2]^2*z
[5]-91*z[2]*z[7],(0, 1, 0, 1, 0, 0, 0, 0, 1)=75168/875*z[2]^4-120*z[5]-98*z[7]
+84*z[3]^2-1296/5*z[3,5]-402*z[3]*z[5]+60*z[2]*z[5]-42*z[2]*z[3]^2,(0, 0, 0, 0
, 2, 0, 0, 1, 1)=748*z[3]*z[5]-150336/875*z[2]^4+240*z[5]+1043/4*z[7]+2243/18*
z[9]-180*z[3]^2+2592/5*z[3,5]-100*z[2]*z[5]+72*z[2]*z[3]^2+80*z[3]^3-4*z[2]^2*
z[5]-217/2*z[2]*z[7],(0, 1, 1, 1, 0, 1, 0, 0, 0)=1972*z[3]*z[5]-50112/125*z[2]
^4+480*z[5]+875/2*z[7]+595/36*z[9]-360*z[3]^2+6048/5*z[3,5]-240*z[2]*z[5]+180*
z[2]*z[3]^2+128*z[3]^3+12*z[2]^2*z[5]-875/4*z[2]*z[7],(0, 0, 0, 1, 1, 0, 0, 1,
1)=1704*z[3]*z[5]-300672/875*z[2]^4+480*z[5]+819/2*z[7]+1345/18*z[9]-360*z[3]^
2+5184/5*z[3,5]-240*z[2]*z[5]+180*z[2]*z[3]^2+88*z[3]^3+12*z[2]^2*z[5]-819/4*z
[2]*z[7],(0, 0, 2, 0, 1, 0, 0, 1, 0)=1231*z[3]*z[5]-225504/875*z[2]^4+240*z[5]
+1267/4*z[7]+239*z[9]-198*z[3]^2+3888/5*z[3,5]-100*z[2]*z[5]+84*z[2]*z[3]^2+30
*z[3]^3-4*z[2]^2*z[5]-1057/8*z[2]*z[7],(1, 1, 1, 0, 1, 0, 0, 0, 0)=4322*z[3]*z
[5]-838008/875*z[2]^4-480/7*z[2]^3+1200*z[5]+2821/2*z[7]+11255/9*z[9]-996*z[3]
^2+14256/5*z[3,5]-600*z[2]*z[5]+504/5*z[2]^2*z[3]+498*z[2]*z[3]^2+226*z[3]^3-\
9804/35*z[2]^3*z[3]+2742/5*z[2]^2*z[5]-3213/4*z[2]*z[7],(0, 0, 0, 2, 0, 0, 0,
1, 0)=25056/875*z[2]^4-60*z[5]-56*z[7]+42*z[3]^2-432/5*z[3,5]-116*z[3]*z[5]+20
*z[2]*z[5]-12*z[2]*z[3]^2,(0, 0, 0, 2, 0, 0, 0, 2, 0)=396*z[3]*z[5]-75168/875*
z[2]^4+120*z[5]+1043/8*z[7]+1225/12*z[9]-90*z[3]^2+1296/5*z[3,5]-40*z[2]*z[5]+
30*z[2]*z[3]^2+18*z[3]^3-2*z[2]^2*z[5]-49/2*z[2]*z[7],(1, 1, 0, 1, 1, 0, 0, 0,
0)=3168*z[3]*z[5]-579396/875*z[2]^4-480/7*z[2]^3+1200*z[5]+1057*z[7]+1123/2*z[
9]-912*z[3]^2+10152/5*z[3,5]-600*z[2]*z[5]+432/5*z[2]^2*z[3]+456*z[2]*z[3]^2+
120*z[3]^3-7272/35*z[2]^3*z[3]+1788/5*z[2]^2*z[5]-1155/2*z[2]*z[7],(0, 1, 2, 0
, 0, 0, 0, 0, 1)=1179*z[3]*z[5]-225504/875*z[2]^4+240*z[5]+1379/4*z[7]+8371/36
*z[9]-198*z[3]^2+3888/5*z[3,5]-100*z[2]*z[5]+84*z[2]*z[3]^2+50*z[3]^3-4*z[2]^2
*z[5]-1281/8*z[2]*z[7],(0, 0, 1, 1, 0, 1, 0, 1, 0)=2622*z[3]*z[5]-451008/875*z
[2]^4+480*z[5]+1043/2*z[7]+601/6*z[9]-396*z[3]^2+7776/5*z[3,5]-240*z[2]*z[5]+
198*z[2]*z[3]^2+96*z[3]^3+12*z[2]^2*z[5]-1043/4*z[2]*z[7],(1, 0, 0, 0, 0, 1, 0
, 0, 0)=-80/7*z[2]^3+80*z[5]+889/4*z[7]-86*z[3]^2-60*z[2]*z[5]+108/5*z[2]^2*z[
3],(2, 1, 0, 0, 0, 1, 0, 0, 0)=6056*z[3]*z[5]-1302911/875*z[2]^4-160*z[2]^3+
1600*z[5]+5069/2*z[7]+67291/18*z[9]-1522*z[3]^2+20682/5*z[3,5]-860*z[2]*z[5]+
1536/5*z[2]^2*z[3]+746*z[2]*z[3]^2-1052/3*z[3]^3-5228/5*z[2]^3*z[3]+9498/5*z[2
]^2*z[5]-6777/4*z[2]*z[7],(0, 1, 1, 0, 0, 0, 0, 1, 1)=2478*z[3]*z[5]-451008/
875*z[2]^4+480*z[5]+1155/2*z[7]+10289/36*z[9]-396*z[3]^2+7776/5*z[3,5]-240*z[2
]*z[5]+198*z[2]*z[3]^2+160*z[3]^3+12*z[2]^2*z[5]-1155/4*z[2]*z[7],(0, 0, 1, 0,
1, 0, 0, 0, 1)=100224/875*z[2]^4-120*z[5]-427/4*z[7]+96*z[3]^2-1728/5*z[3,5]-\
612*z[3]*z[5]+60*z[2]*z[5]-48*z[2]*z[3]^2,(2, 0, 1, 0, 1, 0, 0, 0, 0)=6056*z[3
]*z[5]-1302911/875*z[2]^4-160*z[2]^3+1600*z[5]+5069/2*z[7]+67291/18*z[9]-1522*
z[3]^2+20682/5*z[3,5]-860*z[2]*z[5]+1536/5*z[2]^2*z[3]+746*z[2]*z[3]^2-1052/3*
z[3]^3-5228/5*z[2]^3*z[3]+9498/5*z[2]^2*z[5]-6777/4*z[2]*z[7],(0, 0, 1, 0, 1,
0, 1, 0, 1)=2024*z[3]*z[5]-50112/125*z[2]^4+480*z[5]+819/2*z[7]+500/9*z[9]-360
*z[3]^2+6048/5*z[3,5]-240*z[2]*z[5]+180*z[2]*z[3]^2+100*z[3]^3+12*z[2]^2*z[5]-\
819/4*z[2]*z[7],(0, 0, 0, 0, 0, 1, 2, 0, 1)=604*z[3]*z[5]-150336/875*z[2]^4+
240*z[5]+1323/4*z[7]+1018/3*z[9]-180*z[3]^2+2592/5*z[3,5]-100*z[2]*z[5]+72*z[2
]*z[3]^2+132*z[3]^3-4*z[2]^2*z[5]-273/2*z[2]*z[7],(1, 0, 0, 1, 0, 0, 0, 0, 1)=
281402/875*z[2]^4+160/7*z[2]^3-280*z[5]-1673/4*z[7]+256*z[3]^2-4644/5*z[3,5]-\
1290*z[3]*z[5]+140*z[2]*z[5]-36*z[2]^2*z[3]-158*z[2]*z[3]^2,(0, 0, 0, 2, 1, 0,
0, 0, 1)=336*z[3]*z[5]-75168/875*z[2]^4+240*z[5]+413/2*z[7]+346/9*z[9]-162*z[3
]^2+1296/5*z[3,5]-100*z[2]*z[5]+66*z[2]*z[3]^2+38*z[3]^3-4*z[2]^2*z[5]-91*z[2]
*z[7],(2, 0, 0, 0, 1, 0, 1, 0, 0)=4540*z[3]*z[5]-993992/875*z[2]^4-160*z[2]^3+
1600*z[5]+2195*z[7]+25106/9*z[9]-1408*z[3]^2+15984/5*z[3,5]-860*z[2]*z[5]+1392
/5*z[2]^2*z[3]+692*z[2]*z[3]^2+20*z[3]^3-5704/7*z[2]^3*z[3]+1536*z[2]^2*z[5]-\
1437*z[2]*z[7],(0, 1, 0, 0, 1, 1, 0, 0, 1)=2024*z[3]*z[5]-50112/125*z[2]^4+480
*z[5]+819/2*z[7]+500/9*z[9]-360*z[3]^2+6048/5*z[3,5]-240*z[2]*z[5]+180*z[2]*z[
3]^2+100*z[3]^3+12*z[2]^2*z[5]-819/4*z[2]*z[7],(0, 1, 0, 0, 1, 0, 0, 0, 2)=
1010*z[3]*z[5]-25056/125*z[2]^4+240*z[5]+875/4*z[7]+611/12*z[9]-180*z[3]^2+
3024/5*z[3,5]-100*z[2]*z[5]+78*z[2]*z[3]^2+36*z[3]^3-4*z[2]^2*z[5]-791/8*z[2]*
z[7],(0, 0, 0, 0, 0, 1, 1, 0, 1)=100224/875*z[2]^4-120*z[5]-651/4*z[7]+96*z[3]
^2-1728/5*z[3,5]-468*z[3]*z[5]+60*z[2]*z[5]-48*z[2]*z[3]^2,(0, 1, 2, 0, 0, 0,
0, 1, 0)=1087*z[3]*z[5]-225504/875*z[2]^4+240*z[5]+1491/4*z[7]+2389/6*z[9]-198
*z[3]^2+3888/5*z[3,5]-100*z[2]*z[5]+84*z[2]*z[3]^2+114*z[3]^3-4*z[2]^2*z[5]-\
1281/8*z[2]*z[7],(0, 1, 0, 0, 1, 0, 2, 0, 0)=384*z[3]*z[5]-75168/875*z[2]^4+
240*z[5]+140*z[7]+575/18*z[9]-144*z[3]^2+1296/5*z[3,5]-100*z[2]*z[5]+60*z[2]*z
[3]^2+32*z[3]^3-4*z[2]^2*z[5]-119/2*z[2]*z[7],(1, 0, 0, 2, 1, 0, 0, 0, 0)=716*
z[3]*z[5]-175298/875*z[2]^4-240/7*z[2]^3+600*z[5]+1169/2*z[7]+850/3*z[9]-456*z
[3]^2+2916/5*z[3,5]-260*z[2]*z[5]+216/5*z[2]^2*z[3]+188*z[2]*z[3]^2+32*z[3]^3-\
104/35*z[2]^3*z[3]-12*z[2]^2*z[5]-259*z[2]*z[7],(0, 0, 0, 0, 0, 2, 1, 0, 1)=
1087*z[3]*z[5]-225504/875*z[2]^4+240*z[5]+1491/4*z[7]+2389/6*z[9]-198*z[3]^2+
3888/5*z[3,5]-100*z[2]*z[5]+84*z[2]*z[3]^2+114*z[3]^3-4*z[2]^2*z[5]-1281/8*z[2
]*z[7],(0, 0, 0, 1, 0, 2, 1, 0, 0)=910*z[3]*z[5]-25056/125*z[2]^4+240*z[5]+
1099/4*z[7]+2543/18*z[9]-180*z[3]^2+3024/5*z[3,5]-100*z[2]*z[5]+78*z[2]*z[3]^2
+68*z[3]^3-4*z[2]^2*z[5]-1015/8*z[2]*z[7],(0, 0, 0, 1, 1, 0, 1, 0, 0)=50112/
875*z[2]^4-120*z[5]-49*z[7]+72*z[3]^2-864/5*z[3,5]-288*z[3]*z[5]+60*z[2]*z[5]-\
36*z[2]*z[3]^2,(0, 0, 0, 0, 1, 1, 1, 1, 0)=1824*z[3]*z[5]-50112/125*z[2]^4+480
*z[5]+1043/2*z[7]+3145/12*z[9]-360*z[3]^2+6048/5*z[3,5]-240*z[2]*z[5]+180*z[2]
*z[3]^2+156*z[3]^3+12*z[2]^2*z[5]-1043/4*z[2]*z[7],(2, 1, 0, 0, 0, 0, 0, 0, 0)
=391098/875*z[2]^4+320/7*z[2]^3-380*z[5]-1187/2*z[7]+356*z[3]^2-6156/5*z[3,5]-\
1704*z[3]*z[5]+180*z[2]*z[5]-96*z[2]^2*z[3]-276*z[2]*z[3]^2,(1, 0, 0, 1, 2, 0,
0, 0, 0)=716*z[3]*z[5]-175298/875*z[2]^4-240/7*z[2]^3+600*z[5]+1169/2*z[7]+850
/3*z[9]-456*z[3]^2+2916/5*z[3,5]-260*z[2]*z[5]+216/5*z[2]^2*z[3]+188*z[2]*z[3]
^2+32*z[3]^3-104/35*z[2]^3*z[3]-12*z[2]^2*z[5]-259*z[2]*z[7],(0, 0, 1, 0, 0, 0
, 1, 0, 0)=40*z[5]+49/2*z[7]-30*z[3]^2-20*z[2]*z[5],(0, 0, 0, 1, 0, 0, 1, 2, 0
)=1010*z[3]*z[5]-25056/125*z[2]^4+240*z[5]+875/4*z[7]+611/12*z[9]-180*z[3]^2+
3024/5*z[3,5]-100*z[2]*z[5]+78*z[2]*z[3]^2+36*z[3]^3-4*z[2]^2*z[5]-791/8*z[2]*
z[7],(0, 0, 2, 0, 0, 1, 0, 0, 0)=75168/875*z[2]^4-60*z[5]-749/8*z[7]+54*z[3]^2
-1296/5*z[3,5]-417*z[3]*z[5]+20*z[2]*z[5]-18*z[2]*z[3]^2,(0, 1, 0, 0, 0, 0, 0,
1, 0)=40*z[5]+105/2*z[7]-30*z[3]^2-20*z[2]*z[5],(0, 0, 0, 3, 0, 0, 1, 0, 0)=84
*z[3]*z[5]-25056/875*z[2]^4+80*z[5]+84*z[7]+797/18*z[9]-48*z[3]^2+432/5*z[3,5]
-20*z[2]*z[5]+12*z[2]*z[3]^2+20*z[3]^3-8*z[2]^2*z[5]-63/2*z[2]*z[7],(0, 0, 0,
0, 0, 3, 0, 1, 0)=502*z[3]*z[5]-100224/875*z[2]^4+80*z[5]+315/2*z[7]+640/3*z[9
]-72*z[3]^2+1728/5*z[3,5]-20*z[2]*z[5]+18*z[2]*z[3]^2+6*z[3]^3-8*z[2]^2*z[5]-\
399/8*z[2]*z[7],(0, 0, 2, 1, 0, 0, 1, 0, 0)=910*z[3]*z[5]-25056/125*z[2]^4+240
*z[5]+1099/4*z[7]+2543/18*z[9]-180*z[3]^2+3024/5*z[3,5]-100*z[2]*z[5]+78*z[2]*
z[3]^2+68*z[3]^3-4*z[2]^2*z[5]-1015/8*z[2]*z[7],(0, 0, 3, 0, 0, 0, 0, 1, 0)=
502*z[3]*z[5]-100224/875*z[2]^4+80*z[5]+315/2*z[7]+640/3*z[9]-72*z[3]^2+1728/5
*z[3,5]-20*z[2]*z[5]+18*z[2]*z[3]^2+6*z[3]^3-8*z[2]^2*z[5]-399/8*z[2]*z[7],(0,
0, 1, 3, 0, 0, 0, 0, 0)=36*z[3]*z[5]-25056/875*z[2]^4+80*z[5]+231/2*z[7]+763/6
*z[9]-54*z[3]^2+432/5*z[3,5]-20*z[2]*z[5]+12*z[2]*z[3]^2+36*z[3]^3-8*z[2]^2*z[
5]-63/2*z[2]*z[7],(1, 1, 1, 0, 0, 0, 0, 0, 0)=281402/875*z[2]^4+160/7*z[2]^3-\
280*z[5]-1673/4*z[7]+256*z[3]^2-4644/5*z[3,5]-1290*z[3]*z[5]+140*z[2]*z[5]-36*
z[2]^2*z[3]-158*z[2]*z[3]^2,(0, 0, 1, 0, 1, 0, 2, 0, 0)=682*z[3]*z[5]-25056/
175*z[2]^4+240*z[5]+357/2*z[7]+929/36*z[9]-162*z[3]^2+432*z[3,5]-100*z[2]*z[5]
+66*z[2]*z[3]^2+46*z[3]^3-4*z[2]^2*z[5]-77*z[2]*z[7],(1, 1, 0, 0, 1, 0, 0, 1,
0)=4106*z[3]*z[5]-849768/875*z[2]^4-480/7*z[2]^3+1200*z[5]+3045/2*z[7]+15913/
12*z[9]-996*z[3]^2+14256/5*z[3,5]-600*z[2]*z[5]+504/5*z[2]^2*z[3]+498*z[2]*z[3
]^2+254*z[3]^3-9644/35*z[2]^3*z[3]+2766/5*z[2]^2*z[5]-3549/4*z[2]*z[7],(0, 0,
0, 0, 2, 0, 0, 0, 1)=25056/875*z[2]^4-60*z[5]-56*z[7]+42*z[3]^2-432/5*z[3,5]-\
116*z[3]*z[5]+20*z[2]*z[5]-12*z[2]*z[3]^2,(0, 2, 1, 0, 0, 0, 0, 0, 0)=25056/
875*z[2]^4-60*z[5]-84*z[7]+42*z[3]^2-432/5*z[3,5]-68*z[3]*z[5]+20*z[2]*z[5]-12
*z[2]*z[3]^2,(1, 0, 0, 0, 0, 0, 1, 1, 1)=5674*z[3]*z[5]-1076199/875*z[2]^4-480
/7*z[2]^3+1200*z[5]+1659*z[7]+18473/12*z[9]-1080*z[3]^2+18198/5*z[3,5]-600*z[2
]*z[5]+576/5*z[2]^2*z[3]+540*z[2]*z[3]^2+156*z[3]^3-13296/35*z[2]^3*z[3]+3552/
5*z[2]^2*z[5]-3801/4*z[2]*z[7],(0, 0, 0, 1, 1, 2, 0, 0, 0)=796*z[3]*z[5]-\
150336/875*z[2]^4+240*z[5]+1043/4*z[7]+709/12*z[9]-180*z[3]^2+2592/5*z[3,5]-\
100*z[2]*z[5]+78*z[2]*z[3]^2+36*z[3]^3-4*z[2]^2*z[5]-1015/8*z[2]*z[7],(0, 3, 0
, 0, 0, 0, 0, 0, 0)=-63/2*z[7]-20*z[5]+32*z[3]*z[5]+12*z[3]^2,(0, 1, 0, 0, 0,
1, 1, 0, 0)=50112/875*z[2]^4-120*z[5]-84*z[7]+84*z[3]^2-864/5*z[3,5]-288*z[3]*
z[5]+60*z[2]*z[5]-42*z[2]*z[3]^2,(0, 0, 1, 1, 1, 0, 0, 1, 0)=1696*z[3]*z[5]-\
300672/875*z[2]^4+480*z[5]+875/2*z[7]+152*z[9]-360*z[3]^2+5184/5*z[3,5]-240*z[
2]*z[5]+180*z[2]*z[3]^2+48*z[3]^3+12*z[2]^2*z[5]-875/4*z[2]*z[7],(2, 0, 0, 0,
1, 1, 0, 0, 0)=5848*z[3]*z[5]-1314671/875*z[2]^4-160*z[2]^3+1600*z[5]+5461/2*z
[7]+44015/9*z[9]-1522*z[3]^2+20682/5*z[3,5]-860*z[2]*z[5]+1536/5*z[2]^2*z[3]+
746*z[2]*z[3]^2-60*z[3]^3-32436/35*z[2]^3*z[3]+10122/5*z[2]^2*z[5]-7449/4*z[2]
*z[7],(0, 0, 0, 2, 0, 2, 0, 0, 0)=396*z[3]*z[5]-75168/875*z[2]^4+120*z[5]+1043
/8*z[7]+1225/12*z[9]-90*z[3]^2+1296/5*z[3,5]-40*z[2]*z[5]+30*z[2]*z[3]^2+18*z[
3]^3-2*z[2]^2*z[5]-49/2*z[2]*z[7],(1, 0, 0, 1, 0, 0, 1, 0, 1)=4106*z[3]*z[5]-\
849768/875*z[2]^4-480/7*z[2]^3+1200*z[5]+3045/2*z[7]+15913/12*z[9]-996*z[3]^2+
14256/5*z[3,5]-600*z[2]*z[5]+504/5*z[2]^2*z[3]+498*z[2]*z[3]^2+254*z[3]^3-9644
/35*z[2]^3*z[3]+2766/5*z[2]^2*z[5]-3549/4*z[2]*z[7],(2, 0, 0, 0, 2, 0, 0, 0, 0
)=1824*z[3]*z[5]-460704/875*z[2]^4-80*z[2]^3+800*z[5]+2489/2*z[7]+36305/18*z[9
]-704*z[3]^2+7128/5*z[3,5]-360*z[2]*z[5]+696/5*z[2]^2*z[3]+312*z[2]*z[3]^2+116
*z[3]^3-3912/35*z[2]^3*z[3]+2286/5*z[2]^2*z[5]-1239/2*z[2]*z[7],(1, 0, 0, 1, 1
, 0, 0, 1, 0)=3692*z[3]*z[5]-706848/875*z[2]^4-480/7*z[2]^3+1200*z[5]+2709/2*z
[7]+9635/12*z[9]-996*z[3]^2+12096/5*z[3,5]-600*z[2]*z[5]+504/5*z[2]^2*z[3]+498
*z[2]*z[3]^2+36*z[3]^3-7524/35*z[2]^3*z[3]+1788/5*z[2]^2*z[5]-3045/4*z[2]*z[7]
,(0, 3, 0, 1, 0, 0, 0, 0, 0)=84*z[3]*z[5]-25056/875*z[2]^4+80*z[5]+84*z[7]+797
/18*z[9]-48*z[3]^2+432/5*z[3,5]-20*z[2]*z[5]+12*z[2]*z[3]^2+20*z[3]^3-8*z[2]^2
*z[5]-63/2*z[2]*z[7],(3, 0, 0, 0, 0, 0, 0, 0, 1)=5262*z[3]*z[5]-1297767/875*z[
2]^4-1520/7*z[2]^3+1400*z[5]+13423/4*z[7]+87005/9*z[9]-1526*z[3]^2+18954/5*z[3
,5]-900*z[2]*z[5]+2388/5*z[2]^2*z[3]+720*z[2]*z[3]^2-3850/3*z[3]^3-70904/35*z[
2]^3*z[3]+21264/5*z[2]^2*z[5]-5367/2*z[2]*z[7],(0, 0, 0, 0, 0, 1, 0, 0, 2)=
75168/875*z[2]^4-60*z[5]-861/8*z[7]+54*z[3]^2-1296/5*z[3,5]-391*z[3]*z[5]+20*z
[2]*z[5]-18*z[2]*z[3]^2,(0, 0, 2, 1, 1, 0, 0, 0, 0)=796*z[3]*z[5]-150336/875*z
[2]^4+240*z[5]+1043/4*z[7]+709/12*z[9]-180*z[3]^2+2592/5*z[3,5]-100*z[2]*z[5]+
78*z[2]*z[3]^2+36*z[3]^3-4*z[2]^2*z[5]-1015/8*z[2]*z[7],(0, 0, 0, 0, 0, 0, 0,
0, 2)=20*z[5]+399/8*z[7]-18*z[3]^2,(0, 0, 0, 0, 1, 0, 0, 0, 2)=50112/875*z[2]^
4-60*z[5]-595/8*z[7]+48*z[3]^2-864/5*z[3,5]-280*z[3]*z[5]+20*z[2]*z[5]-18*z[2]
*z[3]^2,(0, 0, 1, 2, 0, 0, 1, 0, 0)=586*z[3]*z[5]-25056/175*z[2]^4+240*z[5]+
469/2*z[7]+1075/9*z[9]-162*z[3]^2+432*z[3,5]-100*z[2]*z[5]+66*z[2]*z[3]^2+74*z
[3]^3-4*z[2]^2*z[5]-105*z[2]*z[7],(0, 0, 0, 1, 0, 0, 0, 1, 2)=1209*z[3]*z[5]-\
225504/875*z[2]^4+240*z[5]+1267/4*z[7]+1250/9*z[9]-198*z[3]^2+3888/5*z[3,5]-\
100*z[2]*z[5]+84*z[2]*z[3]^2+82*z[3]^3-4*z[2]^2*z[5]-1169/8*z[2]*z[7],(2, 0, 0
, 1, 0, 0, 0, 1, 0)=6056*z[3]*z[5]-1302911/875*z[2]^4-160*z[2]^3+1600*z[5]+
5069/2*z[7]+67291/18*z[9]-1522*z[3]^2+20682/5*z[3,5]-860*z[2]*z[5]+1536/5*z[2]
^2*z[3]+746*z[2]*z[3]^2-1052/3*z[3]^3-5228/5*z[2]^3*z[3]+9498/5*z[2]^2*z[5]-\
6777/4*z[2]*z[7],(1, 1, 0, 0, 0, 0, 0, 0, 2)=2771*z[3]*z[5]-1097959/1750*z[2]^
4-240/7*z[2]^3+600*z[5]+1771/2*z[7]+11795/12*z[9]-540*z[3]^2+9099/5*z[3,5]-260
*z[2]*z[5]+288/5*z[2]^2*z[3]+230*z[2]*z[3]^2-28*z[3]^3-908/5*z[2]^3*z[3]+1632/
5*z[2]^2*z[5]-3563/8*z[2]*z[7],(2, 0, 0, 0, 0, 0, 0, 0, 0)=-80/7*z[2]^3+140*z[
5]+450*z[7]-68*z[3]^2-120*z[2]*z[5]+408/5*z[2]^2*z[3],(0, 1, 1, 0, 1, 0, 0, 0,
0)=75168/875*z[2]^4-120*z[5]-98*z[7]+84*z[3]^2-1296/5*z[3,5]-402*z[3]*z[5]+60*
z[2]*z[5]-42*z[2]*z[3]^2,(0, 0, 2, 2, 0, 0, 0, 0, 0)=296*z[3]*z[5]-75168/875*z
[2]^4+120*z[5]+1491/8*z[7]+825/4*z[9]-90*z[3]^2+1296/5*z[3,5]-40*z[2]*z[5]+30*
z[2]*z[3]^2+54*z[3]^3-2*z[2]^2*z[5]-105/2*z[2]*z[7],(0, 0, 0, 1, 1, 0, 0, 1, 0
)=50112/875*z[2]^4-120*z[5]-84*z[7]+84*z[3]^2-864/5*z[3,5]-288*z[3]*z[5]+60*z[
2]*z[5]-42*z[2]*z[3]^2,(0, 0, 1, 0, 0, 0, 0, 1, 0)=40*z[5]+231/4*z[7]-36*z[3]^
2-20*z[2]*z[5],(0, 0, 1, 0, 0, 0, 1, 1, 1)=2622*z[3]*z[5]-451008/875*z[2]^4+
480*z[5]+1043/2*z[7]+601/6*z[9]-396*z[3]^2+7776/5*z[3,5]-240*z[2]*z[5]+198*z[2
]*z[3]^2+96*z[3]^3+12*z[2]^2*z[5]-1043/4*z[2]*z[7],(0, 0, 0, 0, 1, 2, 1, 0, 0)
=850*z[3]*z[5]-25056/125*z[2]^4+240*z[5]+1323/4*z[7]+3079/18*z[9]-180*z[3]^2+
3024/5*z[3,5]-100*z[2]*z[5]+78*z[2]*z[3]^2+76*z[3]^3-4*z[2]^2*z[5]-1239/8*z[2]
*z[7],(1, 0, 0, 0, 0, 0, 1, 0, 2)=2511*z[3]*z[5]-1121479/1750*z[2]^4-240/7*z[2
]^3+600*z[5]+1995/2*z[7]+52217/36*z[9]-540*z[3]^2+9099/5*z[3,5]-260*z[2]*z[5]+
288/5*z[2]^2*z[3]+230*z[2]*z[3]^2+124*z[3]^3-5316/35*z[2]^3*z[3]+1788/5*z[2]^2
*z[5]-4235/8*z[2]*z[7],(0, 0, 0, 0, 0, 0, 1, 0, 1)=40*z[5]+105/2*z[7]-30*z[3]^
2-20*z[2]*z[5],(0, 0, 1, 1, 1, 0, 1, 0, 0)=1428*z[3]*z[5]-50112/175*z[2]^4+480
*z[5]+301*z[7]+611/12*z[9]-324*z[3]^2+864*z[3,5]-240*z[2]*z[5]+162*z[2]*z[3]^2
+84*z[3]^3+12*z[2]^2*z[5]-301/2*z[2]*z[7],(1, 0, 0, 1, 0, 0, 0, 1, 0)=269642/
875*z[2]^4+160/7*z[2]^3-280*z[5]-1561/4*z[7]+256*z[3]^2-4644/5*z[3,5]-1498*z[3
]*z[5]+140*z[2]*z[5]-36*z[2]^2*z[3]-158*z[2]*z[3]^2,(0, 1, 0, 1, 2, 0, 0, 0, 0
)=384*z[3]*z[5]-75168/875*z[2]^4+240*z[5]+140*z[7]+575/18*z[9]-144*z[3]^2+1296
/5*z[3,5]-100*z[2]*z[5]+60*z[2]*z[3]^2+32*z[3]^3-4*z[2]^2*z[5]-119/2*z[2]*z[7]
,(0, 0, 0, 1, 0, 0, 0, 0, 0)=-20*z[5]+12*z[3]^2,(0, 0, 0, 0, 1, 0, 1, 1, 0)=
75168/875*z[2]^4-120*z[5]-98*z[7]+84*z[3]^2-1296/5*z[3,5]-402*z[3]*z[5]+60*z[2
]*z[5]-42*z[2]*z[3]^2,(0, 1, 1, 0, 0, 2, 0, 0, 0)=1261*z[3]*z[5]-225504/875*z[
2]^4+240*z[5]+1155/4*z[7]+5665/36*z[9]-198*z[3]^2+3888/5*z[3,5]-100*z[2]*z[5]+
84*z[2]*z[3]^2+62*z[3]^3-4*z[2]^2*z[5]-945/8*z[2]*z[7],(1, 0, 0, 1, 0, 1, 0, 0
, 0)=269642/875*z[2]^4+160/7*z[2]^3-280*z[5]-1561/4*z[7]+256*z[3]^2-4644/5*z[3
,5]-1498*z[3]*z[5]+140*z[2]*z[5]-36*z[2]^2*z[3]-158*z[2]*z[3]^2,(0, 1, 0, 2, 1
, 0, 0, 0, 0)=384*z[3]*z[5]-75168/875*z[2]^4+240*z[5]+140*z[7]+575/18*z[9]-144
*z[3]^2+1296/5*z[3,5]-100*z[2]*z[5]+60*z[2]*z[3]^2+32*z[3]^3-4*z[2]^2*z[5]-119
/2*z[2]*z[7],(0, 0, 0, 0, 0, 2, 0, 1, 1)=1668*z[3]*z[5]-300672/875*z[2]^4+240*
z[5]+749/2*z[7]+883/3*z[9]-216*z[3]^2+5184/5*z[3,5]-100*z[2]*z[5]+90*z[2]*z[3]
^2+24*z[3]^3-4*z[2]^2*z[5]-1323/8*z[2]*z[7],(0, 0, 0, 0, 0, 1, 0, 2, 1)=1694*z
[3]*z[5]-300672/875*z[2]^4+240*z[5]+721/2*z[7]+9295/36*z[9]-216*z[3]^2+5184/5*
z[3,5]-100*z[2]*z[5]+90*z[2]*z[3]^2+32*z[3]^3-4*z[2]^2*z[5]-1211/8*z[2]*z[7],(
1, 2, 0, 0, 0, 0, 0, 1, 0)=1478*z[3]*z[5]-376064/875*z[2]^4-240/7*z[2]^3+600*z
[5]+3381/4*z[7]+10121/9*z[9]-498*z[3]^2+6048/5*z[3,5]-260*z[2]*z[5]+252/5*z[2]
^2*z[3]+206*z[2]*z[3]^2+218*z[3]^3-1864/35*z[2]^3*z[3]+972/5*z[2]^2*z[5]-791/2
*z[2]*z[7],(0, 2, 0, 1, 0, 0, 0, 0, 1)=634*z[3]*z[5]-25056/175*z[2]^4+240*z[5]
+413/2*z[7]+2425/18*z[9]-162*z[3]^2+432*z[3,5]-100*z[2]*z[5]+66*z[2]*z[3]^2+58
*z[3]^3-4*z[2]^2*z[5]-77*z[2]*z[7],(0, 0, 0, 1, 2, 0, 1, 0, 0)=384*z[3]*z[5]-\
75168/875*z[2]^4+240*z[5]+140*z[7]+575/18*z[9]-144*z[3]^2+1296/5*z[3,5]-100*z[
2]*z[5]+60*z[2]*z[3]^2+32*z[3]^3-4*z[2]^2*z[5]-119/2*z[2]*z[7],(0, 0, 1, 0, 0,
1, 1, 1, 0)=2622*z[3]*z[5]-451008/875*z[2]^4+480*z[5]+1043/2*z[7]+601/6*z[9]-\
396*z[3]^2+7776/5*z[3,5]-240*z[2]*z[5]+198*z[2]*z[3]^2+96*z[3]^3+12*z[2]^2*z[5
]-1043/4*z[2]*z[7],(1, 0, 0, 0, 1, 0, 1, 0, 0)=211796/875*z[2]^4+160/7*z[2]^3-\
280*z[5]-308*z[7]+232*z[3]^2-3672/5*z[3,5]-1132*z[3]*z[5]+140*z[2]*z[5]-144/5*
z[2]^2*z[3]-140*z[2]*z[3]^2,(0, 0, 0, 0, 0, 0, 1, 1, 1)=100224/875*z[2]^4-120*
z[5]-483/4*z[7]+96*z[3]^2-1728/5*z[3,5]-564*z[3]*z[5]+60*z[2]*z[5]-48*z[2]*z[3
]^2,(1, 1, 0, 0, 0, 1, 0, 0, 0)=269642/875*z[2]^4+160/7*z[2]^3-280*z[5]-1561/4
*z[7]+256*z[3]^2-4644/5*z[3,5]-1498*z[3]*z[5]+140*z[2]*z[5]-36*z[2]^2*z[3]-158
*z[2]*z[3]^2,(0, 2, 0, 0, 1, 1, 0, 0, 0)=634*z[3]*z[5]-25056/175*z[2]^4+240*z[
5]+413/2*z[7]+2425/18*z[9]-162*z[3]^2+432*z[3,5]-100*z[2]*z[5]+66*z[2]*z[3]^2+
58*z[3]^3-4*z[2]^2*z[5]-77*z[2]*z[7],(0, 1, 0, 0, 0, 1, 0, 0, 2)=1283*z[3]*z[5
]-225504/875*z[2]^4+240*z[5]+1155/4*z[7]+81*z[9]-198*z[3]^2+3888/5*z[3,5]-100*
z[2]*z[5]+84*z[2]*z[3]^2+30*z[3]^3-4*z[2]^2*z[5]-1057/8*z[2]*z[7],(0, 1, 0, 1,
1, 1, 0, 0, 0)=1428*z[3]*z[5]-50112/175*z[2]^4+480*z[5]+301*z[7]+611/12*z[9]-\
324*z[3]^2+864*z[3,5]-240*z[2]*z[5]+162*z[2]*z[3]^2+84*z[3]^3+12*z[2]^2*z[5]-\
301/2*z[2]*z[7],(2, 0, 0, 1, 0, 1, 0, 0, 0)=6056*z[3]*z[5]-1302911/875*z[2]^4-\
160*z[2]^3+1600*z[5]+5069/2*z[7]+67291/18*z[9]-1522*z[3]^2+20682/5*z[3,5]-860*
z[2]*z[5]+1536/5*z[2]^2*z[3]+746*z[2]*z[3]^2-1052/3*z[3]^3-5228/5*z[2]^3*z[3]+
9498/5*z[2]^2*z[5]-6777/4*z[2]*z[7],(0, 0, 0, 0, 1, 0, 0, 1, 0)=40*z[5]+105/2*
z[7]-30*z[3]^2-20*z[2]*z[5],(1, 0, 0, 0, 1, 1, 0, 0, 0)=281402/875*z[2]^4+160/
7*z[2]^3-280*z[5]-1673/4*z[7]+256*z[3]^2-4644/5*z[3,5]-1290*z[3]*z[5]+140*z[2]
*z[5]-36*z[2]^2*z[3]-158*z[2]*z[3]^2,(0, 1, 1, 0, 1, 0, 0, 1, 0)=1824*z[3]*z[5
]-50112/125*z[2]^4+480*z[5]+1043/2*z[7]+3145/12*z[9]-360*z[3]^2+6048/5*z[3,5]-\
240*z[2]*z[5]+180*z[2]*z[3]^2+156*z[3]^3+12*z[2]^2*z[5]-1043/4*z[2]*z[7],(0, 0
, 1, 0, 0, 2, 0, 0, 1)=1694*z[3]*z[5]-300672/875*z[2]^4+240*z[5]+721/2*z[7]+
9295/36*z[9]-216*z[3]^2+5184/5*z[3,5]-100*z[2]*z[5]+90*z[2]*z[3]^2+32*z[3]^3-4
*z[2]^2*z[5]-1211/8*z[2]*z[7],(0, 0, 1, 1, 1, 0, 0, 0, 1)=1656*z[3]*z[5]-\
300672/875*z[2]^4+480*z[5]+875/2*z[7]+427/9*z[9]-360*z[3]^2+5184/5*z[3,5]-240*
z[2]*z[5]+180*z[2]*z[3]^2+104*z[3]^3+12*z[2]^2*z[5]-875/4*z[2]*z[7],(0, 1, 0,
1, 0, 1, 1, 0, 0)=1428*z[3]*z[5]-50112/175*z[2]^4+480*z[5]+301*z[7]+611/12*z[9
]-324*z[3]^2+864*z[3,5]-240*z[2]*z[5]+162*z[2]*z[3]^2+84*z[3]^3+12*z[2]^2*z[5]
-301/2*z[2]*z[7],(1, 0, 0, 0, 1, 0, 2, 0, 0)=1368*z[3]*z[5]-306458/875*z[2]^4-\
240/7*z[2]^3+600*z[5]+1281/2*z[7]+2289/4*z[9]-456*z[3]^2+5076/5*z[3,5]-260*z[2
]*z[5]+216/5*z[2]^2*z[3]+188*z[2]*z[3]^2+124*z[3]^3-2824/35*z[2]^3*z[3]+828/5*
z[2]^2*z[5]-301*z[2]*z[7],(0, 0, 1, 0, 1, 0, 1, 0, 0)=75168/875*z[2]^4-120*z[5
]-70*z[7]+84*z[3]^2-1296/5*z[3,5]-450*z[3]*z[5]+60*z[2]*z[5]-42*z[2]*z[3]^2,(1
, 0, 1, 0, 0, 0, 0, 0, 0)=-80/7*z[2]^3+80*z[5]+889/4*z[7]-86*z[3]^2-60*z[2]*z[
5]+108/5*z[2]^2*z[3],(0, 0, 0, 0, 1, 0, 0, 1, 2)=1261*z[3]*z[5]-225504/875*z[2
]^4+240*z[5]+1155/4*z[7]+5665/36*z[9]-198*z[3]^2+3888/5*z[3,5]-100*z[2]*z[5]+
84*z[2]*z[3]^2+62*z[3]^3-4*z[2]^2*z[5]-945/8*z[2]*z[7],(1, 1, 0, 0, 0, 0, 2, 0
, 0)=716*z[3]*z[5]-175298/875*z[2]^4-240/7*z[2]^3+600*z[5]+1169/2*z[7]+850/3*z
[9]-456*z[3]^2+2916/5*z[3,5]-260*z[2]*z[5]+216/5*z[2]^2*z[3]+188*z[2]*z[3]^2+
32*z[3]^3-104/35*z[2]^3*z[3]-12*z[2]^2*z[5]-259*z[2]*z[7],(1, 1, 0, 0, 2, 0, 0
, 0, 0)=1368*z[3]*z[5]-306458/875*z[2]^4-240/7*z[2]^3+600*z[5]+1281/2*z[7]+
2289/4*z[9]-456*z[3]^2+5076/5*z[3,5]-260*z[2]*z[5]+216/5*z[2]^2*z[3]+188*z[2]*
z[3]^2+124*z[3]^3-2824/35*z[2]^3*z[3]+828/5*z[2]^2*z[5]-301*z[2]*z[7],(0, 1, 0
, 1, 0, 0, 0, 0, 0)=40*z[5]+21*z[7]-24*z[3]^2-20*z[2]*z[5],(0, 0, 1, 0, 0, 2,
0, 1, 0)=1694*z[3]*z[5]-300672/875*z[2]^4+240*z[5]+721/2*z[7]+9295/36*z[9]-216
*z[3]^2+5184/5*z[3,5]-100*z[2]*z[5]+90*z[2]*z[3]^2+32*z[3]^3-4*z[2]^2*z[5]-\
1211/8*z[2]*z[7],(0, 0, 0, 0, 0, 0, 1, 1, 0)=40*z[5]+49/2*z[7]-30*z[3]^2-20*z[
2]*z[5],(0, 0, 3, 0, 0, 0, 1, 0, 0)=391*z[3]*z[5]-75168/875*z[2]^4+80*z[5]+497
/4*z[7]+253/3*z[9]-66*z[3]^2+1296/5*z[3,5]-20*z[2]*z[5]+18*z[2]*z[3]^2+6*z[3]^
3-8*z[2]^2*z[5]-399/8*z[2]*z[7],(0, 0, 0, 1, 0, 0, 3, 0, 0)=84*z[3]*z[5]-25056
/875*z[2]^4+80*z[5]+84*z[7]+797/18*z[9]-48*z[3]^2+432/5*z[3,5]-20*z[2]*z[5]+12
*z[2]*z[3]^2+20*z[3]^3-8*z[2]^2*z[5]-63/2*z[2]*z[7],(0, 2, 0, 0, 0, 1, 1, 0, 0
)=384*z[3]*z[5]-75168/875*z[2]^4+240*z[5]+357/2*z[7]+1183/18*z[9]-162*z[3]^2+
1296/5*z[3,5]-100*z[2]*z[5]+66*z[2]*z[3]^2+22*z[3]^3-4*z[2]^2*z[5]-63*z[2]*z[7
],(1, 1, 0, 0, 1, 1, 0, 0, 0)=4322*z[3]*z[5]-838008/875*z[2]^4-480/7*z[2]^3+
1200*z[5]+2821/2*z[7]+11255/9*z[9]-996*z[3]^2+14256/5*z[3,5]-600*z[2]*z[5]+504
/5*z[2]^2*z[3]+498*z[2]*z[3]^2+226*z[3]^3-9804/35*z[2]^3*z[3]+2742/5*z[2]^2*z[
5]-3213/4*z[2]*z[7],(0, 1, 0, 0, 2, 0, 0, 0, 1)=682*z[3]*z[5]-25056/175*z[2]^4
+240*z[5]+357/2*z[7]+929/36*z[9]-162*z[3]^2+432*z[3,5]-100*z[2]*z[5]+66*z[2]*z
[3]^2+46*z[3]^3-4*z[2]^2*z[5]-77*z[2]*z[7],(0, 1, 0, 0, 0, 1, 0, 0, 0)=40*z[5]
+49/2*z[7]-30*z[3]^2-20*z[2]*z[5],(2, 0, 1, 1, 0, 0, 0, 0, 0)=5848*z[3]*z[5]-\
1314671/875*z[2]^4-160*z[2]^3+1600*z[5]+5461/2*z[7]+44015/9*z[9]-1522*z[3]^2+
20682/5*z[3,5]-860*z[2]*z[5]+1536/5*z[2]^2*z[3]+746*z[2]*z[3]^2-60*z[3]^3-\
32436/35*z[2]^3*z[3]+10122/5*z[2]^2*z[5]-7449/4*z[2]*z[7],(0, 0, 1, 0, 0, 1, 0
, 2, 0)=1668*z[3]*z[5]-300672/875*z[2]^4+240*z[5]+749/2*z[7]+883/3*z[9]-216*z[
3]^2+5184/5*z[3,5]-100*z[2]*z[5]+90*z[2]*z[3]^2+24*z[3]^3-4*z[2]^2*z[5]-1323/8
*z[2]*z[7],(1, 1, 0, 0, 0, 0, 0, 0, 0)=-80/7*z[2]^3+80*z[5]+287/2*z[7]-80*z[3]
^2-60*z[2]*z[5]+72/5*z[2]^2*z[3],(1, 0, 0, 0, 0, 0, 0, 2, 1)=3732*z[3]*z[5]-\
1458649/1750*z[2]^4-240/7*z[2]^3+600*z[5]+4165/4*z[7]+12095/8*z[9]-582*z[3]^2+
12069/5*z[3,5]-260*z[2]*z[5]+324/5*z[2]^2*z[3]+248*z[2]*z[3]^2-39*z[3]^3-9096/
35*z[2]^3*z[3]+2517/5*z[2]^2*z[5]-4025/8*z[2]*z[7],(0, 0, 0, 0, 1, 0, 2, 0, 0)
=25056/875*z[2]^4-60*z[5]-105/2*z[7]+36*z[3]^2-432/5*z[3,5]-116*z[3]*z[5]+20*z
[2]*z[5]-12*z[2]*z[3]^2,(3, 0, 0, 0, 0, 0, 0, 1, 0)=5262*z[3]*z[5]-1297767/875
*z[2]^4-1520/7*z[2]^3+1400*z[5]+13423/4*z[7]+87005/9*z[9]-1526*z[3]^2+18954/5*
z[3,5]-900*z[2]*z[5]+2388/5*z[2]^2*z[3]+720*z[2]*z[3]^2-3850/3*z[3]^3-70904/35
*z[2]^3*z[3]+21264/5*z[2]^2*z[5]-5367/2*z[2]*z[7],(0, 0, 0, 1, 0, 1, 0, 2, 0)=
1283*z[3]*z[5]-225504/875*z[2]^4+240*z[5]+1155/4*z[7]+81*z[9]-198*z[3]^2+3888/
5*z[3,5]-100*z[2]*z[5]+84*z[2]*z[3]^2+30*z[3]^3-4*z[2]^2*z[5]-1057/8*z[2]*z[7]
,(0, 0, 0, 0, 0, 0, 0, 1, 0)=-20*z[5]+18*z[3]^2,(0, 0, 0, 0, 0, 3, 1, 0, 0)=
339*z[3]*z[5]-75168/875*z[2]^4+80*z[5]+609/4*z[7]+6259/36*z[9]-66*z[3]^2+1296/
5*z[3,5]-20*z[2]*z[5]+18*z[2]*z[3]^2+26*z[3]^3-8*z[2]^2*z[5]-399/8*z[2]*z[7],(
0, 0, 0, 1, 1, 0, 0, 0, 0)=-20*z[2]*z[5]+7*z[7]+40*z[5]-24*z[3]^2,(0, 0, 0, 1,
0, 0, 0, 0, 1)=40*z[5]+105/2*z[7]-30*z[3]^2-20*z[2]*z[5],(1, 1, 0, 0, 0, 1, 0,
0, 1)=5846*z[3]*z[5]-1070319/875*z[2]^4-480/7*z[2]^3+1200*z[5]+1603*z[7]+6859/
6*z[9]-1080*z[3]^2+18198/5*z[3,5]-600*z[2]*z[5]+576/5*z[2]^2*z[3]+540*z[2]*z[3
]^2-36*z[3]^3-14256/35*z[2]^3*z[3]+3408/5*z[2]^2*z[5]-3633/4*z[2]*z[7],(0, 0,
1, 0, 0, 0, 0, 0, 0)=-20*z[5]+18*z[3]^2,(0, 0, 0, 1, 0, 0, 0, 0, 2)=50112/875*
z[2]^4-60*z[5]-819/8*z[7]+48*z[3]^2-864/5*z[3,5]-228*z[3]*z[5]+20*z[2]*z[5]-18
*z[2]*z[3]^2,(0, 0, 1, 0, 0, 1, 0, 1, 0)=150336/875*z[2]^4-120*z[5]-637/4*z[7]
+108*z[3]^2-2592/5*z[3,5]-886*z[3]*z[5]+60*z[2]*z[5]-54*z[2]*z[3]^2,(1, 0, 1,
0, 0, 0, 2, 0, 0)=1734*z[3]*z[5]-364304/875*z[2]^4-240/7*z[2]^3+600*z[5]+2933/
4*z[7]+25195/36*z[9]-498*z[3]^2+6048/5*z[3,5]-260*z[2]*z[5]+252/5*z[2]^2*z[3]+
206*z[2]*z[3]^2+78*z[3]^3-2824/35*z[2]^3*z[3]+828/5*z[2]^2*z[5]-623/2*z[2]*z[7
],(0, 0, 1, 0, 2, 0, 0, 0, 0)=25056/875*z[2]^4-60*z[5]-56*z[7]+42*z[3]^2-432/5
*z[3,5]-116*z[3]*z[5]+20*z[2]*z[5]-12*z[2]*z[3]^2,(0, 1, 0, 2, 0, 0, 0, 0, 0)=
25056/875*z[2]^4-60*z[5]-105/2*z[7]+36*z[3]^2-432/5*z[3,5]-116*z[3]*z[5]+20*z[
2]*z[5]-12*z[2]*z[3]^2,(0, 0, 1, 1, 1, 1, 0, 0, 0)=1704*z[3]*z[5]-300672/875*z
[2]^4+480*z[5]+819/2*z[7]+1345/18*z[9]-360*z[3]^2+5184/5*z[3,5]-240*z[2]*z[5]+
180*z[2]*z[3]^2+88*z[3]^3+12*z[2]^2*z[5]-819/4*z[2]*z[7],(0, 0, 0, 1, 0, 0, 0,
1, 1)=100224/875*z[2]^4-120*z[5]-483/4*z[7]+96*z[3]^2-1728/5*z[3,5]-564*z[3]*z
[5]+60*z[2]*z[5]-48*z[2]*z[3]^2,(0, 0, 1, 0, 0, 0, 3, 0, 0)=84*z[3]*z[5]-25056
/875*z[2]^4+80*z[5]+175/2*z[7]+418/9*z[9]-54*z[3]^2+432/5*z[3,5]-20*z[2]*z[5]+
12*z[2]*z[3]^2+20*z[3]^3-8*z[2]^2*z[5]-63/2*z[2]*z[7],(0, 1, 1, 0, 0, 1, 0, 0,
0)=100224/875*z[2]^4-120*z[5]-483/4*z[7]+96*z[3]^2-1728/5*z[3,5]-564*z[3]*z[5]
+60*z[2]*z[5]-48*z[2]*z[3]^2,(0, 1, 0, 0, 0, 3, 0, 0, 0)=391*z[3]*z[5]-75168/
875*z[2]^4+80*z[5]+497/4*z[7]+253/3*z[9]-66*z[3]^2+1296/5*z[3,5]-20*z[2]*z[5]+
18*z[2]*z[3]^2+6*z[3]^3-8*z[2]^2*z[5]-399/8*z[2]*z[7],(0, 1, 0, 2, 0, 0, 0, 0,
1)=586*z[3]*z[5]-25056/175*z[2]^4+240*z[5]+469/2*z[7]+1075/9*z[9]-162*z[3]^2+
432*z[3,5]-100*z[2]*z[5]+66*z[2]*z[3]^2+74*z[3]^3-4*z[2]^2*z[5]-105*z[2]*z[7],
(0, 1, 1, 2, 0, 0, 0, 0, 0)=578*z[3]*z[5]-25056/175*z[2]^4+240*z[5]+525/2*z[7]
+5111/36*z[9]-162*z[3]^2+432*z[3,5]-100*z[2]*z[5]+66*z[2]*z[3]^2+70*z[3]^3-4*z
[2]^2*z[5]-105*z[2]*z[7],(0, 0, 0, 0, 2, 0, 0, 2, 0)=296*z[3]*z[5]-75168/875*z
[2]^4+120*z[5]+1491/8*z[7]+825/4*z[9]-90*z[3]^2+1296/5*z[3,5]-40*z[2]*z[5]+30*
z[2]*z[3]^2+54*z[3]^3-2*z[2]^2*z[5]-105/2*z[2]*z[7],(0, 1, 1, 0, 0, 0, 0, 2, 0
)=1087*z[3]*z[5]-225504/875*z[2]^4+240*z[5]+1491/4*z[7]+2389/6*z[9]-198*z[3]^2
+3888/5*z[3,5]-100*z[2]*z[5]+84*z[2]*z[3]^2+114*z[3]^3-4*z[2]^2*z[5]-1281/8*z[
2]*z[7],(0, 2, 0, 0, 0, 0, 0, 1, 0)=25056/875*z[2]^4-60*z[5]-84*z[7]+42*z[3]^2
-432/5*z[3,5]-68*z[3]*z[5]+20*z[2]*z[5]-12*z[2]*z[3]^2,(1, 0, 0, 2, 0, 0, 1, 0
, 0)=1368*z[3]*z[5]-306458/875*z[2]^4-240/7*z[2]^3+600*z[5]+1281/2*z[7]+2289/4
*z[9]-456*z[3]^2+5076/5*z[3,5]-260*z[2]*z[5]+216/5*z[2]^2*z[3]+188*z[2]*z[3]^2
+124*z[3]^3-2824/35*z[2]^3*z[3]+828/5*z[2]^2*z[5]-301*z[2]*z[7],(0, 1, 0, 1, 0
, 0, 2, 0, 0)=384*z[3]*z[5]-75168/875*z[2]^4+240*z[5]+140*z[7]+575/18*z[9]-144
*z[3]^2+1296/5*z[3,5]-100*z[2]*z[5]+60*z[2]*z[3]^2+32*z[3]^3-4*z[2]^2*z[5]-119
/2*z[2]*z[7],(0, 0, 0, 2, 0, 1, 1, 0, 0)=634*z[3]*z[5]-25056/175*z[2]^4+240*z[
5]+413/2*z[7]+2425/18*z[9]-162*z[3]^2+432*z[3,5]-100*z[2]*z[5]+66*z[2]*z[3]^2+
58*z[3]^3-4*z[2]^2*z[5]-77*z[2]*z[7],(0, 1, 0, 0, 0, 0, 0, 0, 3)=391*z[3]*z[5]
-75168/875*z[2]^4+80*z[5]+497/4*z[7]+253/3*z[9]-66*z[3]^2+1296/5*z[3,5]-20*z[2
]*z[5]+18*z[2]*z[3]^2+6*z[3]^3-8*z[2]^2*z[5]-399/8*z[2]*z[7],(0, 2, 0, 0, 0, 1
, 0, 0, 1)=844*z[3]*z[5]-150336/875*z[2]^4+240*z[5]+875/4*z[7]+803/18*z[9]-180
*z[3]^2+2592/5*z[3,5]-100*z[2]*z[5]+72*z[2]*z[3]^2+44*z[3]^3-4*z[2]^2*z[5]-161
/2*z[2]*z[7],(0, 1, 0, 1, 0, 2, 0, 0, 0)=1010*z[3]*z[5]-25056/125*z[2]^4+240*z
[5]+875/4*z[7]+611/12*z[9]-180*z[3]^2+3024/5*z[3,5]-100*z[2]*z[5]+78*z[2]*z[3]
^2+36*z[3]^3-4*z[2]^2*z[5]-791/8*z[2]*z[7],(0, 0, 0, 1, 1, 0, 0, 0, 2)=796*z[3
]*z[5]-150336/875*z[2]^4+240*z[5]+1043/4*z[7]+709/12*z[9]-180*z[3]^2+2592/5*z[
3,5]-100*z[2]*z[5]+78*z[2]*z[3]^2+36*z[3]^3-4*z[2]^2*z[5]-1015/8*z[2]*z[7],(0,
1, 0, 1, 0, 0, 1, 0, 1)=1372*z[3]*z[5]-50112/175*z[2]^4+480*z[5]+357*z[7]+1597
/36*z[9]-324*z[3]^2+864*z[3,5]-240*z[2]*z[5]+162*z[2]*z[3]^2+92*z[3]^3+12*z[2]
^2*z[5]-357/2*z[2]*z[7],(0, 0, 0, 3, 0, 0, 0, 0, 0)=-63/2*z[7]-20*z[5]+32*z[3]
*z[5]+12*z[3]^2,(1, 0, 0, 0, 0, 0, 0, 1, 2)=3732*z[3]*z[5]-1458649/1750*z[2]^4
-240/7*z[2]^3+600*z[5]+4165/4*z[7]+12095/8*z[9]-582*z[3]^2+12069/5*z[3,5]-260*
z[2]*z[5]+324/5*z[2]^2*z[3]+248*z[2]*z[3]^2-39*z[3]^3-9096/35*z[2]^3*z[3]+2517
/5*z[2]^2*z[5]-4025/8*z[2]*z[7],(0, 0, 0, 0, 0, 0, 3, 0, 1)=36*z[3]*z[5]-25056
/875*z[2]^4+80*z[5]+231/2*z[7]+763/6*z[9]-54*z[3]^2+432/5*z[3,5]-20*z[2]*z[5]+
12*z[2]*z[3]^2+36*z[3]^3-8*z[2]^2*z[5]-63/2*z[2]*z[7],(0, 1, 0, 1, 1, 0, 0, 1,
0)=1372*z[3]*z[5]-50112/175*z[2]^4+480*z[5]+357*z[7]+1597/36*z[9]-324*z[3]^2+
864*z[3,5]-240*z[2]*z[5]+162*z[2]*z[3]^2+92*z[3]^3+12*z[2]^2*z[5]-357/2*z[2]*z
[7],(1, 2, 0, 1, 0, 0, 0, 0, 0)=1368*z[3]*z[5]-306458/875*z[2]^4-240/7*z[2]^3+
600*z[5]+1281/2*z[7]+2289/4*z[9]-456*z[3]^2+5076/5*z[3,5]-260*z[2]*z[5]+216/5*
z[2]^2*z[3]+188*z[2]*z[3]^2+124*z[3]^3-2824/35*z[2]^3*z[3]+828/5*z[2]^2*z[5]-\
301*z[2]*z[7],(1, 0, 1, 0, 0, 0, 1, 0, 0)=269642/875*z[2]^4+160/7*z[2]^3-280*z
[5]-1561/4*z[7]+256*z[3]^2-4644/5*z[3,5]-1498*z[3]*z[5]+140*z[2]*z[5]-36*z[2]^
2*z[3]-158*z[2]*z[3]^2,(0, 0, 0, 0, 1, 1, 1, 0, 1)=1824*z[3]*z[5]-50112/125*z[
2]^4+480*z[5]+1043/2*z[7]+3145/12*z[9]-360*z[3]^2+6048/5*z[3,5]-240*z[2]*z[5]+
180*z[2]*z[3]^2+156*z[3]^3+12*z[2]^2*z[5]-1043/4*z[2]*z[7],(0, 0, 0, 1, 0, 1,
1, 0, 0)=75168/875*z[2]^4-120*z[5]-98*z[7]+84*z[3]^2-1296/5*z[3,5]-402*z[3]*z[
5]+60*z[2]*z[5]-42*z[2]*z[3]^2,(1, 0, 1, 0, 1, 0, 0, 0, 1)=5846*z[3]*z[5]-\
1070319/875*z[2]^4-480/7*z[2]^3+1200*z[5]+1603*z[7]+6859/6*z[9]-1080*z[3]^2+
18198/5*z[3,5]-600*z[2]*z[5]+576/5*z[2]^2*z[3]+540*z[2]*z[3]^2-36*z[3]^3-14256
/35*z[2]^3*z[3]+3408/5*z[2]^2*z[5]-3633/4*z[2]*z[7],(1, 0, 0, 1, 0, 0, 2, 0, 0
)=1368*z[3]*z[5]-306458/875*z[2]^4-240/7*z[2]^3+600*z[5]+1281/2*z[7]+2289/4*z[
9]-456*z[3]^2+5076/5*z[3,5]-260*z[2]*z[5]+216/5*z[2]^2*z[3]+188*z[2]*z[3]^2+
124*z[3]^3-2824/35*z[2]^3*z[3]+828/5*z[2]^2*z[5]-301*z[2]*z[7],(0, 0, 0, 0, 4,
0, 0, 0, 0)=63/2*z[7]+20*z[5]+373/9*z[9]-32*z[3]*z[5]+8*z[3]^3-12*z[3]^2,(0, 0
, 0, 0, 0, 0, 2, 1, 0)=25056/875*z[2]^4-60*z[5]-56*z[7]+42*z[3]^2-432/5*z[3,5]
-116*z[3]*z[5]+20*z[2]*z[5]-12*z[2]*z[3]^2,(2, 0, 1, 0, 0, 0, 0, 0, 1)=7946*z[
3]*z[5]-1715153/875*z[2]^4-160*z[2]^3+1600*z[5]+12329/4*z[7]+61526/9*z[9]-1636
*z[3]^2+26946/5*z[3,5]-860*z[2]*z[5]+336*z[2]^2*z[3]+800*z[2]*z[3]^2-802*z[3]^
3-52152/35*z[2]^3*z[3]+14892/5*z[2]^2*z[5]-2130*z[2]*z[7],(0, 0, 0, 1, 2, 0, 0
, 1, 0)=336*z[3]*z[5]-75168/875*z[2]^4+240*z[5]+413/2*z[7]+346/9*z[9]-162*z[3]
^2+1296/5*z[3,5]-100*z[2]*z[5]+66*z[2]*z[3]^2+38*z[3]^3-4*z[2]^2*z[5]-91*z[2]*
z[7],(0, 0, 0, 0, 0, 0, 3, 1, 0)=84*z[3]*z[5]-25056/875*z[2]^4+80*z[5]+175/2*z
[7]+418/9*z[9]-54*z[3]^2+432/5*z[3,5]-20*z[2]*z[5]+12*z[2]*z[3]^2+20*z[3]^3-8*
z[2]^2*z[5]-63/2*z[2]*z[7],(0, 2, 0, 1, 0, 0, 0, 0, 0)=25056/875*z[2]^4-60*z[5
]-105/2*z[7]+36*z[3]^2-432/5*z[3,5]-116*z[3]*z[5]+20*z[2]*z[5]-12*z[2]*z[3]^2,
(1, 1, 0, 0, 0, 0, 1, 0, 1)=3692*z[3]*z[5]-706848/875*z[2]^4-480/7*z[2]^3+1200
*z[5]+2709/2*z[7]+9635/12*z[9]-996*z[3]^2+12096/5*z[3,5]-600*z[2]*z[5]+504/5*z
[2]^2*z[3]+498*z[2]*z[3]^2+36*z[3]^3-7524/35*z[2]^3*z[3]+1788/5*z[2]^2*z[5]-\
3045/4*z[2]*z[7],(2, 0, 0, 0, 0, 0, 1, 0, 1)=5848*z[3]*z[5]-1314671/875*z[2]^4
-160*z[2]^3+1600*z[5]+5461/2*z[7]+44015/9*z[9]-1522*z[3]^2+20682/5*z[3,5]-860*
z[2]*z[5]+1536/5*z[2]^2*z[3]+746*z[2]*z[3]^2-60*z[3]^3-32436/35*z[2]^3*z[3]+
10122/5*z[2]^2*z[5]-7449/4*z[2]*z[7],(0, 1, 0, 0, 0, 0, 3, 0, 0)=-20*z[2]*z[5]
+70*z[7]+80*z[5]+13/3*z[9]-8*z[2]^2*z[5]-63/2*z[2]*z[7]-52*z[3]*z[5]+12*z[2]*z
[3]^2+12*z[3]^3-48*z[3]^2,(1, 0, 1, 0, 0, 0, 0, 0, 1)=430811/875*z[2]^4+160/7*
z[2]^3-280*z[5]-2009/4*z[7]+280*z[3]^2-7182/5*z[3,5]-2238*z[3]*z[5]+140*z[2]*z
[5]-216/5*z[2]^2*z[3]-176*z[2]*z[3]^2,(2, 0, 1, 0, 0, 0, 1, 0, 0)=6056*z[3]*z[
5]-1302911/875*z[2]^4-160*z[2]^3+1600*z[5]+5069/2*z[7]+67291/18*z[9]-1522*z[3]
^2+20682/5*z[3,5]-860*z[2]*z[5]+1536/5*z[2]^2*z[3]+746*z[2]*z[3]^2-1052/3*z[3]
^3-5228/5*z[2]^3*z[3]+9498/5*z[2]^2*z[5]-6777/4*z[2]*z[7],(0, 0, 0, 1, 1, 1, 1
, 0, 0)=1372*z[3]*z[5]-50112/175*z[2]^4+480*z[5]+357*z[7]+1597/36*z[9]-324*z[3
]^2+864*z[3,5]-240*z[2]*z[5]+162*z[2]*z[3]^2+92*z[3]^3+12*z[2]^2*z[5]-357/2*z[
2]*z[7],(0, 0, 1, 2, 1, 0, 0, 0, 0)=336*z[3]*z[5]-75168/875*z[2]^4+240*z[5]+
413/2*z[7]+346/9*z[9]-162*z[3]^2+1296/5*z[3,5]-100*z[2]*z[5]+66*z[2]*z[3]^2+38
*z[3]^3-4*z[2]^2*z[5]-91*z[2]*z[7],(0, 0, 1, 0, 0, 1, 1, 0, 0)=100224/875*z[2]
^4-120*z[5]-483/4*z[7]+96*z[3]^2-1728/5*z[3,5]-564*z[3]*z[5]+60*z[2]*z[5]-48*z
[2]*z[3]^2,(0, 2, 0, 0, 1, 0, 0, 1, 0)=578*z[3]*z[5]-25056/175*z[2]^4+240*z[5]
+525/2*z[7]+5111/36*z[9]-162*z[3]^2+432*z[3,5]-100*z[2]*z[5]+66*z[2]*z[3]^2+70
*z[3]^3-4*z[2]^2*z[5]-105*z[2]*z[7],(0, 0, 0, 1, 3, 0, 0, 0, 0)=-20*z[2]*z[5]+
70*z[7]+80*z[5]+13/3*z[9]-8*z[2]^2*z[5]-63/2*z[2]*z[7]-52*z[3]*z[5]+12*z[2]*z[
3]^2+12*z[3]^3-48*z[3]^2,(0, 2, 1, 0, 0, 0, 0, 1, 0)=604*z[3]*z[5]-150336/875*
z[2]^4+240*z[5]+1323/4*z[7]+1018/3*z[9]-180*z[3]^2+2592/5*z[3,5]-100*z[2]*z[5]
+72*z[2]*z[3]^2+132*z[3]^3-4*z[2]^2*z[5]-273/2*z[2]*z[7],(2, 0, 0, 0, 0, 0, 1,
0, 0)=391098/875*z[2]^4+320/7*z[2]^3-380*z[5]-1187/2*z[7]+356*z[3]^2-6156/5*z[
3,5]-1704*z[3]*z[5]+180*z[2]*z[5]-96*z[2]^2*z[3]-276*z[2]*z[3]^2,(1, 0, 0, 1,
0, 0, 0, 0, 2)=2511*z[3]*z[5]-1121479/1750*z[2]^4-240/7*z[2]^3+600*z[5]+1995/2
*z[7]+52217/36*z[9]-540*z[3]^2+9099/5*z[3,5]-260*z[2]*z[5]+288/5*z[2]^2*z[3]+
230*z[2]*z[3]^2+124*z[3]^3-5316/35*z[2]^3*z[3]+1788/5*z[2]^2*z[5]-4235/8*z[2]*
z[7],(0, 0, 0, 1, 1, 1, 0, 0, 0)=50112/875*z[2]^4-120*z[5]-84*z[7]+84*z[3]^2-\
864/5*z[3,5]-288*z[3]*z[5]+60*z[2]*z[5]-42*z[2]*z[3]^2,(0, 1, 0, 0, 1, 0, 0, 1
, 0)=75168/875*z[2]^4-120*z[5]-126*z[7]+84*z[3]^2-1296/5*z[3,5]-394*z[3]*z[5]+
60*z[2]*z[5]-42*z[2]*z[3]^2,(0, 0, 0, 0, 0, 0, 0, 0, 0)=20*z[5],(1, 0, 1, 0, 2
, 0, 0, 0, 0)=1734*z[3]*z[5]-364304/875*z[2]^4-240/7*z[2]^3+600*z[5]+2933/4*z[
7]+25195/36*z[9]-498*z[3]^2+6048/5*z[3,5]-260*z[2]*z[5]+252/5*z[2]^2*z[3]+206*
z[2]*z[3]^2+78*z[3]^3-2824/35*z[2]^3*z[3]+828/5*z[2]^2*z[5]-623/2*z[2]*z[7],(1
, 0, 0, 0, 0, 1, 1, 0, 1)=5286*z[3]*z[5]-1093839/875*z[2]^4-480/7*z[2]^3+1200*
z[5]+1827*z[7]+22592/9*z[9]-1080*z[3]^2+18198/5*z[3,5]-600*z[2]*z[5]+576/5*z[2
]^2*z[3]+540*z[2]*z[3]^2+364*z[3]^3-11376/35*z[2]^3*z[3]+768*z[2]^2*z[5]-4305/
4*z[2]*z[7],(1, 0, 0, 1, 0, 0, 0, 1, 1)=5674*z[3]*z[5]-1076199/875*z[2]^4-480/
7*z[2]^3+1200*z[5]+1659*z[7]+18473/12*z[9]-1080*z[3]^2+18198/5*z[3,5]-600*z[2]
*z[5]+576/5*z[2]^2*z[3]+540*z[2]*z[3]^2+156*z[3]^3-13296/35*z[2]^3*z[3]+3552/5
*z[2]^2*z[5]-3801/4*z[2]*z[7],(0, 1, 0, 0, 0, 1, 1, 1, 0)=1696*z[3]*z[5]-\
300672/875*z[2]^4+480*z[5]+875/2*z[7]+152*z[9]-360*z[3]^2+5184/5*z[3,5]-240*z[
2]*z[5]+180*z[2]*z[3]^2+48*z[3]^3+12*z[2]^2*z[5]-875/4*z[2]*z[7],(0, 0, 0, 3,
0, 0, 0, 0, 1)=36*z[3]*z[5]-25056/875*z[2]^4+80*z[5]+231/2*z[7]+763/6*z[9]-54*
z[3]^2+432/5*z[3,5]-20*z[2]*z[5]+12*z[2]*z[3]^2+36*z[3]^3-8*z[2]^2*z[5]-63/2*z
[2]*z[7],(0, 2, 0, 0, 0, 1, 0, 0, 0)=25056/875*z[2]^4-60*z[5]-56*z[7]+42*z[3]^
2-432/5*z[3,5]-116*z[3]*z[5]+20*z[2]*z[5]-12*z[2]*z[3]^2,(0, 0, 1, 0, 1, 2, 0,
0, 0)=1209*z[3]*z[5]-225504/875*z[2]^4+240*z[5]+1267/4*z[7]+1250/9*z[9]-198*z[
3]^2+3888/5*z[3,5]-100*z[2]*z[5]+84*z[2]*z[3]^2+82*z[3]^3-4*z[2]^2*z[5]-1169/8
*z[2]*z[7],(1, 0, 0, 0, 0, 0, 1, 0, 1)=281402/875*z[2]^4+160/7*z[2]^3-280*z[5]
-1673/4*z[7]+256*z[3]^2-4644/5*z[3,5]-1290*z[3]*z[5]+140*z[2]*z[5]-36*z[2]^2*z
[3]-158*z[2]*z[3]^2,(1, 2, 1, 0, 0, 0, 0, 0, 0)=1478*z[3]*z[5]-376064/875*z[2]
^4-240/7*z[2]^3+600*z[5]+3381/4*z[7]+10121/9*z[9]-498*z[3]^2+6048/5*z[3,5]-260
*z[2]*z[5]+252/5*z[2]^2*z[3]+206*z[2]*z[3]^2+218*z[3]^3-1864/35*z[2]^3*z[3]+
972/5*z[2]^2*z[5]-791/2*z[2]*z[7],(0, 1, 0, 0, 1, 0, 0, 0, 0)=40*z[5]+21*z[7]-\
24*z[3]^2-20*z[2]*z[5],(2, 0, 2, 0, 0, 0, 0, 0, 0)=3847*z[3]*z[5]-1742793/1750
*z[2]^4-80*z[2]^3+800*z[5]+13505/8*z[7]+156413/36*z[9]-818*z[3]^2+13473/5*z[3,
5]-360*z[2]*z[5]+168*z[2]^2*z[3]+366*z[2]*z[3]^2-379*z[3]^3-22128/35*z[2]^3*z[
3]+7524/5*z[2]^2*z[5]-966*z[2]*z[7],(0, 1, 0, 0, 1, 1, 0, 0, 0)=75168/875*z[2]
^4-120*z[5]-98*z[7]+84*z[3]^2-1296/5*z[3,5]-402*z[3]*z[5]+60*z[2]*z[5]-42*z[2]
*z[3]^2,(0, 0, 1, 0, 3, 0, 0, 0, 0)=84*z[3]*z[5]-25056/875*z[2]^4+80*z[5]+175/
2*z[7]+418/9*z[9]-54*z[3]^2+432/5*z[3,5]-20*z[2]*z[5]+12*z[2]*z[3]^2+20*z[3]^3
-8*z[2]^2*z[5]-63/2*z[2]*z[7],(0, 1, 0, 1, 0, 1, 0, 0, 1)=2024*z[3]*z[5]-50112
/125*z[2]^4+480*z[5]+819/2*z[7]+500/9*z[9]-360*z[3]^2+6048/5*z[3,5]-240*z[2]*z
[5]+180*z[2]*z[3]^2+100*z[3]^3+12*z[2]^2*z[5]-819/4*z[2]*z[7],(0, 1, 0, 0, 1,
0, 1, 1, 0)=1372*z[3]*z[5]-50112/175*z[2]^4+480*z[5]+357*z[7]+1597/36*z[9]-324
*z[3]^2+864*z[3,5]-240*z[2]*z[5]+162*z[2]*z[3]^2+92*z[3]^3+12*z[2]^2*z[5]-357/
2*z[2]*z[7],(0, 0, 0, 0, 0, 0, 0, 2, 0)=20*z[5]+399/8*z[7]-18*z[3]^2,(0, 1, 0,
0, 1, 1, 1, 0, 0)=1372*z[3]*z[5]-50112/175*z[2]^4+480*z[5]+357*z[7]+1597/36*z[
9]-324*z[3]^2+864*z[3,5]-240*z[2]*z[5]+162*z[2]*z[3]^2+92*z[3]^3+12*z[2]^2*z[5
]-357/2*z[2]*z[7],(0, 1, 0, 0, 0, 0, 0, 3, 0)=339*z[3]*z[5]-75168/875*z[2]^4+
80*z[5]+609/4*z[7]+6259/36*z[9]-66*z[3]^2+1296/5*z[3,5]-20*z[2]*z[5]+18*z[2]*z
[3]^2+26*z[3]^3-8*z[2]^2*z[5]-399/8*z[2]*z[7],(0, 1, 1, 0, 0, 1, 1, 0, 0)=1704
*z[3]*z[5]-300672/875*z[2]^4+480*z[5]+819/2*z[7]+1345/18*z[9]-360*z[3]^2+5184/
5*z[3,5]-240*z[2]*z[5]+180*z[2]*z[3]^2+88*z[3]^3+12*z[2]^2*z[5]-819/4*z[2]*z[7
],(2, 0, 0, 0, 0, 0, 2, 0, 0)=1824*z[3]*z[5]-460704/875*z[2]^4-80*z[2]^3+800*z
[5]+2489/2*z[7]+36305/18*z[9]-704*z[3]^2+7128/5*z[3,5]-360*z[2]*z[5]+696/5*z[2
]^2*z[3]+312*z[2]*z[3]^2+116*z[3]^3-3912/35*z[2]^3*z[3]+2286/5*z[2]^2*z[5]-\
1239/2*z[2]*z[7],(0, 0, 0, 3, 1, 0, 0, 0, 0)=-20*z[2]*z[5]+70*z[7]+80*z[5]+13/
3*z[9]-8*z[2]^2*z[5]-63/2*z[2]*z[7]-52*z[3]*z[5]+12*z[2]*z[3]^2+12*z[3]^3-48*z
[3]^2,(0, 0, 1, 1, 0, 0, 1, 0, 1)=1824*z[3]*z[5]-50112/125*z[2]^4+480*z[5]+
1043/2*z[7]+3145/12*z[9]-360*z[3]^2+6048/5*z[3,5]-240*z[2]*z[5]+180*z[2]*z[3]^
2+156*z[3]^3+12*z[2]^2*z[5]-1043/4*z[2]*z[7],(0, 0, 1, 0, 0, 1, 0, 1, 1)=3544*
z[3]*z[5]-601344/875*z[2]^4+480*z[5]+637*z[7]+698/3*z[9]-432*z[3]^2+10368/5*z[
3,5]-240*z[2]*z[5]+216*z[2]*z[3]^2+48*z[3]^3+12*z[2]^2*z[5]-637/2*z[2]*z[7],(1
, 1, 0, 0, 0, 1, 1, 0, 0)=3692*z[3]*z[5]-706848/875*z[2]^4-480/7*z[2]^3+1200*z
[5]+2709/2*z[7]+9635/12*z[9]-996*z[3]^2+12096/5*z[3,5]-600*z[2]*z[5]+504/5*z[2
]^2*z[3]+498*z[2]*z[3]^2+36*z[3]^3-7524/35*z[2]^3*z[3]+1788/5*z[2]^2*z[5]-3045
/4*z[2]*z[7],(0, 1, 0, 1, 0, 0, 0, 0, 2)=910*z[3]*z[5]-25056/125*z[2]^4+240*z[
5]+1099/4*z[7]+2543/18*z[9]-180*z[3]^2+3024/5*z[3,5]-100*z[2]*z[5]+78*z[2]*z[3
]^2+68*z[3]^3-4*z[2]^2*z[5]-1015/8*z[2]*z[7],(0, 0, 0, 3, 0, 1, 0, 0, 0)=84*z[
3]*z[5]-25056/875*z[2]^4+80*z[5]+175/2*z[7]+418/9*z[9]-54*z[3]^2+432/5*z[3,5]-\
20*z[2]*z[5]+12*z[2]*z[3]^2+20*z[3]^3-8*z[2]^2*z[5]-63/2*z[2]*z[7],(1, 0, 0, 2
, 0, 0, 0, 1, 0)=1734*z[3]*z[5]-364304/875*z[2]^4-240/7*z[2]^3+600*z[5]+2933/4
*z[7]+25195/36*z[9]-498*z[3]^2+6048/5*z[3,5]-260*z[2]*z[5]+252/5*z[2]^2*z[3]+
206*z[2]*z[3]^2+78*z[3]^3-2824/35*z[2]^3*z[3]+828/5*z[2]^2*z[5]-623/2*z[2]*z[7
],(1, 1, 0, 0, 1, 0, 0, 0, 1)=4578*z[3]*z[5]-826248/875*z[2]^4-480/7*z[2]^3+
1200*z[5]+2597/2*z[7]+8917/12*z[9]-996*z[3]^2+14256/5*z[3,5]-600*z[2]*z[5]+504
/5*z[2]^2*z[3]+498*z[2]*z[3]^2+102*z[3]^3-10764/35*z[2]^3*z[3]+2598/5*z[2]^2*z
[5]-2877/4*z[2]*z[7],(1, 0, 1, 0, 1, 0, 0, 0, 0)=269642/875*z[2]^4+160/7*z[2]^
3-280*z[5]-1561/4*z[7]+256*z[3]^2-4644/5*z[3,5]-1498*z[3]*z[5]+140*z[2]*z[5]-\
36*z[2]^2*z[3]-158*z[2]*z[3]^2,(3, 0, 0, 1, 0, 0, 0, 0, 0)=4112*z[3]*z[5]-\
1046694/875*z[2]^4-1520/7*z[2]^3+1400*z[5]+5609/2*z[7]+55142/9*z[9]-1448*z[3]^
2+15228/5*z[3,5]-900*z[2]*z[5]+2136/5*z[2]^2*z[3]+684*z[2]*z[3]^2-1768/3*z[3]^
3-46152/35*z[2]^3*z[3]+13536/5*z[2]^2*z[5]-2211*z[2]*z[7],(0, 0, 0, 3, 0, 0, 0
, 1, 0)=84*z[3]*z[5]-25056/875*z[2]^4+80*z[5]+175/2*z[7]+418/9*z[9]-54*z[3]^2+
432/5*z[3,5]-20*z[2]*z[5]+12*z[2]*z[3]^2+20*z[3]^3-8*z[2]^2*z[5]-63/2*z[2]*z[7
],(1, 0, 0, 0, 1, 1, 0, 0, 1)=5586*z[3]*z[5]-1082079/875*z[2]^4-480/7*z[2]^3+
1200*z[5]+1715*z[7]+33383/18*z[9]-1080*z[3]^2+18198/5*z[3,5]-600*z[2]*z[5]+576
/5*z[2]^2*z[3]+540*z[2]*z[3]^2+36*z[3]^3-1888/5*z[2]^3*z[3]+3564/5*z[2]^2*z[5]
-3969/4*z[2]*z[7],(0, 0, 0, 0, 0, 0, 3, 0, 0)=-63/2*z[7]-20*z[5]+32*z[3]*z[5]+
12*z[3]^2,(0, 0, 0, 1, 0, 0, 2, 0, 1)=578*z[3]*z[5]-25056/175*z[2]^4+240*z[5]+
525/2*z[7]+5111/36*z[9]-162*z[3]^2+432*z[3,5]-100*z[2]*z[5]+66*z[2]*z[3]^2+70*
z[3]^3-4*z[2]^2*z[5]-105*z[2]*z[7],(1, 1, 1, 0, 0, 1, 0, 0, 0)=5674*z[3]*z[5]-\
1076199/875*z[2]^4-480/7*z[2]^3+1200*z[5]+1659*z[7]+18473/12*z[9]-1080*z[3]^2+
18198/5*z[3,5]-600*z[2]*z[5]+576/5*z[2]^2*z[3]+540*z[2]*z[3]^2+156*z[3]^3-\
13296/35*z[2]^3*z[3]+3552/5*z[2]^2*z[5]-3801/4*z[2]*z[7],(0, 0, 1, 0, 0, 0, 0,
0, 1)=40*z[5]+231/4*z[7]-36*z[3]^2-20*z[2]*z[5],(0, 0, 1, 0, 1, 0, 0, 1, 1)=
2622*z[3]*z[5]-451008/875*z[2]^4+480*z[5]+1043/2*z[7]+601/6*z[9]-396*z[3]^2+
7776/5*z[3,5]-240*z[2]*z[5]+198*z[2]*z[3]^2+96*z[3]^3+12*z[2]^2*z[5]-1043/4*z[
2]*z[7],(0, 1, 0, 0, 1, 0, 1, 0, 0)=50112/875*z[2]^4-120*z[5]-49*z[7]+72*z[3]^
2-864/5*z[3,5]-288*z[3]*z[5]+60*z[2]*z[5]-36*z[2]*z[3]^2,(1, 0, 1, 1, 1, 0, 0,
0, 0)=3692*z[3]*z[5]-706848/875*z[2]^4-480/7*z[2]^3+1200*z[5]+2709/2*z[7]+9635
/12*z[9]-996*z[3]^2+12096/5*z[3,5]-600*z[2]*z[5]+504/5*z[2]^2*z[3]+498*z[2]*z[
3]^2+36*z[3]^3-7524/35*z[2]^3*z[3]+1788/5*z[2]^2*z[5]-3045/4*z[2]*z[7],(0, 0,
0, 2, 0, 0, 0, 0, 0)=63/2*z[7]+20*z[5]-12*z[3]^2,(0, 0, 1, 1, 0, 0, 0, 2, 0)=
1231*z[3]*z[5]-225504/875*z[2]^4+240*z[5]+1267/4*z[7]+239*z[9]-198*z[3]^2+3888
/5*z[3,5]-100*z[2]*z[5]+84*z[2]*z[3]^2+30*z[3]^3-4*z[2]^2*z[5]-1057/8*z[2]*z[7
],(0, 0, 0, 1, 0, 1, 0, 0, 0)=40*z[5]+49/2*z[7]-30*z[3]^2-20*z[2]*z[5],(0, 0,
2, 0, 0, 2, 0, 0, 0)=834*z[3]*z[5]-150336/875*z[2]^4+120*z[5]+749/4*z[7]+1556/
9*z[9]-108*z[3]^2+2592/5*z[3,5]-40*z[2]*z[5]+36*z[2]*z[3]^2+28*z[3]^3-2*z[2]^2
*z[5]-175/4*z[2]*z[7],(0, 0, 1, 1, 0, 2, 0, 0, 0)=1261*z[3]*z[5]-225504/875*z[
2]^4+240*z[5]+1155/4*z[7]+5665/36*z[9]-198*z[3]^2+3888/5*z[3,5]-100*z[2]*z[5]+
84*z[2]*z[3]^2+62*z[3]^3-4*z[2]^2*z[5]-945/8*z[2]*z[7],(0, 1, 2, 0, 0, 0, 0, 0
, 0)=50112/875*z[2]^4-60*z[5]-819/8*z[7]+48*z[3]^2-864/5*z[3,5]-228*z[3]*z[5]+
20*z[2]*z[5]-18*z[2]*z[3]^2,(0, 0, 0, 2, 0, 0, 2, 0, 0)=232*z[3]*z[5]-50112/
875*z[2]^4+120*z[5]+105*z[7]+233/3*z[9]-72*z[3]^2+864/5*z[3,5]-40*z[2]*z[5]+24
*z[2]*z[3]^2+24*z[3]^3-2*z[2]^2*z[5]-21*z[2]*z[7],(1, 1, 0, 1, 0, 1, 0, 0, 0)=
4578*z[3]*z[5]-826248/875*z[2]^4-480/7*z[2]^3+1200*z[5]+2597/2*z[7]+8917/12*z[
9]-996*z[3]^2+14256/5*z[3,5]-600*z[2]*z[5]+504/5*z[2]^2*z[3]+498*z[2]*z[3]^2+
102*z[3]^3-10764/35*z[2]^3*z[3]+2598/5*z[2]^2*z[5]-2877/4*z[2]*z[7],(0, 0, 1,
1, 0, 0, 1, 0, 0)=75168/875*z[2]^4-120*z[5]-98*z[7]+84*z[3]^2-1296/5*z[3,5]-\
402*z[3]*z[5]+60*z[2]*z[5]-42*z[2]*z[3]^2,(0, 3, 0, 0, 0, 0, 0, 0, 1)=84*z[3]*
z[5]-25056/875*z[2]^4+80*z[5]+175/2*z[7]+418/9*z[9]-54*z[3]^2+432/5*z[3,5]-20*
z[2]*z[5]+12*z[2]*z[3]^2+20*z[3]^3-8*z[2]^2*z[5]-63/2*z[2]*z[7],(0, 0, 0, 1, 1
, 0, 0, 2, 0)=796*z[3]*z[5]-150336/875*z[2]^4+240*z[5]+1043/4*z[7]+709/12*z[9]
-180*z[3]^2+2592/5*z[3,5]-100*z[2]*z[5]+78*z[2]*z[3]^2+36*z[3]^3-4*z[2]^2*z[5]
-1015/8*z[2]*z[7],(1, 0, 0, 0, 2, 0, 1, 0, 0)=1368*z[3]*z[5]-306458/875*z[2]^4
-240/7*z[2]^3+600*z[5]+1281/2*z[7]+2289/4*z[9]-456*z[3]^2+5076/5*z[3,5]-260*z[
2]*z[5]+216/5*z[2]^2*z[3]+188*z[2]*z[3]^2+124*z[3]^3-2824/35*z[2]^3*z[3]+828/5
*z[2]^2*z[5]-301*z[2]*z[7],(1, 0, 2, 0, 1, 0, 0, 0, 0)=2771*z[3]*z[5]-1097959/
1750*z[2]^4-240/7*z[2]^3+600*z[5]+1771/2*z[7]+11795/12*z[9]-540*z[3]^2+9099/5*
z[3,5]-260*z[2]*z[5]+288/5*z[2]^2*z[3]+230*z[2]*z[3]^2-28*z[3]^3-908/5*z[2]^3*
z[3]+1632/5*z[2]^2*z[5]-3563/8*z[2]*z[7],(0, 0, 0, 1, 2, 0, 0, 0, 0)=20*z[2]*z
[5]-77/2*z[7]-60*z[5]+20*z[3]*z[5]-12*z[2]*z[3]^2+36*z[3]^2,(0, 0, 0, 0, 1, 0,
1, 1, 1)=1932*z[3]*z[5]-50112/125*z[2]^4+480*z[5]+875/2*z[7]+1936/9*z[9]-360*z
[3]^2+6048/5*z[3,5]-240*z[2]*z[5]+180*z[2]*z[3]^2+152*z[3]^3+12*z[2]^2*z[5]-\
875/4*z[2]*z[7]]);
periodQ := table([(0, 1, 0, 0, 1, 0, 0, 1)=-36*z[3]*z[5]-6*z[2]*z[3]^2,(0, 0,
2, 0, 0, 0, 0, 0)=231/8*z[7],(1, 0, 0, 2, 0, 0, 0, 1)=77647/72*z[9]+104/5*z[2]
^3*z[3]+27/5*z[2]^2*z[5]-2709/8*z[2]*z[7]+98*z[3]*z[5]-12*z[2]*z[3]^2-z[3]^3,(
0, 0, 1, 0, 0, 1, 0, 1)=56*z[3]*z[5]-12*z[2]*z[3]^2,(1, 0, 0, 2, 0, 0, 0, 0)=
81/5*z[3,5]+231/4*z[7]+14859/1750*z[2]^4+141*z[3]*z[5]-18*z[2]*z[3]^2,(0, 1, 0
, 0, 1, 0, 0, 2)=3817/12*z[9]-4*z[2]^2*z[5]-1351/8*z[2]*z[7]-12*z[3]^3,(0, 0,
1, 3, 0, 0, 0, 0)=201/4*z[9]-8*z[2]^2*z[5]-231/8*z[2]*z[7]-6*z[3]^3,(1, 0, 2,
0, 0, 0, 0, 1)=21503/24*z[9]+288/35*z[2]^3*z[3]-39/5*z[2]^2*z[5]-2373/8*z[2]*z
[7]+54*z[3]*z[5]-12*z[2]*z[3]^2-27*z[3]^3,(1, 1, 1, 0, 1, 0, 0, 0)=9149/9*z[9]
-172/35*z[2]^3*z[3]+72/5*z[2]^2*z[5]-2835/4*z[2]*z[7]+8*z[3]*z[5]-12*z[2]*z[3]
^2-52*z[3]^3,(2, 2, 0, 0, 0, 0, 0, 0)=168*z[7]+1008/25*z[2]^4+2444*z[9]+96/7*z
[2]^3*z[3]-198/5*z[2]^2*z[5]-756*z[2]*z[7]+48*z[3]*z[5]-32*z[3]^3,(1, 1, 0, 0,
0, 0, 1, 1)=96287/36*z[9]-184/35*z[2]^3*z[3]+108/5*z[2]^2*z[5]-4739/4*z[2]*z[7
]+32*z[3]*z[5]-24*z[2]*z[3]^2-64*z[3]^3,(1, 1, 0, 0, 0, 1, 0, 1)=47569/18*z[9]
-92/35*z[2]^3*z[3]+84/5*z[2]^2*z[5]-4683/4*z[2]*z[7]+16*z[3]*z[5]-12*z[2]*z[3]
^2-48*z[3]^3,(0, 1, 1, 0, 0, 1, 0, 0)=48*z[3]*z[5]-6*z[2]*z[3]^2,(0, 0, 2, 1,
0, 0, 0, 1)=5921/36*z[9]-4*z[2]^2*z[5]-595/8*z[2]*z[7]-20*z[3]^3,(0, 1, 0, 0,
0, 0, 2, 0)=10*z[3]*z[5]-6*z[2]*z[3]^2,(0, 0, 1, 0, 0, 2, 1, 0)=5773/18*z[9]-4
*z[2]^2*z[5]-168*z[2]*z[7]+4*z[3]^3,(3, 0, 0, 0, 1, 0, 0, 0)=-240*z[2]*z[5]+
672*z[7]+16224/175*z[2]^4+5168*z[9]-360/7*z[2]^3*z[3]+288/5*z[2]^2*z[5]-2148*z
[2]*z[7]+72*z[3]*z[5]-120*z[2]*z[3]^2-188*z[3]^3,(0, 0, 0, 3, 0, 0, 0, 0)=17*z
[3]*z[5],(1, 1, 0, 0, 0, 0, 0, 1)=-40*z[2]*z[5]+84*z[7]+1528/175*z[2]^4+28*z[3
]*z[5]-38*z[2]*z[3]^2,(0, 1, 1, 0, 0, 2, 0, 0)=300*z[9]-4*z[2]^2*z[5]-140*z[2]
*z[7]-6*z[3]^3,(1, 2, 0, 0, 0, 0, 1, 0)=15214/9*z[9]+24/7*z[2]^3*z[3]-102/5*z[
2]^2*z[5]-504*z[2]*z[7]+12*z[3]*z[5]-16*z[3]^3,(0, 1, 0, 0, 0, 0, 0, 2)=6*z[3]
*z[5]-6*z[2]*z[3]^2,(1, 2, 0, 0, 0, 0, 0, 1)=11488/9*z[9]+24/7*z[2]^3*z[3]-102
/5*z[2]^2*z[5]-420*z[2]*z[7]+12*z[3]*z[5]-16*z[3]^3,(0, 0, 0, 0, 0, 0, 0, 2)=
455/8*z[7],(2, 0, 0, 0, 0, 1, 0, 0)=-120*z[2]*z[5]+448*z[7]+12816/175*z[2]^4+
148*z[3]*z[5]-60*z[2]*z[3]^2,(1, 0, 0, 0, 0, 0, 3, 0)=64447/72*z[9]+12*z[2]^3*
z[3]-57/5*z[2]^2*z[5]-1365/8*z[2]*z[7]+42*z[3]*z[5]-5*z[3]^3,(0, 0, 3, 0, 1, 0
, 0, 0)=1481/36*z[9]-8*z[2]^2*z[5]-231/8*z[2]*z[7]-2*z[3]^3,(0, 2, 0, 0, 0, 0,
2, 0)=3341/9*z[9]-2*z[2]^2*z[5]-70*z[2]*z[7]-2*z[3]^3,(0, 0, 1, 0, 1, 0, 2, 0)
=1987/12*z[9]-4*z[2]^2*z[5]-1141/8*z[2]*z[7]-6*z[3]^3,(1, 2, 0, 1, 0, 0, 0, 0)
=4846/9*z[9]+24/7*z[2]^3*z[3]-102/5*z[2]^2*z[5]-336*z[2]*z[7]+12*z[3]*z[5]-16*
z[3]^3,(1, 0, 1, 1, 0, 0, 1, 0)=39707/36*z[9]-556/35*z[2]^3*z[3]+18*z[2]^2*z[5
]-742*z[2]*z[7]+20*z[3]*z[5]-36*z[2]*z[3]^2-106*z[3]^3,(0, 1, 0, 0, 1, 1, 1, 0
)=624*z[9]+12*z[2]^2*z[5]-336*z[2]*z[7]-12*z[3]^3,(0, 0, 1, 0, 2, 1, 0, 0)=150
*z[9]-4*z[2]^2*z[5]-112*z[2]*z[7]-6*z[3]^3,(2, 1, 0, 0, 1, 0, 0, 0)=-80*z[2]*z
[5]+112*z[7]+704/175*z[2]^4+8956/3*z[9]-584/7*z[2]^3*z[3]-252/5*z[2]^2*z[5]-\
1556*z[2]*z[7]-208*z[3]*z[5]-40*z[2]*z[3]^2-424/3*z[3]^3,(0, 0, 0, 2, 1, 1, 0,
0)=2345/9*z[9]-4*z[2]^2*z[5]-791/8*z[2]*z[7]+4*z[3]^3,(0, 2, 0, 0, 1, 0, 0, 0)
=-20*z[3]*z[5],(0, 1, 0, 1, 0, 1, 0, 0)=8*z[3]*z[5]-6*z[2]*z[3]^2,(2, 0, 0, 1,
0, 0, 1, 0)=-80*z[2]*z[5]+324/5*z[3,5]+119*z[7]-13802/875*z[2]^4+9145/3*z[9]+
1688/35*z[2]^3*z[3]+36*z[2]^2*z[5]-1619*z[2]*z[7]+404*z[3]*z[5]-112*z[2]*z[3]^
2-350/3*z[3]^3,(0, 1, 0, 0, 2, 0, 0, 0)=-20*z[3]*z[5],(3, 0, 0, 0, 0, 0, 1, 0)
=144/5*z[2]^2*z[3]-240*z[2]*z[5]+324/5*z[3,5]+931*z[7]+17214/125*z[2]^4+61345/
9*z[9]+2728/35*z[2]^3*z[3]+744/5*z[2]^2*z[5]-5073/2*z[2]*z[7]+700*z[3]*z[5]-\
192*z[2]*z[3]^2-622/3*z[3]^3+48*z[3]^2,(0, 1, 0, 2, 0, 0, 1, 0)=1915/12*z[9]-4
*z[2]^2*z[5]-581/8*z[2]*z[7]-6*z[3]^3,(1, 0, 0, 1, 0, 0, 1, 0)=-40*z[2]*z[5]+
162/5*z[3,5]+119/2*z[7]-6901/875*z[2]^4+202*z[3]*z[5]-56*z[2]*z[3]^2,(0, 0, 0,
2, 0, 0, 2, 0)=5833/36*z[9]-2*z[2]^2*z[5]-119/4*z[2]*z[7]-4*z[3]^3,(1, 0, 1, 0
, 0, 0, 1, 1)=7771/4*z[9]+404/35*z[2]^3*z[3]+234/5*z[2]^2*z[5]-1022*z[2]*z[7]+
116*z[3]*z[5]-36*z[2]*z[3]^2-50*z[3]^3,(1, 0, 0, 0, 1, 1, 1, 0)=47569/18*z[9]-\
92/35*z[2]^3*z[3]+84/5*z[2]^2*z[5]-4683/4*z[2]*z[7]+16*z[3]*z[5]-12*z[2]*z[3]^
2-48*z[3]^3,(0, 0, 0, 1, 2, 0, 1, 0)=9599/36*z[9]-4*z[2]^2*z[5]-126*z[2]*z[7]+
4*z[3]^3,(0, 2, 2, 0, 0, 0, 0, 0)=2345/12*z[9]-2*z[2]^2*z[5]-42*z[2]*z[7]+6*z[
3]^3,(0, 1, 0, 0, 2, 0, 1, 0)=306*z[9]-4*z[2]^2*z[5]-112*z[2]*z[7]-6*z[3]^3,(0
, 2, 0, 2, 0, 0, 0, 0)=749/9*z[9]-2*z[2]^2*z[5]-14*z[2]*z[7]-2*z[3]^3,(0, 0, 0
, 0, 2, 2, 0, 0)=300*z[9]-2*z[2]^2*z[5]-56*z[2]*z[7],(0, 0, 0, 0, 1, 0, 0, 2)=
10*z[3]*z[5]-6*z[2]*z[3]^2,(1, 0, 0, 1, 0, 1, 0, 1)=5557/3*z[9]+88/5*z[2]^3*z[
3]+228/5*z[2]^2*z[5]-4179/4*z[2]*z[7]+112*z[3]*z[5]-24*z[2]*z[3]^2+8*z[3]^3,(1
, 0, 1, 1, 1, 0, 0, 0)=31949/36*z[9]-344/35*z[2]^3*z[3]+84/5*z[2]^2*z[5]-2499/
4*z[2]*z[7]+16*z[3]*z[5]-24*z[2]*z[3]^2-24*z[3]^3,(0, 2, 0, 0, 0, 1, 0, 0)=-20
*z[3]*z[5],(1, 0, 2, 0, 0, 1, 0, 0)=29599/36*z[9]+228/35*z[2]^3*z[3]-48/5*z[2]
^2*z[5]-2331/8*z[2]*z[7]+48*z[3]*z[5]-12*z[2]*z[3]^2+8*z[3]^3,(0, 0, 0, 0, 0,
3, 0, 0)=0,(2, 1, 0, 1, 0, 0, 0, 0)=-80*z[2]*z[5]+56*z[7]-1648/175*z[2]^4+
11597/6*z[9]-1356/35*z[2]^3*z[3]+96/5*z[2]^2*z[5]-5321/4*z[2]*z[7]+24*z[3]*z[5
]-76*z[2]*z[3]^2-362/3*z[3]^3,(0, 0, 1, 1, 2, 0, 0, 0)=4415/36*z[9]-4*z[2]^2*z
[5]-98*z[2]*z[7]+4*z[3]^3,(1, 1, 0, 0, 1, 0, 0, 1)=11125/6*z[9]-972/35*z[2]^3*
z[3]-48/5*z[2]^2*z[5]-3955/4*z[2]*z[7]-72*z[3]*z[5]-12*z[2]*z[3]^2-84*z[3]^3,(
0, 0, 1, 1, 1, 0, 1, 0)=9265/36*z[9]+12*z[2]^2*z[5]-749/4*z[2]*z[7]-4*z[3]^3,(
0, 0, 1, 1, 1, 0, 0, 1)=4603/18*z[9]+12*z[2]^2*z[5]-861/4*z[2]*z[7]+4*z[3]^3,(
0, 0, 0, 1, 0, 0, 0, 1)=-20*z[2]*z[5]+175/4*z[7],(1, 0, 0, 0, 1, 1, 0, 1)=9325
/3*z[9]-892/35*z[2]^3*z[3]-36/5*z[2]^2*z[5]-5019/4*z[2]*z[7]-64*z[3]*z[5]-12*z
[2]*z[3]^2-80*z[3]^3,(0, 1, 1, 0, 1, 0, 0, 1)=11173/36*z[9]+12*z[2]^2*z[5]-903
/4*z[2]*z[7]-16*z[3]^3,(0, 0, 0, 0, 0, 1, 0, 1)=-20*z[2]*z[5]+84*z[7],(0, 1, 0
, 0, 1, 0, 2, 0)=3817/12*z[9]-4*z[2]^2*z[5]-1351/8*z[2]*z[7]-12*z[3]^3,(0, 1,
1, 0, 0, 0, 2, 0)=3836/9*z[9]-4*z[2]^2*z[5]-1365/8*z[2]*z[7]+10*z[3]^3,(3, 0,
0, 0, 0, 0, 0, 1)=144/5*z[2]^2*z[3]-240*z[2]*z[5]+324/5*z[3,5]+931*z[7]+17214/
125*z[2]^4+61345/9*z[9]+2728/35*z[2]^3*z[3]+744/5*z[2]^2*z[5]-5073/2*z[2]*z[7]
+700*z[3]*z[5]-192*z[2]*z[3]^2-622/3*z[3]^3+48*z[3]^2,(0, 0, 1, 0, 1, 0, 1, 0)
=8*z[3]*z[5]-12*z[2]*z[3]^2,(0, 1, 2, 0, 0, 0, 0, 1)=4429/18*z[9]-4*z[2]^2*z[5
]-805/8*z[2]*z[7]+10*z[3]^3,(0, 0, 1, 0, 0, 0, 1, 0)=-20*z[2]*z[5]+175/4*z[7],
(1, 0, 0, 0, 0, 1, 0, 0)=-60*z[2]*z[5]+224*z[7],(0, 0, 2, 0, 0, 0, 2, 0)=7931/
36*z[9]-2*z[2]^2*z[5]-175/4*z[2]*z[7]+4*z[3]^3,(0, 1, 2, 0, 1, 0, 0, 0)=2345/
18*z[9]-4*z[2]^2*z[5]-679/8*z[2]*z[7]-4*z[3]^3,(0, 0, 4, 0, 0, 0, 0, 0)=521/12
*z[9],(0, 0, 1, 0, 0, 3, 0, 0)=108*z[9]-8*z[2]^2*z[5]-56*z[2]*z[7],(0, 2, 0, 1
, 0, 0, 0, 1)=1444/9*z[9]-4*z[2]^2*z[5]-98*z[2]*z[7]-4*z[3]^3,(0, 0, 0, 1, 0,
2, 0, 1)=5773/18*z[9]-4*z[2]^2*z[5]-168*z[2]*z[7]+4*z[3]^3,(0, 0, 0, 0, 2, 1,
1, 0)=450*z[9]-4*z[2]^2*z[5]-140*z[2]*z[7]-6*z[3]^3,(0, 0, 0, 0, 0, 3, 0, 1)=
324*z[9]-8*z[2]^2*z[5]-56*z[2]*z[7],(0, 0, 0, 0, 0, 2, 1, 0)=28*z[3]*z[5],(0,
0, 0, 4, 0, 0, 0, 0)=521/12*z[9],(0, 0, 2, 0, 2, 0, 0, 0)=749/9*z[9]-2*z[2]^2*
z[5]-14*z[2]*z[7]-2*z[3]^3,(0, 0, 0, 2, 1, 0, 0, 1)=1129/3*z[9]-4*z[2]^2*z[5]-\
917/8*z[2]*z[7]+18*z[3]^3,(0, 2, 0, 1, 0, 1, 0, 0)=150*z[9]-4*z[2]^2*z[5]-112*
z[2]*z[7]-6*z[3]^3,(0, 0, 3, 0, 0, 0, 0, 0)=17*z[3]*z[5],(0, 2, 0, 0, 1, 1, 0,
0)=300*z[9]-4*z[2]^2*z[5]-126*z[2]*z[7],(0, 1, 1, 0, 0, 0, 0, 1)=52*z[3]*z[5]-\
12*z[2]*z[3]^2,(1, 0, 0, 0, 1, 0, 1, 0)=-40*z[2]*z[5]+84*z[7]+1528/175*z[2]^4+
28*z[3]*z[5]-38*z[2]*z[3]^2,(0, 0, 0, 0, 2, 0, 0, 1)=6*z[3]*z[5],(1, 0, 1, 1,
0, 0, 0, 1)=39707/36*z[9]-556/35*z[2]^3*z[3]+18*z[2]^2*z[5]-742*z[2]*z[7]+20*z
[3]*z[5]-36*z[2]*z[3]^2-106*z[3]^3,(0, 0, 0, 1, 1, 0, 0, 0)=-20*z[2]*z[5]+42*z
[7],(0, 0, 0, 0, 1, 2, 0, 1)=624*z[9]-4*z[2]^2*z[5]-196*z[2]*z[7]-6*z[3]^3,(0,
0, 2, 0, 0, 1, 1, 0)=283*z[9]-4*z[2]^2*z[5]-805/8*z[2]*z[7]+6*z[3]^3,(0, 1, 0,
2, 1, 0, 0, 0)=2345/18*z[9]-4*z[2]^2*z[5]-679/8*z[2]*z[7]-4*z[3]^3,(0, 0, 1, 2
, 0, 0, 0, 0)=5*z[3]*z[5]-6*z[2]*z[3]^2,(0, 0, 0, 1, 1, 2, 0, 0)=300*z[9]-4*z[
2]^2*z[5]-140*z[2]*z[7]-6*z[3]^3,(3, 0, 0, 1, 0, 0, 0, 0)=144/5*z[2]^2*z[3]-\
240*z[2]*z[5]+324/5*z[3,5]+483*z[7]+3774/125*z[2]^4+11509/3*z[9]+1448/35*z[2]^
3*z[3]+552/5*z[2]^2*z[5]-3729/2*z[2]*z[7]+572*z[3]*z[5]-192*z[2]*z[3]^2-154*z[
3]^3+48*z[3]^2,(0, 0, 0, 0, 1, 0, 2, 0)=6*z[3]*z[5]-6*z[2]*z[3]^2,(1, 0, 2, 0,
0, 0, 1, 0)=77647/72*z[9]+104/5*z[2]^3*z[3]+27/5*z[2]^2*z[5]-2709/8*z[2]*z[7]+
98*z[3]*z[5]-12*z[2]*z[3]^2-z[3]^3,(0, 3, 0, 0, 1, 0, 0, 0)=96*z[9]-8*z[2]^2*z
[5]-42*z[2]*z[7],(0, 0, 1, 1, 0, 0, 1, 1)=6109/18*z[9]+12*z[2]^2*z[5]-469/2*z[
2]*z[7]-32*z[3]^3,(1, 0, 0, 0, 1, 0, 2, 0)=4036/3*z[9]-132/35*z[2]^3*z[3]-102/
5*z[2]^2*z[5]-4235/8*z[2]*z[7]+12*z[3]*z[5]-12*z[2]*z[3]^2-30*z[3]^3,(0, 0, 0,
1, 0, 0, 0, 0)=6*z[3]^2,(1, 0, 0, 1, 0, 1, 1, 0)=5269/3*z[9]+88/5*z[2]^3*z[3]+
228/5*z[2]^2*z[5]-4011/4*z[2]*z[7]+112*z[3]*z[5]-24*z[2]*z[3]^2+8*z[3]^3,(0, 3
, 0, 0, 0, 1, 0, 0)=192*z[9]-8*z[2]^2*z[5]-42*z[2]*z[7],(0, 0, 0, 1, 0, 0, 0,
3)=6073/36*z[9]-8*z[2]^2*z[5]-455/8*z[2]*z[7]+2*z[3]^3,(0, 0, 1, 0, 0, 0, 0, 1
)=-20*z[2]*z[5]+119/4*z[7],(0, 0, 0, 0, 1, 1, 0, 0)=-20*z[2]*z[5]+56*z[7],(0,
0, 2, 1, 0, 0, 1, 0)=2837/18*z[9]-4*z[2]^2*z[5]-707/8*z[2]*z[7]-16*z[3]^3,(1,
1, 1, 1, 0, 0, 0, 0)=31949/36*z[9]-344/35*z[2]^3*z[3]+84/5*z[2]^2*z[5]-2499/4*
z[2]*z[7]+16*z[3]*z[5]-24*z[2]*z[3]^2-24*z[3]^3,(0, 0, 0, 0, 0, 0, 1, 2)=57*z[
3]*z[5]-6*z[2]*z[3]^2,(2, 0, 0, 0, 0, 2, 0, 0)=224*z[7]+1344/25*z[2]^4+10172/3
*z[9]+208/7*z[2]^3*z[3]-114/5*z[2]^2*z[5]-1008*z[2]*z[7]+104*z[3]*z[5]-68/3*z[
3]^3,(0, 0, 0, 0, 2, 0, 1, 0)=6*z[3]*z[5],(1, 0, 0, 0, 0, 1, 0, 2)=80285/36*z[
9]+388/35*z[2]^3*z[3]-24/5*z[2]^2*z[5]-5243/8*z[2]*z[7]+64*z[3]*z[5]-12*z[2]*z
[3]^2,(0, 0, 1, 2, 0, 1, 0, 0)=4415/36*z[9]-4*z[2]^2*z[5]-581/8*z[2]*z[7]-2*z[
3]^3,(2, 0, 0, 0, 0, 0, 0, 0)=24*z[2]^2*z[3]-120*z[2]*z[5]+380*z[7]+80*z[5]+
160/7*z[2]^3+40*z[3]^2,(0, 0, 0, 1, 0, 2, 1, 0)=5341/18*z[9]-4*z[2]^2*z[5]-168
*z[2]*z[7]+4*z[3]^3,(0, 3, 0, 0, 0, 0, 0, 1)=144*z[9]-8*z[2]^2*z[5]-42*z[2]*z[
7],(0, 1, 0, 0, 0, 0, 0, 3)=1451/9*z[9]-8*z[2]^2*z[5]-455/8*z[2]*z[7]-2*z[3]^3
,(2, 0, 0, 0, 0, 0, 1, 0)=72/5*z[2]^2*z[3]-120*z[2]*z[5]+162/5*z[3,5]+931/2*z[
7]+8607/125*z[2]^4+350*z[3]*z[5]-96*z[2]*z[3]^2+24*z[3]^2,(1, 2, 0, 0, 1, 0, 0
, 0)=900*z[9]-80/7*z[2]^3*z[3]-36*z[2]^2*z[5]-378*z[2]*z[7]-40*z[3]*z[5]-20*z[
3]^3,(1, 0, 0, 0, 0, 0, 0, 1)=36/5*z[2]^2*z[3]-60*z[2]*z[5]+931/4*z[7]+12*z[3]
^2,(1, 0, 2, 0, 1, 0, 0, 0)=18121/36*z[9]-212/35*z[2]^3*z[3]-114/5*z[2]^2*z[5]
-1995/8*z[2]*z[7]+4*z[3]*z[5]-12*z[2]*z[3]^2-26*z[3]^3,(0, 0, 3, 1, 0, 0, 0, 0
)=201/4*z[9]-8*z[2]^2*z[5]-231/8*z[2]*z[7]-6*z[3]^3,(0, 0, 1, 0, 0, 2, 0, 1)=
5341/18*z[9]-4*z[2]^2*z[5]-168*z[2]*z[7]+4*z[3]^3,(0, 0, 0, 1, 0, 0, 1, 2)=681
/2*z[9]-4*z[2]^2*z[5]-1379/8*z[2]*z[7],(2, 0, 0, 0, 1, 0, 0, 1)=-80*z[2]*z[5]+
280*z[7]+1552/35*z[2]^4+89257/18*z[9]-716/35*z[2]^3*z[3]+192/5*z[2]^2*z[5]-\
8009/4*z[2]*z[7]+88*z[3]*z[5]-76*z[2]*z[3]^2-442/3*z[3]^3,(0, 1, 1, 0, 0, 1, 1
, 0)=10741/18*z[9]+12*z[2]^2*z[5]-1295/4*z[2]*z[7]-8*z[3]^3,(1, 1, 0, 0, 0, 1,
1, 0)=9325/3*z[9]-892/35*z[2]^3*z[3]-36/5*z[2]^2*z[5]-5019/4*z[2]*z[7]-64*z[3]
*z[5]-12*z[2]*z[3]^2-80*z[3]^3,(1, 1, 0, 0, 0, 1, 0, 0)=-40*z[2]*z[5]+112*z[7]
+2704/175*z[2]^4-48*z[3]*z[5]-20*z[2]*z[3]^2,(2, 0, 2, 0, 0, 0, 0, 0)=162/5*z[
3,5]+231/2*z[7]+14859/875*z[2]^4+19861/12*z[9]+2064/35*z[2]^3*z[3]-18*z[2]^2*z
[5]-1071/2*z[2]*z[7]+282*z[3]*z[5]-36*z[2]*z[3]^2-25*z[3]^3,(0, 1, 1, 1, 0, 0,
0, 0)=8*z[3]*z[5]-12*z[2]*z[3]^2,(0, 0, 0, 0, 0, 0, 4, 0)=219/2*z[9],(0, 1, 0,
0, 1, 1, 0, 0)=-40*z[3]*z[5],(0, 0, 0, 0, 0, 0, 1, 1)=-20*z[2]*z[5]+287/4*z[7]
,(1, 0, 0, 1, 0, 0, 0, 0)=36/5*z[2]^2*z[3]-60*z[2]*z[5]+483/4*z[7]+12*z[3]^2,(
0, 0, 0, 1, 1, 0, 0, 2)=3836/9*z[9]-4*z[2]^2*z[5]-1365/8*z[2]*z[7]+10*z[3]^3,(
0, 0, 0, 1, 2, 0, 0, 1)=14783/36*z[9]-4*z[2]^2*z[5]-154*z[2]*z[7]+4*z[3]^3,(0,
2, 1, 0, 1, 0, 0, 0)=144*z[9]-4*z[2]^2*z[5]-112*z[2]*z[7]-6*z[3]^3,(0, 1, 0, 0
, 0, 0, 0, 1)=-20*z[2]*z[5]+42*z[7],(0, 2, 0, 0, 0, 1, 1, 0)=588*z[9]-4*z[2]^2
*z[5]-168*z[2]*z[7]-6*z[3]^3,(2, 0, 0, 0, 0, 0, 1, 1)=-80*z[2]*z[5]+324/5*z[3,
5]+287*z[7]+21478/875*z[2]^4+52742/9*z[9]+3688/35*z[2]^3*z[3]+96*z[2]^2*z[5]-\
2207*z[2]*z[7]+604*z[3]*z[5]-112*z[2]*z[3]^2-314/3*z[3]^3,(0, 0, 1, 2, 1, 0, 0
, 0)=1042/9*z[9]-4*z[2]^2*z[5]-693/8*z[2]*z[7]+2*z[3]^3,(0, 1, 0, 1, 1, 1, 0,
0)=300*z[9]+12*z[2]^2*z[5]-224*z[2]*z[7]-12*z[3]^3,(0, 2, 1, 0, 0, 0, 1, 0)=
14783/36*z[9]-4*z[2]^2*z[5]-154*z[2]*z[7]+4*z[3]^3,(0, 0, 0, 1, 0, 0, 2, 1)=
12073/36*z[9]-4*z[2]^2*z[5]-1267/8*z[2]*z[7]-4*z[3]^3,(1, 0, 0, 0, 3, 0, 0, 0)
=576*z[9]-24*z[2]^2*z[5]-126*z[2]*z[7],(1, 0, 0, 0, 1, 2, 0, 0)=1572*z[9]-80/7
*z[2]^3*z[3]-36*z[2]^2*z[5]-560*z[2]*z[7]-40*z[3]*z[5]-20*z[3]^3,(1, 0, 2, 0,
0, 0, 0, 0)=81/5*z[3,5]+231/4*z[7]+14859/1750*z[2]^4+141*z[3]*z[5]-18*z[2]*z[3
]^2,(1, 0, 0, 1, 0, 0, 0, 1)=-40*z[2]*z[5]+162/5*z[3,5]+175/2*z[7]-1021/875*z[
2]^4+270*z[3]*z[5]-56*z[2]*z[3]^2,(0, 1, 0, 2, 0, 0, 0, 1)=283/2*z[9]-4*z[2]^2
*z[5]-693/8*z[2]*z[7]-6*z[3]^3,(0, 0, 2, 0, 0, 1, 0, 0)=24*z[3]*z[5]-6*z[2]*z[
3]^2,(0, 0, 0, 0, 0, 1, 2, 0)=32*z[3]*z[5]-6*z[2]*z[3]^2,(0, 0, 0, 1, 1, 0, 1,
0)=52*z[3]*z[5]-12*z[2]*z[3]^2,(0, 1, 0, 1, 0, 0, 0, 2)=1987/12*z[9]-4*z[2]^2*
z[5]-1141/8*z[2]*z[7]-6*z[3]^3,(0, 0, 0, 0, 0, 2, 0, 2)=17005/36*z[9]-2*z[2]^2
*z[5]-84*z[2]*z[7]+2*z[3]^3,(1, 0, 0, 0, 0, 2, 1, 0)=40117/18*z[9]+16*z[2]^3*z
[3]-36/5*z[2]^2*z[5]-644*z[2]*z[7]+56*z[3]*z[5]+2*z[3]^3,(0, 0, 0, 0, 0, 0, 1,
0)=6*z[3]^2,(0, 1, 0, 0, 0, 1, 0, 2)=17005/36*z[9]-4*z[2]^2*z[5]-1463/8*z[2]*z
[7]-4*z[3]^3,(0, 1, 0, 1, 0, 0, 0, 0)=-20*z[2]*z[5]+14*z[7],(0, 0, 0, 0, 1, 0,
1, 2)=2939/6*z[9]-4*z[2]^2*z[5]-1589/8*z[2]*z[7]-6*z[3]^3,(0, 0, 0, 2, 1, 0, 0
, 0)=46*z[3]*z[5]-6*z[2]*z[3]^2,(1, 1, 1, 0, 0, 0, 1, 0)=75463/36*z[9]+1416/35
*z[2]^3*z[3]+348/5*z[2]^2*z[5]-3955/4*z[2]*z[7]+192*z[3]*z[5]-24*z[2]*z[3]^2+
32*z[3]^3,(0, 0, 0, 0, 1, 1, 1, 0)=8*z[3]*z[5]-6*z[2]*z[3]^2,(0, 0, 0, 2, 0, 0
, 1, 1)=2692/9*z[9]-4*z[2]^2*z[5]-819/8*z[2]*z[7]-4*z[3]^3,(0, 1, 1, 0, 0, 0,
0, 2)=10219/36*z[9]-4*z[2]^2*z[5]-1029/8*z[2]*z[7]+2*z[3]^3,(0, 0, 0, 1, 0, 0,
0, 2)=53*z[3]*z[5]-6*z[2]*z[3]^2,(0, 0, 2, 1, 0, 1, 0, 0)=4415/36*z[9]-4*z[2]^
2*z[5]-581/8*z[2]*z[7]-2*z[3]^3,(0, 0, 0, 0, 2, 0, 0, 0)=42*z[7],(0, 2, 1, 0,
0, 0, 0, 0)=46*z[3]*z[5],(0, 0, 1, 0, 0, 0, 2, 0)=53*z[3]*z[5]-6*z[2]*z[3]^2,(
3, 0, 0, 0, 0, 1, 0, 0)=-240*z[2]*z[5]+896*z[7]+25632/175*z[2]^4+19952/3*z[9]+
88/7*z[2]^3*z[3]+624/5*z[2]^2*z[5]-2484*z[2]*z[7]+296*z[3]*z[5]-120*z[2]*z[3]^
2-452/3*z[3]^3,(2, 0, 0, 0, 0, 0, 2, 0)=162/5*z[3,5]+455/2*z[7]+38379/875*z[2]
^4+41855/12*z[9]+2704/35*z[2]^3*z[3]+6/5*z[2]^2*z[5]-2079/2*z[2]*z[7]+346*z[3]
*z[5]-36*z[2]*z[3]^2-163/3*z[3]^3,(0, 1, 0, 1, 0, 0, 1, 0)=12*z[3]*z[5]-12*z[2
]*z[3]^2,(0, 0, 0, 0, 3, 0, 1, 0)=144*z[9]-8*z[2]^2*z[5]-42*z[2]*z[7],(1, 0, 0
, 0, 0, 3, 0, 0)=864*z[9]-24*z[2]^2*z[5]-168*z[2]*z[7],(0, 0, 0, 0, 1, 0, 0, 1
)=-20*z[2]*z[5]+70*z[7],(0, 0, 0, 1, 0, 1, 1, 0)=56*z[3]*z[5]-12*z[2]*z[3]^2,(
1, 0, 0, 1, 2, 0, 0, 0)=6233/6*z[9]+184/7*z[2]^3*z[3]+18/5*z[2]^2*z[5]-420*z[2
]*z[7]+92*z[3]*z[5]+16*z[3]^3,(0, 1, 1, 0, 0, 0, 1, 0)=96*z[3]*z[5]-12*z[2]*z[
3]^2,(0, 2, 1, 0, 0, 1, 0, 0)=288*z[9]-4*z[2]^2*z[5]-140*z[2]*z[7]-6*z[3]^3,(2
, 0, 0, 0, 1, 0, 0, 0)=-120*z[2]*z[5]+336*z[7]+8112/175*z[2]^4+36*z[3]*z[5]-60
*z[2]*z[3]^2,(4, 0, 0, 0, 0, 0, 0, 0)=96*z[2]^2*z[3]-480*z[2]*z[5]+1520*z[7]+
320*z[5]+6792/35*z[2]^4+640/7*z[2]^3+17500/3*z[9]-368/7*z[2]^3*z[3]+216*z[2]^2
*z[5]-2280*z[2]*z[7]+400*z[3]*z[5]-240*z[2]*z[3]^2-760/3*z[3]^3+160*z[3]^2,(0,
0, 0, 0, 1, 0, 2, 1)=1911/4*z[9]-4*z[2]^2*z[5]-1365/8*z[2]*z[7]-6*z[3]^3,(1, 1
, 0, 2, 0, 0, 0, 0)=18121/36*z[9]-212/35*z[2]^3*z[3]-114/5*z[2]^2*z[5]-1995/8*
z[2]*z[7]+4*z[3]*z[5]-12*z[2]*z[3]^2-26*z[3]^3,(0, 0, 0, 0, 1, 2, 1, 0)=486*z[
9]-4*z[2]^2*z[5]-196*z[2]*z[7]-6*z[3]^3,(0, 1, 0, 1, 0, 0, 0, 1)=8*z[3]*z[5]-\
12*z[2]*z[3]^2,(0, 0, 0, 1, 1, 1, 0, 1)=10741/18*z[9]+12*z[2]^2*z[5]-1295/4*z[
2]*z[7]-8*z[3]^3,(1, 2, 0, 0, 0, 1, 0, 0)=1476*z[9]-80/7*z[2]^3*z[3]-36*z[2]^2
*z[5]-462*z[2]*z[7]-40*z[3]*z[5]-20*z[3]^3,(0, 2, 1, 0, 0, 0, 0, 1)=9599/36*z[
9]-4*z[2]^2*z[5]-126*z[2]*z[7]+4*z[3]^3,(0, 0, 0, 0, 1, 0, 1, 0)=-20*z[2]*z[5]
+42*z[7],(0, 0, 1, 1, 0, 2, 0, 0)=2425/18*z[9]-4*z[2]^2*z[5]-112*z[2]*z[7]+4*z
[3]^3,(0, 0, 2, 0, 0, 0, 0, 2)=5833/36*z[9]-2*z[2]^2*z[5]-119/4*z[2]*z[7]-4*z[
3]^3,(0, 0, 2, 0, 1, 0, 1, 0)=283/2*z[9]-4*z[2]^2*z[5]-693/8*z[2]*z[7]-6*z[3]^
3,(0, 0, 0, 0, 0, 2, 0, 1)=28*z[3]*z[5],(1, 2, 0, 0, 0, 0, 0, 0)=84*z[7]+504/
25*z[2]^4+24*z[3]*z[5],(0, 0, 0, 0, 3, 0, 0, 0)=0,(1, 0, 0, 0, 0, 0, 2, 1)=
49753/24*z[9]+888/35*z[2]^3*z[3]+51/5*z[2]^2*z[5]-4949/8*z[2]*z[7]+114*z[3]*z[
5]-12*z[2]*z[3]^2-9*z[3]^3,(0, 0, 0, 2, 0, 0, 1, 0)=27*z[3]*z[5]-6*z[2]*z[3]^2
,(1, 0, 1, 0, 0, 0, 1, 0)=-40*z[2]*z[5]+162/5*z[3,5]+175/2*z[7]-1021/875*z[2]^
4+270*z[3]*z[5]-56*z[2]*z[3]^2,(1, 0, 0, 1, 0, 0, 2, 0)=72019/72*z[9]+368/35*z
[2]^3*z[3]-27/5*z[2]^2*z[5]-3941/8*z[2]*z[7]+62*z[3]*z[5]-12*z[2]*z[3]^2-31*z[
3]^3,(0, 0, 0, 0, 0, 2, 1, 1)=14089/18*z[9]-4*z[2]^2*z[5]-224*z[2]*z[7]+4*z[3]
^3,(0, 3, 0, 1, 0, 0, 0, 0)=48*z[9]-8*z[2]^2*z[5]-42*z[2]*z[7],(1, 0, 0, 1, 1,
0, 0, 0)=-40*z[2]*z[5]+84*z[7]+1528/175*z[2]^4+188*z[3]*z[5]-38*z[2]*z[3]^2,(2
, 0, 1, 0, 0, 0, 1, 0)=-80*z[2]*z[5]+324/5*z[3,5]+175*z[7]-2042/875*z[2]^4+
62557/18*z[9]+3048/35*z[2]^3*z[3]+384/5*z[2]^2*z[5]-1703*z[2]*z[7]+540*z[3]*z[
5]-112*z[2]*z[3]^2-226/3*z[3]^3,(0, 0, 0, 2, 0, 0, 0, 2)=7931/36*z[9]-2*z[2]^2
*z[5]-175/4*z[2]*z[7]+4*z[3]^3,(0, 0, 1, 1, 0, 1, 1, 0)=9641/36*z[9]+12*z[2]^2
*z[5]-917/4*z[2]*z[7]+4*z[3]^3,(0, 0, 0, 2, 0, 2, 0, 0)=5341/36*z[9]-2*z[2]^2*
z[5]-28*z[2]*z[7]+2*z[3]^3,(0, 0, 0, 2, 0, 1, 1, 0)=271*z[9]-4*z[2]^2*z[5]-693
/8*z[2]*z[7]+6*z[3]^3,(1, 0, 1, 2, 0, 0, 0, 0)=12695/24*z[9]-152/35*z[2]^3*z[3
]-21*z[2]^2*z[5]-2037/8*z[2]*z[7]+10*z[3]*z[5]-12*z[2]*z[3]^2-61*z[3]^3,(0, 0,
0, 2, 2, 0, 0, 0)=2345/12*z[9]-2*z[2]^2*z[5]-42*z[2]*z[7]+6*z[3]^3,(0, 0, 0, 0
, 1, 3, 0, 0)=216*z[9]-8*z[2]^2*z[5]-56*z[2]*z[7],(0, 0, 1, 1, 1, 0, 0, 0)=8*z
[3]*z[5]-12*z[2]*z[3]^2,(1, 0, 0, 0, 0, 0, 0, 0)=40*z[5]+80/7*z[2]^3+20*z[3]^2
,(1, 1, 0, 0, 0, 0, 2, 0)=65351/36*z[9]-52/35*z[2]^3*z[3]-18*z[2]^2*z[5]-4907/
8*z[2]*z[7]+20*z[3]*z[5]-12*z[2]*z[3]^2-34*z[3]^3,(0, 0, 0, 0, 2, 0, 2, 0)=
2099/9*z[9]-2*z[2]^2*z[5]-42*z[2]*z[7]-2*z[3]^3,(1, 0, 1, 0, 1, 0, 0, 1)=3356/
3*z[9]-264/35*z[2]^3*z[3]+96/5*z[2]^2*z[5]-3451/4*z[2]*z[7]+24*z[3]*z[5]-24*z[
2]*z[3]^2-60*z[3]^3,(0, 0, 0, 0, 0, 0, 0, 4)=219/2*z[9],(0, 0, 1, 0, 0, 1, 0,
2)=1771/6*z[9]-4*z[2]^2*z[5]-1365/8*z[2]*z[7]+6*z[3]^3,(0, 0, 1, 0, 0, 1, 0, 0
)=-20*z[2]*z[5]+28*z[7],(3, 0, 1, 0, 0, 0, 0, 0)=144/5*z[2]^2*z[3]-240*z[2]*z[
5]+324/5*z[3,5]+483*z[7]+3774/125*z[2]^4+11509/3*z[9]+1448/35*z[2]^3*z[3]+552/
5*z[2]^2*z[5]-3729/2*z[2]*z[7]+572*z[3]*z[5]-192*z[2]*z[3]^2-154*z[3]^3+48*z[3
]^2,(0, 0, 0, 0, 0, 1, 2, 1)=27631/36*z[9]-4*z[2]^2*z[5]-1701/8*z[2]*z[7]+14*z
[3]^3,(1, 0, 1, 0, 2, 0, 0, 0)=4846/9*z[9]+24/7*z[2]^3*z[3]-102/5*z[2]^2*z[5]-\
336*z[2]*z[7]+12*z[3]*z[5]-16*z[3]^3,(2, 1, 0, 0, 0, 1, 0, 0)=-80*z[2]*z[5]+
224*z[7]+5408/175*z[2]^4+13484/3*z[9]-360/7*z[2]^3*z[3]-84/5*z[2]^2*z[5]-1892*
z[2]*z[7]-96*z[3]*z[5]-40*z[2]*z[3]^2-368/3*z[3]^3,(0, 0, 0, 1, 2, 1, 0, 0)=
288*z[9]-4*z[2]^2*z[5]-140*z[2]*z[7]-6*z[3]^3,(0, 0, 0, 2, 1, 0, 1, 0)=4429/18
*z[9]-4*z[2]^2*z[5]-805/8*z[2]*z[7]+10*z[3]^3,(0, 2, 0, 0, 2, 0, 0, 0)=156*z[9
]-2*z[2]^2*z[5]-28*z[2]*z[7],(1, 0, 0, 1, 0, 0, 0, 2)=88613/72*z[9]+808/35*z[2
]^3*z[3]+39/5*z[2]^2*z[5]-4277/8*z[2]*z[7]+106*z[3]*z[5]-12*z[2]*z[3]^2-5*z[3]
^3,(0, 0, 2, 1, 1, 0, 0, 0)=259/2*z[9]-4*z[2]^2*z[5]-469/8*z[2]*z[7]-6*z[3]^3,
(1, 0, 0, 0, 0, 2, 0, 1)=40117/18*z[9]+16*z[2]^3*z[3]-36/5*z[2]^2*z[5]-644*z[2
]*z[7]+56*z[3]*z[5]+2*z[3]^3,(0, 4, 0, 0, 0, 0, 0, 0)=72*z[9],(0, 0, 1, 0, 0,
0, 1, 2)=12073/36*z[9]-4*z[2]^2*z[5]-1267/8*z[2]*z[7]-4*z[3]^3,(2, 0, 0, 1, 0,
0, 0, 0)=72/5*z[2]^2*z[3]-120*z[2]*z[5]+162/5*z[3,5]+483/2*z[7]+1887/125*z[2]^
4+286*z[3]*z[5]-96*z[2]*z[3]^2+24*z[3]^2,(0, 0, 0, 0, 2, 1, 0, 1)=588*z[9]-4*z
[2]^2*z[5]-168*z[2]*z[7]-6*z[3]^3,(0, 0, 1, 1, 0, 0, 2, 0)=2099/12*z[9]-4*z[2]
^2*z[5]-1043/8*z[2]*z[7]-12*z[3]^3,(0, 0, 0, 2, 0, 1, 0, 1)=283*z[9]-4*z[2]^2*
z[5]-805/8*z[2]*z[7]+6*z[3]^3,(1, 1, 0, 0, 0, 2, 0, 0)=1572*z[9]-80/7*z[2]^3*z
[3]-36*z[2]^2*z[5]-560*z[2]*z[7]-40*z[3]*z[5]-20*z[3]^3,(0, 0, 1, 0, 1, 0, 0,
2)=687/4*z[9]-4*z[2]^2*z[5]-1253/8*z[2]*z[7]-6*z[3]^3,(0, 0, 1, 0, 2, 0, 1, 0)
=1444/9*z[9]-4*z[2]^2*z[5]-98*z[2]*z[7]-4*z[3]^3,(0, 1, 1, 1, 0, 0, 0, 1)=9265
/36*z[9]+12*z[2]^2*z[5]-749/4*z[2]*z[7]-4*z[3]^3,(0, 0, 0, 0, 1, 1, 2, 0)=
17005/36*z[9]-4*z[2]^2*z[5]-1463/8*z[2]*z[7]-4*z[3]^3,(0, 1, 0, 0, 0, 1, 0, 0)
=-20*z[2]*z[5]+56*z[7],(0, 2, 0, 0, 0, 1, 0, 1)=450*z[9]-4*z[2]^2*z[5]-140*z[2
]*z[7]-6*z[3]^3,(1, 1, 0, 0, 1, 0, 0, 0)=-40*z[2]*z[5]+56*z[7]+352/175*z[2]^4-\
104*z[3]*z[5]-20*z[2]*z[3]^2,(0, 0, 1, 1, 0, 1, 0, 1)=9641/36*z[9]+12*z[2]^2*z
[5]-917/4*z[2]*z[7]+4*z[3]^3,(1, 1, 0, 0, 2, 0, 0, 0)=900*z[9]-80/7*z[2]^3*z[3
]-36*z[2]^2*z[5]-378*z[2]*z[7]-40*z[3]*z[5]-20*z[3]^3,(0, 0, 1, 0, 1, 1, 0, 0)
=8*z[3]*z[5]-6*z[2]*z[3]^2,(0, 1, 1, 1, 0, 1, 0, 0)=2963/12*z[9]+12*z[2]^2*z[5
]-735/4*z[2]*z[7],(0, 0, 0, 0, 1, 1, 0, 1)=-32*z[3]*z[5]-6*z[2]*z[3]^2,(0, 1,
0, 2, 0, 0, 0, 0)=2*z[3]*z[5]-6*z[2]*z[3]^2,(1, 0, 0, 1, 0, 0, 1, 1)=7771/4*z[
9]+404/35*z[2]^3*z[3]+234/5*z[2]^2*z[5]-1022*z[2]*z[7]+116*z[3]*z[5]-36*z[2]*z
[3]^2-50*z[3]^3,(1, 0, 0, 0, 0, 1, 1, 1)=11696/3*z[9]+1576/35*z[2]^3*z[3]+372/
5*z[2]^2*z[5]-5635/4*z[2]*z[7]+208*z[3]*z[5]-24*z[2]*z[3]^2+32*z[3]^3,(1, 0, 1
, 0, 0, 1, 0, 0)=-40*z[2]*z[5]+56*z[7]+352/175*z[2]^4+128*z[3]*z[5]-38*z[2]*z[
3]^2,(0, 0, 0, 1, 1, 0, 2, 0)=10219/36*z[9]-4*z[2]^2*z[5]-1029/8*z[2]*z[7]+2*z
[3]^3,(0, 2, 0, 0, 0, 2, 0, 0)=300*z[9]-2*z[2]^2*z[5]-56*z[2]*z[7],(0, 1, 0, 0
, 1, 0, 1, 1)=3745/6*z[9]+12*z[2]^2*z[5]-1295/4*z[2]*z[7]-24*z[3]^3,(0, 0, 0,
0, 0, 0, 0, 0)=20*z[5],(1, 0, 0, 0, 0, 0, 2, 0)=81/5*z[3,5]+455/4*z[7]+38379/
1750*z[2]^4+173*z[3]*z[5]-18*z[2]*z[3]^2,(2, 0, 0, 2, 0, 0, 0, 0)=162/5*z[3,5]
+231/2*z[7]+14859/875*z[2]^4+19861/12*z[9]+2064/35*z[2]^3*z[3]-18*z[2]^2*z[5]-\
1071/2*z[2]*z[7]+282*z[3]*z[5]-36*z[2]*z[3]^2-25*z[3]^3,(0, 1, 0, 0, 1, 2, 0,
0)=324*z[9]-4*z[2]^2*z[5]-168*z[2]*z[7],(2, 1, 0, 0, 0, 0, 1, 0)=-80*z[2]*z[5]
+280*z[7]+1552/35*z[2]^4+89257/18*z[9]-716/35*z[2]^3*z[3]+192/5*z[2]^2*z[5]-\
8009/4*z[2]*z[7]+88*z[3]*z[5]-76*z[2]*z[3]^2-442/3*z[3]^3,(0, 0, 1, 0, 0, 0, 0
, 3)=1040/9*z[9]-8*z[2]^2*z[5]-455/8*z[2]*z[7]-2*z[3]^3,(2, 0, 1, 1, 0, 0, 0,
0)=-80*z[2]*z[5]+324/5*z[3,5]+63*z[7]-25562/875*z[2]^4+1849*z[9]-792/35*z[2]^3
*z[3]-192/5*z[2]^2*z[5]-1199*z[2]*z[7]+156*z[3]*z[5]-112*z[2]*z[3]^2-174*z[3]^
3,(0, 2, 0, 0, 1, 0, 0, 1)=306*z[9]-4*z[2]^2*z[5]-112*z[2]*z[7]-6*z[3]^3,(1, 1
, 0, 0, 0, 0, 0, 0)=-60*z[2]*z[5]+168*z[7],(1, 0, 0, 0, 2, 0, 1, 0)=11488/9*z[
9]+24/7*z[2]^3*z[3]-102/5*z[2]^2*z[5]-420*z[2]*z[7]+12*z[3]*z[5]-16*z[3]^3,(2,
0, 0, 0, 2, 0, 0, 0)=168*z[7]+1008/25*z[2]^4+2444*z[9]+96/7*z[2]^3*z[3]-198/5*
z[2]^2*z[5]-756*z[2]*z[7]+48*z[3]*z[5]-32*z[3]^3,(2, 0, 0, 0, 0, 0, 0, 1)=72/5
*z[2]^2*z[3]-120*z[2]*z[5]+162/5*z[3,5]+931/2*z[7]+8607/125*z[2]^4+350*z[3]*z[
5]-96*z[2]*z[3]^2+24*z[3]^2,(0, 0, 1, 1, 0, 0, 1, 0)=10*z[3]*z[5]-18*z[2]*z[3]
^2,(0, 1, 0, 0, 0, 1, 0, 1)=8*z[3]*z[5]-6*z[2]*z[3]^2,(1, 1, 1, 0, 0, 0, 0, 1)
=9923/6*z[9]+536/35*z[2]^3*z[3]+216/5*z[2]^2*z[5]-3451/4*z[2]*z[7]+104*z[3]*z[
5]-24*z[2]*z[3]^2+4*z[3]^3,(0, 1, 0, 0, 1, 0, 1, 0)=-36*z[3]*z[5]-6*z[2]*z[3]^
2,(0, 0, 1, 2, 0, 0, 0, 1)=2837/18*z[9]-4*z[2]^2*z[5]-707/8*z[2]*z[7]-16*z[3]^
3,(2, 0, 1, 0, 0, 0, 0, 1)=-80*z[2]*z[5]+324/5*z[3,5]+119*z[7]-13802/875*z[2]^
4+9145/3*z[9]+1688/35*z[2]^3*z[3]+36*z[2]^2*z[5]-1619*z[2]*z[7]+404*z[3]*z[5]-\
112*z[2]*z[3]^2-350/3*z[3]^3,(0, 0, 0, 0, 3, 1, 0, 0)=192*z[9]-8*z[2]^2*z[5]-\
42*z[2]*z[7],(0, 0, 1, 0, 1, 0, 0, 1)=12*z[3]*z[5]-12*z[2]*z[3]^2,(0, 0, 0, 1,
0, 0, 1, 0)=-20*z[2]*z[5]+119/4*z[7],(0, 0, 0, 0, 3, 0, 0, 1)=240*z[9]-8*z[2]^
2*z[5]-42*z[2]*z[7],(1, 0, 0, 0, 0, 0, 1, 2)=49753/24*z[9]+888/35*z[2]^3*z[3]+
51/5*z[2]^2*z[5]-4949/8*z[2]*z[7]+114*z[3]*z[5]-12*z[2]*z[3]^2-9*z[3]^3,(1, 0,
0, 0, 2, 0, 0, 0)=84*z[7]+504/25*z[2]^4+24*z[3]*z[5],(0, 0, 0, 0, 2, 0, 1, 1)=
4036/9*z[9]-4*z[2]^2*z[5]-154*z[2]*z[7]-4*z[3]^3,(0, 0, 2, 0, 0, 0, 0, 1)=27*z
[3]*z[5]-6*z[2]*z[3]^2,(0, 0, 3, 0, 0, 0, 1, 0)=4771/36*z[9]-8*z[2]^2*z[5]-231
/8*z[2]*z[7]+2*z[3]^3,(2, 0, 1, 0, 0, 0, 0, 0)=72/5*z[2]^2*z[3]-120*z[2]*z[5]+
162/5*z[3,5]+483/2*z[7]+1887/125*z[2]^4+286*z[3]*z[5]-96*z[2]*z[3]^2+24*z[3]^2
,(0, 0, 2, 0, 1, 0, 0, 1)=1915/12*z[9]-4*z[2]^2*z[5]-581/8*z[2]*z[7]-6*z[3]^3,
(0, 2, 0, 1, 1, 0, 0, 0)=156*z[9]-4*z[2]^2*z[5]-84*z[2]*z[7]-6*z[3]^3,(1, 0, 0
, 2, 0, 1, 0, 0)=29599/36*z[9]+228/35*z[2]^3*z[3]-48/5*z[2]^2*z[5]-2331/8*z[2]
*z[7]+48*z[3]*z[5]-12*z[2]*z[3]^2+8*z[3]^3,(0, 2, 1, 1, 0, 0, 0, 0)=4415/36*z[
9]-4*z[2]^2*z[5]-98*z[2]*z[7]+4*z[3]^3,(1, 0, 1, 0, 0, 0, 0, 0)=36/5*z[2]^2*z[
3]-60*z[2]*z[5]+483/4*z[7]+12*z[3]^2,(2, 1, 0, 0, 0, 0, 0, 0)=-120*z[2]*z[5]+
336*z[7]+8112/175*z[2]^4+36*z[3]*z[5]-60*z[2]*z[3]^2,(0, 0, 0, 0, 0, 2, 2, 0)=
17005/36*z[9]-2*z[2]^2*z[5]-84*z[2]*z[7]+2*z[3]^3,(0, 0, 0, 0, 1, 0, 3, 0)=
1451/9*z[9]-8*z[2]^2*z[5]-455/8*z[2]*z[7]-2*z[3]^3,(0, 0, 2, 0, 0, 2, 0, 0)=
5341/36*z[9]-2*z[2]^2*z[5]-28*z[2]*z[7]+2*z[3]^3,(1, 0, 0, 0, 1, 1, 0, 0)=-40*
z[2]*z[5]+112*z[7]+2704/175*z[2]^4-48*z[3]*z[5]-20*z[2]*z[3]^2,(1, 0, 0, 1, 1,
0, 1, 0)=9923/6*z[9]+536/35*z[2]^3*z[3]+216/5*z[2]^2*z[5]-3451/4*z[2]*z[7]+104
*z[3]*z[5]-24*z[2]*z[3]^2+4*z[3]^3,(1, 0, 0, 0, 0, 1, 2, 0)=80285/36*z[9]+388/
35*z[2]^3*z[3]-24/5*z[2]^2*z[5]-5243/8*z[2]*z[7]+64*z[3]*z[5]-12*z[2]*z[3]^2,(
1, 1, 0, 1, 0, 0, 0, 0)=-40*z[2]*z[5]+28*z[7]-824/175*z[2]^4+12*z[3]*z[5]-38*z
[2]*z[3]^2,(2, 1, 0, 0, 0, 0, 0, 1)=-80*z[2]*z[5]+168*z[7]+3056/175*z[2]^4+
36844/9*z[9]-148/5*z[2]^3*z[3]+144/5*z[2]^2*z[5]-7337/4*z[2]*z[7]+56*z[3]*z[5]
-76*z[2]*z[3]^2-134*z[3]^3,(0, 1, 0, 0, 0, 2, 0, 0)=-20*z[3]*z[5],(0, 0, 3, 0,
0, 0, 0, 1)=1645/18*z[9]-8*z[2]^2*z[5]-231/8*z[2]*z[7]-2*z[3]^3,(0, 1, 0, 1, 0
, 2, 0, 0)=162*z[9]-4*z[2]^2*z[5]-140*z[2]*z[7]-6*z[3]^3,(0, 1, 0, 0, 0, 2, 0,
1)=486*z[9]-4*z[2]^2*z[5]-196*z[2]*z[7]-6*z[3]^3,(0, 0, 0, 0, 1, 0, 0, 0)=0,(1
, 0, 0, 0, 1, 0, 1, 1)=96287/36*z[9]-184/35*z[2]^3*z[3]+108/5*z[2]^2*z[5]-4739
/4*z[2]*z[7]+32*z[3]*z[5]-24*z[2]*z[3]^2-64*z[3]^3,(0, 2, 0, 0, 0, 0, 0, 0)=42
*z[7],(0, 0, 1, 1, 0, 0, 0, 1)=10*z[3]*z[5]-18*z[2]*z[3]^2,(2, 1, 1, 0, 0, 0,
0, 0)=-80*z[2]*z[5]+168*z[7]+3056/175*z[2]^4+9430/3*z[9]+2164/35*z[2]^3*z[3]+
624/5*z[2]^2*z[5]-5993/4*z[2]*z[7]+376*z[3]*z[5]-76*z[2]*z[3]^2-6*z[3]^3,(0, 0
, 2, 0, 1, 1, 0, 0)=5341/36*z[9]-4*z[2]^2*z[5]-567/8*z[2]*z[7]-4*z[3]^3,(0, 0,
0, 0, 2, 1, 0, 0)=-20*z[3]*z[5],(0, 0, 0, 1, 0, 0, 3, 0)=1040/9*z[9]-8*z[2]^2*
z[5]-455/8*z[2]*z[7]-2*z[3]^3,(0, 0, 0, 1, 1, 0, 0, 1)=96*z[3]*z[5]-12*z[2]*z[
3]^2,(0, 0, 0, 1, 2, 0, 0, 0)=46*z[3]*z[5],(2, 0, 0, 1, 1, 0, 0, 0)=-80*z[2]*z
[5]+168*z[7]+3056/175*z[2]^4+9430/3*z[9]+2164/35*z[2]^3*z[3]+624/5*z[2]^2*z[5]
-5993/4*z[2]*z[7]+376*z[3]*z[5]-76*z[2]*z[3]^2-6*z[3]^3,(0, 0, 1, 1, 1, 1, 0,
0)=2963/12*z[9]+12*z[2]^2*z[5]-735/4*z[2]*z[7],(0, 0, 0, 1, 0, 3, 0, 0)=108*z[
9]-8*z[2]^2*z[5]-56*z[2]*z[7],(1, 0, 1, 0, 0, 2, 0, 0)=16789/18*z[9]+16*z[2]^3
*z[3]-36/5*z[2]^2*z[5]-476*z[2]*z[7]+56*z[3]*z[5]+2*z[3]^3,(0, 1, 1, 0, 0, 0,
1, 1)=6649/12*z[9]+12*z[2]^2*z[5]-1197/4*z[2]*z[7]+12*z[3]^3,(0, 0, 1, 0, 2, 0
, 0, 0)=6*z[3]*z[5],(0, 0, 0, 0, 1, 0, 1, 1)=16*z[3]*z[5]-12*z[2]*z[3]^2,(0, 0
, 0, 1, 0, 1, 2, 0)=1771/6*z[9]-4*z[2]^2*z[5]-1365/8*z[2]*z[7]+6*z[3]^3,(2, 0,
0, 1, 0, 1, 0, 0)=-80*z[2]*z[5]+112*z[7]+704/175*z[2]^4+52571/18*z[9]+964/35*z
[2]^3*z[3]+444/5*z[2]^2*z[5]-6329/4*z[2]*z[7]+256*z[3]*z[5]-76*z[2]*z[3]^2-118
/3*z[3]^3,(0, 0, 1, 1, 0, 0, 0, 2)=2099/12*z[9]-4*z[2]^2*z[5]-1043/8*z[2]*z[7]
-12*z[3]^3,(0, 0, 0, 0, 1, 2, 0, 0)=-20*z[3]*z[5],(0, 1, 1, 1, 0, 0, 1, 0)=
4603/18*z[9]+12*z[2]^2*z[5]-861/4*z[2]*z[7]+4*z[3]^3,(0, 0, 0, 1, 0, 1, 0, 2)=
1987/6*z[9]-4*z[2]^2*z[5]-1477/8*z[2]*z[7]+6*z[3]^3,(1, 1, 0, 0, 1, 0, 1, 0)=
11125/6*z[9]-972/35*z[2]^3*z[3]-48/5*z[2]^2*z[5]-3955/4*z[2]*z[7]-72*z[3]*z[5]
-12*z[2]*z[3]^2-84*z[3]^3,(1, 0, 0, 0, 2, 1, 0, 0)=1476*z[9]-80/7*z[2]^3*z[3]-\
36*z[2]^2*z[5]-462*z[2]*z[7]-40*z[3]*z[5]-20*z[3]^3,(1, 0, 1, 0, 1, 0, 1, 0)=
39121/36*z[9]-344/35*z[2]^3*z[3]+84/5*z[2]^2*z[5]-3283/4*z[2]*z[7]+16*z[3]*z[5
]-24*z[2]*z[3]^2-56*z[3]^3,(0, 1, 0, 1, 1, 0, 0, 1)=10741/36*z[9]+12*z[2]^2*z[
5]-959/4*z[2]*z[7]-16*z[3]^3,(1, 1, 0, 1, 0, 1, 0, 0)=19273/18*z[9]-92/35*z[2]
^3*z[3]+84/5*z[2]^2*z[5]-3227/4*z[2]*z[7]+16*z[3]*z[5]-12*z[2]*z[3]^2-48*z[3]^
3,(0, 0, 0, 0, 0, 3, 1, 0)=324*z[9]-8*z[2]^2*z[5]-56*z[2]*z[7],(2, 0, 0, 0, 1,
1, 0, 0)=-80*z[2]*z[5]+224*z[7]+5408/175*z[2]^4+13484/3*z[9]-360/7*z[2]^3*z[3]
-84/5*z[2]^2*z[5]-1892*z[2]*z[7]-96*z[3]*z[5]-40*z[2]*z[3]^2-368/3*z[3]^3,(1,
0, 3, 0, 0, 0, 0, 0)=8611/24*z[9]+68/7*z[2]^3*z[3]-69/5*z[2]^2*z[5]-693/8*z[2]
*z[7]+34*z[3]*z[5]-z[3]^3,(0, 2, 0, 0, 0, 0, 1, 0)=6*z[3]*z[5],(1, 0, 0, 0, 0,
0, 1, 0)=36/5*z[2]^2*z[3]-60*z[2]*z[5]+931/4*z[7]+12*z[3]^2,(0, 1, 2, 1, 0, 0,
0, 0)=1042/9*z[9]-4*z[2]^2*z[5]-693/8*z[2]*z[7]+2*z[3]^3,(0, 0, 0, 1, 0, 1, 0,
1)=56*z[3]*z[5]-12*z[2]*z[3]^2,(1, 0, 1, 0, 0, 0, 0, 2)=72019/72*z[9]+368/35*z
[2]^3*z[3]-27/5*z[2]^2*z[5]-3941/8*z[2]*z[7]+62*z[3]*z[5]-12*z[2]*z[3]^2-31*z[
3]^3,(0, 0, 0, 3, 0, 0, 1, 0)=1645/18*z[9]-8*z[2]^2*z[5]-231/8*z[2]*z[7]-2*z[3
]^3,(0, 1, 0, 0, 0, 3, 0, 0)=216*z[9]-8*z[2]^2*z[5]-56*z[2]*z[7],(1, 1, 0, 1,
0, 0, 0, 1)=39121/36*z[9]-344/35*z[2]^3*z[3]+84/5*z[2]^2*z[5]-3283/4*z[2]*z[7]
+16*z[3]*z[5]-24*z[2]*z[3]^2-56*z[3]^3,(0, 1, 0, 0, 0, 2, 1, 0)=624*z[9]-4*z[2
]^2*z[5]-196*z[2]*z[7]-6*z[3]^3,(0, 1, 1, 0, 0, 0, 0, 0)=-20*z[2]*z[5]+42*z[7]
,(1, 1, 0, 0, 0, 0, 0, 2)=4036/3*z[9]-132/35*z[2]^3*z[3]-102/5*z[2]^2*z[5]-\
4235/8*z[2]*z[7]+12*z[3]*z[5]-12*z[2]*z[3]^2-30*z[3]^3,(2, 0, 0, 0, 0, 1, 1, 0
)=-80*z[2]*z[5]+336*z[7]+10112/175*z[2]^4+12277/2*z[9]+1604/35*z[2]^3*z[3]+108
*z[2]^2*z[5]-9017/4*z[2]*z[7]+320*z[3]*z[5]-76*z[2]*z[3]^2-66*z[3]^3,(2, 0, 0,
1, 0, 0, 0, 1)=-80*z[2]*z[5]+324/5*z[3,5]+175*z[7]-2042/875*z[2]^4+62557/18*z[
9]+3048/35*z[2]^3*z[3]+384/5*z[2]^2*z[5]-1703*z[2]*z[7]+540*z[3]*z[5]-112*z[2]
*z[3]^2-226/3*z[3]^3,(0, 3, 0, 0, 0, 0, 1, 0)=240*z[9]-8*z[2]^2*z[5]-42*z[2]*z
[7],(0, 0, 0, 1, 1, 1, 0, 0)=48*z[3]*z[5]-6*z[2]*z[3]^2,(1, 0, 1, 0, 0, 1, 0,
1)=5269/3*z[9]+88/5*z[2]^3*z[3]+228/5*z[2]^2*z[5]-4011/4*z[2]*z[7]+112*z[3]*z[
5]-24*z[2]*z[3]^2+8*z[3]^3,(0, 1, 1, 0, 1, 0, 0, 0)=4*z[3]*z[5]-6*z[2]*z[3]^2,
(3, 0, 0, 0, 0, 0, 0, 0)=48*z[2]^2*z[3]-240*z[2]*z[5]+760*z[7]+160*z[5]+3396/
35*z[2]^4+320/7*z[2]^3+200*z[3]*z[5]-120*z[2]*z[3]^2+80*z[3]^2,(1, 0, 1, 0, 1,
0, 0, 0)=-40*z[2]*z[5]+28*z[7]-824/175*z[2]^4+12*z[3]*z[5]-38*z[2]*z[3]^2,(0,
1, 0, 1, 0, 0, 2, 0)=687/4*z[9]-4*z[2]^2*z[5]-1253/8*z[2]*z[7]-6*z[3]^3,(0, 0,
0, 0, 4, 0, 0, 0)=72*z[9],(0, 0, 1, 0, 2, 0, 0, 1)=1390/9*z[9]-4*z[2]^2*z[5]-\
126*z[2]*z[7]-4*z[3]^3,(0, 2, 0, 1, 0, 0, 0, 0)=6*z[3]*z[5],(0, 0, 1, 0, 3, 0,
0, 0)=48*z[9]-8*z[2]^2*z[5]-42*z[2]*z[7],(0, 2, 0, 0, 1, 0, 1, 0)=294*z[9]-4*z
[2]^2*z[5]-140*z[2]*z[7]-6*z[3]^3,(0, 0, 2, 0, 1, 0, 0, 0)=2*z[3]*z[5]-6*z[2]*
z[3]^2,(0, 1, 0, 0, 2, 0, 0, 1)=294*z[9]-4*z[2]^2*z[5]-140*z[2]*z[7]-6*z[3]^3,
(1, 1, 1, 0, 0, 1, 0, 0)=15382/9*z[9]+708/35*z[2]^3*z[3]+204/5*z[2]^2*z[5]-\
3563/4*z[2]*z[7]+96*z[3]*z[5]-12*z[2]*z[3]^2-16*z[3]^3,(1, 0, 1, 0, 0, 1, 1, 0
)=5557/3*z[9]+88/5*z[2]^3*z[3]+228/5*z[2]^2*z[5]-4179/4*z[2]*z[7]+112*z[3]*z[5
]-24*z[2]*z[3]^2+8*z[3]^3,(1, 1, 0, 0, 0, 0, 1, 0)=-40*z[2]*z[5]+140*z[7]+776/
35*z[2]^4+44*z[3]*z[5]-38*z[2]*z[3]^2,(0, 0, 1, 0, 0, 1, 1, 0)=56*z[3]*z[5]-12
*z[2]*z[3]^2,(0, 0, 1, 0, 1, 2, 0, 0)=162*z[9]-4*z[2]^2*z[5]-140*z[2]*z[7]-6*z
[3]^3,(1, 0, 1, 0, 0, 0, 2, 0)=88613/72*z[9]+808/35*z[2]^3*z[3]+39/5*z[2]^2*z[
5]-4277/8*z[2]*z[7]+106*z[3]*z[5]-12*z[2]*z[3]^2-5*z[3]^3,(0, 1, 1, 0, 1, 1, 0
, 0)=300*z[9]+12*z[2]^2*z[5]-224*z[2]*z[7]-12*z[3]^3,(1, 0, 1, 1, 0, 1, 0, 0)=
910*z[9]-344/35*z[2]^3*z[3]+84/5*z[2]^2*z[5]-2723/4*z[2]*z[7]+16*z[3]*z[5]-24*
z[2]*z[3]^2-16*z[3]^3,(0, 0, 1, 0, 1, 1, 0, 1)=11611/36*z[9]+12*z[2]^2*z[5]-\
1127/4*z[2]*z[7]-16*z[3]^3,(0, 0, 0, 0, 0, 1, 3, 0)=2902/9*z[9]-8*z[2]^2*z[5]-\
455/8*z[2]*z[7]+2*z[3]^3,(0, 1, 2, 0, 0, 0, 0, 0)=46*z[3]*z[5]-6*z[2]*z[3]^2,(
0, 0, 0, 0, 0, 0, 0, 1)=6*z[3]^2,(0, 1, 0, 1, 0, 0, 1, 1)=994/3*z[9]+12*z[2]^2
*z[5]-1085/4*z[2]*z[7]-12*z[3]^3,(1, 3, 0, 0, 0, 0, 0, 0)=576*z[9]-24*z[2]^2*z
[5]-126*z[2]*z[7],(0, 1, 0, 1, 0, 1, 1, 0)=11611/36*z[9]+12*z[2]^2*z[5]-1127/4
*z[2]*z[7]-16*z[3]^3,(1, 0, 1, 0, 0, 0, 0, 1)=-40*z[2]*z[5]+162/5*z[3,5]+119/2
*z[7]-6901/875*z[2]^4+202*z[3]*z[5]-56*z[2]*z[3]^2,(0, 0, 0, 0, 0, 1, 0, 0)=0,
(0, 0, 0, 0, 0, 1, 1, 2)=27631/36*z[9]-4*z[2]^2*z[5]-1701/8*z[2]*z[7]+14*z[3]^
3,(0, 0, 0, 0, 0, 2, 0, 0)=56*z[7],(0, 1, 0, 0, 3, 0, 0, 0)=96*z[9]-8*z[2]^2*z
[5]-42*z[2]*z[7],(0, 0, 0, 0, 1, 1, 1, 1)=34075/36*z[9]+12*z[2]^2*z[5]-1631/4*
z[2]*z[7]-16*z[3]^3,(1, 0, 0, 0, 0, 0, 1, 1)=-40*z[2]*z[5]+162/5*z[3,5]+287/2*
z[7]+10739/875*z[2]^4+302*z[3]*z[5]-56*z[2]*z[3]^2,(0, 1, 0, 0, 0, 0, 3, 0)=
9695/36*z[9]-8*z[2]^2*z[5]-455/8*z[2]*z[7]-2*z[3]^3,(0, 1, 0, 1, 1, 0, 0, 0)=4
*z[3]*z[5]-6*z[2]*z[3]^2,(0, 0, 0, 0, 0, 1, 1, 1)=104*z[3]*z[5]-12*z[2]*z[3]^2
,(1, 0, 0, 0, 1, 0, 0, 2)=65351/36*z[9]-52/35*z[2]^3*z[3]-18*z[2]^2*z[5]-4907/
8*z[2]*z[7]+20*z[3]*z[5]-12*z[2]*z[3]^2-34*z[3]^3,(0, 2, 0, 0, 0, 0, 0, 1)=6*z
[3]*z[5],(0, 2, 0, 0, 0, 0, 0, 2)=2099/9*z[9]-2*z[2]^2*z[5]-42*z[2]*z[7]-2*z[3
]^3,(1, 0, 0, 2, 1, 0, 0, 0)=1913/2*z[9]+668/35*z[2]^3*z[3]+18/5*z[2]^2*z[5]-\
2667/8*z[2]*z[7]+92*z[3]*z[5]-12*z[2]*z[3]^2+34*z[3]^3,(1, 0, 0, 0, 0, 1, 1, 0
)=-40*z[2]*z[5]+168*z[7]+5056/175*z[2]^4+160*z[3]*z[5]-38*z[2]*z[3]^2,(0, 2, 0
, 1, 0, 0, 1, 0)=1390/9*z[9]-4*z[2]^2*z[5]-126*z[2]*z[7]-4*z[3]^3,(0, 0, 0, 1,
0, 0, 2, 0)=31*z[3]*z[5]-6*z[2]*z[3]^2,(1, 0, 0, 1, 0, 1, 0, 0)=-40*z[2]*z[5]+
56*z[7]+352/175*z[2]^4+128*z[3]*z[5]-38*z[2]*z[3]^2,(1, 1, 0, 0, 1, 1, 0, 0)=
1848*z[9]-160/7*z[2]^3*z[3]-12*z[2]^2*z[5]-980*z[2]*z[7]-80*z[3]*z[5]-40*z[3]^
3,(0, 1, 0, 0, 0, 1, 2, 0)=3817/6*z[9]-4*z[2]^2*z[5]-1687/8*z[2]*z[7]-12*z[3]^
3,(0, 1, 0, 3, 0, 0, 0, 0)=1481/36*z[9]-8*z[2]^2*z[5]-231/8*z[2]*z[7]-2*z[3]^3
,(0, 0, 1, 2, 0, 0, 1, 0)=5921/36*z[9]-4*z[2]^2*z[5]-595/8*z[2]*z[7]-20*z[3]^3
,(1, 1, 0, 1, 1, 0, 0, 0)=9149/9*z[9]-172/35*z[2]^3*z[3]+72/5*z[2]^2*z[5]-2835
/4*z[2]*z[7]+8*z[3]*z[5]-12*z[2]*z[3]^2-52*z[3]^3,(0, 1, 0, 0, 0, 0, 1, 1)=16*
z[3]*z[5]-12*z[2]*z[3]^2,(0, 3, 1, 0, 0, 0, 0, 0)=144*z[9]-8*z[2]^2*z[5]-42*z[
2]*z[7],(0, 1, 0, 0, 0, 1, 1, 0)=-32*z[3]*z[5]-6*z[2]*z[3]^2,(0, 0, 2, 0, 0, 1
, 0, 1)=271*z[9]-4*z[2]^2*z[5]-693/8*z[2]*z[7]+6*z[3]^3,(0, 0, 0, 0, 0, 0, 1,
3)=2491/9*z[9]-8*z[2]^2*z[5]-455/8*z[2]*z[7]+2*z[3]^3,(0, 0, 0, 1, 3, 0, 0, 0)
=144*z[9]-8*z[2]^2*z[5]-42*z[2]*z[7],(0, 0, 0, 1, 0, 1, 0, 0)=-20*z[2]*z[5]+28
*z[7],(0, 1, 0, 1, 0, 1, 0, 1)=5773/18*z[9]+12*z[2]^2*z[5]-1071/4*z[2]*z[7]-8*
z[3]^3,(1, 0, 0, 0, 2, 0, 0, 1)=15214/9*z[9]+24/7*z[2]^3*z[3]-102/5*z[2]^2*z[5
]-504*z[2]*z[7]+12*z[3]*z[5]-16*z[3]^3,(0, 1, 3, 0, 0, 0, 0, 0)=1481/12*z[9]-8
*z[2]^2*z[5]-231/8*z[2]*z[7]+6*z[3]^3,(1, 0, 0, 0, 0, 0, 0, 2)=81/5*z[3,5]+455
/4*z[7]+38379/1750*z[2]^4+173*z[3]*z[5]-18*z[2]*z[3]^2,(1, 2, 1, 0, 0, 0, 0, 0
)=6233/6*z[9]+184/7*z[2]^3*z[3]+18/5*z[2]^2*z[5]-420*z[2]*z[7]+92*z[3]*z[5]+16
*z[3]^3,(0, 0, 1, 0, 1, 0, 1, 1)=994/3*z[9]+12*z[2]^2*z[5]-1085/4*z[2]*z[7]-12
*z[3]^3,(0, 0, 0, 0, 0, 4, 0, 0)=108*z[9],(1, 0, 1, 1, 0, 0, 0, 0)=-40*z[2]*z[
5]+162/5*z[3,5]+63/2*z[7]-12781/875*z[2]^4+78*z[3]*z[5]-56*z[2]*z[3]^2,(1, 0,
2, 1, 0, 0, 0, 0)=12695/24*z[9]-152/35*z[2]^3*z[3]-21*z[2]^2*z[5]-2037/8*z[2]*
z[7]+10*z[3]*z[5]-12*z[2]*z[3]^2-61*z[3]^3,(2, 0, 0, 0, 0, 1, 0, 1)=-80*z[2]*z
[5]+336*z[7]+10112/175*z[2]^4+12277/2*z[9]+1604/35*z[2]^3*z[3]+108*z[2]^2*z[5]
-9017/4*z[2]*z[7]+320*z[3]*z[5]-76*z[2]*z[3]^2-66*z[3]^3,(1, 0, 0, 3, 0, 0, 0,
0)=8611/24*z[9]+68/7*z[2]^3*z[3]-69/5*z[2]^2*z[5]-693/8*z[2]*z[7]+34*z[3]*z[5]
-z[3]^3,(0, 0, 1, 0, 0, 1, 2, 0)=1987/6*z[9]-4*z[2]^2*z[5]-1477/8*z[2]*z[7]+6*
z[3]^3,(0, 1, 1, 2, 0, 0, 0, 0)=259/2*z[9]-4*z[2]^2*z[5]-469/8*z[2]*z[7]-6*z[3
]^3,(0, 0, 1, 0, 0, 0, 3, 0)=6073/36*z[9]-8*z[2]^2*z[5]-455/8*z[2]*z[7]+2*z[3]
^3,(0, 0, 0, 0, 0, 0, 3, 1)=2491/9*z[9]-8*z[2]^2*z[5]-455/8*z[2]*z[7]+2*z[3]^3
,(2, 0, 1, 0, 0, 1, 0, 0)=-80*z[2]*z[5]+112*z[7]+704/175*z[2]^4+52571/18*z[9]+
964/35*z[2]^3*z[3]+444/5*z[2]^2*z[5]-6329/4*z[2]*z[7]+256*z[3]*z[5]-76*z[2]*z[
3]^2-118/3*z[3]^3,(0, 0, 1, 0, 1, 1, 1, 0)=5773/18*z[9]+12*z[2]^2*z[5]-1071/4*
z[2]*z[7]-8*z[3]^3,(0, 0, 0, 0, 0, 0, 0, 3)=21*z[3]*z[5],(0, 1, 0, 0, 0, 0, 2,
1)=2939/6*z[9]-4*z[2]^2*z[5]-1589/8*z[2]*z[7]-6*z[3]^3,(0, 0, 0, 1, 1, 1, 1, 0
)=6563/12*z[9]+12*z[2]^2*z[5]-1127/4*z[2]*z[7],(0, 0, 0, 1, 0, 1, 1, 1)=21187/
36*z[9]+12*z[2]^2*z[5]-1365/4*z[2]*z[7]+20*z[3]^3,(0, 0, 1, 0, 1, 0, 0, 0)=-20
*z[2]*z[5]+14*z[7],(0, 0, 0, 0, 1, 0, 0, 3)=9695/36*z[9]-8*z[2]^2*z[5]-455/8*z
[2]*z[7]-2*z[3]^3,(0, 1, 1, 0, 2, 0, 0, 0)=156*z[9]-4*z[2]^2*z[5]-84*z[2]*z[7]
-6*z[3]^3,(2, 0, 1, 0, 1, 0, 0, 0)=-80*z[2]*z[5]+56*z[7]-1648/175*z[2]^4+11597
/6*z[9]-1356/35*z[2]^3*z[3]+96/5*z[2]^2*z[5]-5321/4*z[2]*z[7]+24*z[3]*z[5]-76*
z[2]*z[3]^2-362/3*z[3]^3,(0, 1, 0, 0, 1, 1, 0, 1)=624*z[9]+12*z[2]^2*z[5]-336*
z[2]*z[7]-12*z[3]^3,(0, 0, 1, 0, 0, 2, 0, 0)=28*z[3]*z[5],(0, 1, 1, 0, 1, 0, 1
, 0)=10741/36*z[9]+12*z[2]^2*z[5]-959/4*z[2]*z[7]-16*z[3]^3,(0, 0, 0, 2, 0, 1,
0, 0)=24*z[3]*z[5]-6*z[2]*z[3]^2,(0, 0, 1, 0, 0, 0, 0, 2)=31*z[3]*z[5]-6*z[2]*
z[3]^2,(1, 0, 0, 0, 1, 0, 0, 1)=-40*z[2]*z[5]+140*z[7]+776/35*z[2]^4+44*z[3]*z
[5]-38*z[2]*z[3]^2,(1, 0, 1, 0, 1, 1, 0, 0)=19273/18*z[9]-92/35*z[2]^3*z[3]+84
/5*z[2]^2*z[5]-3227/4*z[2]*z[7]+16*z[3]*z[5]-12*z[2]*z[3]^2-48*z[3]^3,(0, 0, 0
, 0, 0, 1, 1, 0)=-20*z[2]*z[5]+84*z[7],(0, 0, 0, 3, 0, 1, 0, 0)=1481/18*z[9]-8
*z[2]^2*z[5]-231/8*z[2]*z[7]+2*z[3]^3,(0, 0, 1, 1, 0, 1, 0, 0)=8*z[3]*z[5]-12*
z[2]*z[3]^2,(0, 0, 0, 0, 0, 0, 2, 1)=57*z[3]*z[5]-6*z[2]*z[3]^2,(0, 0, 0, 3, 0
, 0, 0, 1)=4771/36*z[9]-8*z[2]^2*z[5]-231/8*z[2]*z[7]+2*z[3]^3,(1, 0, 0, 1, 1,
0, 0, 1)=75463/36*z[9]+1416/35*z[2]^3*z[3]+348/5*z[2]^2*z[5]-3955/4*z[2]*z[7]+
192*z[3]*z[5]-24*z[2]*z[3]^2+32*z[3]^3,(0, 0, 0, 0, 0, 0, 2, 0)=455/8*z[7],(0,
1, 0, 0, 0, 0, 1, 0)=-20*z[2]*z[5]+70*z[7],(1, 1, 1, 0, 0, 0, 0, 0)=-40*z[2]*z
[5]+84*z[7]+1528/175*z[2]^4+188*z[3]*z[5]-38*z[2]*z[3]^2,(0, 1, 0, 1, 2, 0, 0,
0)=144*z[9]-4*z[2]^2*z[5]-112*z[2]*z[7]-6*z[3]^3,(0, 0, 0, 0, 0, 0, 2, 2)=3659
/9*z[9]-2*z[2]^2*z[5]-287/4*z[2]*z[7]+4*z[3]^3,(0, 0, 1, 0, 0, 0, 1, 1)=58*z[3
]*z[5]-18*z[2]*z[3]^2,(0, 0, 1, 0, 0, 1, 1, 1)=21187/36*z[9]+12*z[2]^2*z[5]-\
1365/4*z[2]*z[7]+20*z[3]^3,(0, 1, 0, 0, 1, 0, 0, 0)=-20*z[2]*z[5]+28*z[7],(2,
0, 0, 0, 0, 0, 0, 2)=162/5*z[3,5]+455/2*z[7]+38379/875*z[2]^4+41855/12*z[9]+
2704/35*z[2]^3*z[3]+6/5*z[2]^2*z[5]-2079/2*z[2]*z[7]+346*z[3]*z[5]-36*z[2]*z[3
]^2-163/3*z[3]^3,(0, 1, 2, 0, 0, 0, 1, 0)=1129/3*z[9]-4*z[2]^2*z[5]-917/8*z[2]
*z[7]+18*z[3]^3,(1, 0, 0, 2, 0, 0, 1, 0)=21503/24*z[9]+288/35*z[2]^3*z[3]-39/5
*z[2]^2*z[5]-2373/8*z[2]*z[7]+54*z[3]*z[5]-12*z[2]*z[3]^2-27*z[3]^3,(1, 0, 0,
1, 1, 1, 0, 0)=15382/9*z[9]+708/35*z[2]^3*z[3]+204/5*z[2]^2*z[5]-3563/4*z[2]*z
[7]+96*z[3]*z[5]-12*z[2]*z[3]^2-16*z[3]^3,(2, 0, 0, 0, 1, 0, 1, 0)=-80*z[2]*z[
5]+168*z[7]+3056/175*z[2]^4+36844/9*z[9]-148/5*z[2]^3*z[3]+144/5*z[2]^2*z[5]-\
7337/4*z[2]*z[7]+56*z[3]*z[5]-76*z[2]*z[3]^2-134*z[3]^3,(0, 1, 0, 0, 0, 1, 1,
1)=34075/36*z[9]+12*z[2]^2*z[5]-1631/4*z[2]*z[7]-16*z[3]^3,(1, 0, 0, 1, 0, 2,
0, 0)=16789/18*z[9]+16*z[2]^3*z[3]-36/5*z[2]^2*z[5]-476*z[2]*z[7]+56*z[3]*z[5]
+2*z[3]^3,(0, 0, 0, 0, 0, 1, 0, 2)=32*z[3]*z[5]-6*z[2]*z[3]^2,(0, 0, 0, 0, 2,
0, 0, 2)=3341/9*z[9]-2*z[2]^2*z[5]-70*z[2]*z[7]-2*z[3]^3,(3, 1, 0, 0, 0, 0, 0,
0)=-240*z[2]*z[5]+672*z[7]+16224/175*z[2]^4+5168*z[9]-360/7*z[2]^3*z[3]+288/5*
z[2]^2*z[5]-2148*z[2]*z[7]+72*z[3]*z[5]-120*z[2]*z[3]^2-188*z[3]^3,(0, 2, 0, 0
, 0, 0, 1, 1)=4036/9*z[9]-4*z[2]^2*z[5]-154*z[2]*z[7]-4*z[3]^3,(1, 0, 0, 0, 0,
2, 0, 0)=112*z[7]+672/25*z[2]^4+52*z[3]*z[5],(0, 1, 0, 2, 0, 1, 0, 0)=5341/36*
z[9]-4*z[2]^2*z[5]-567/8*z[2]*z[7]-4*z[3]^3,(0, 0, 0, 2, 0, 0, 0, 0)=231/8*z[7
],(0, 0, 2, 0, 0, 0, 1, 0)=49*z[3]*z[5]-6*z[2]*z[3]^2,(1, 0, 0, 0, 1, 0, 0, 0)
=-60*z[2]*z[5]+168*z[7],(1, 1, 2, 0, 0, 0, 0, 0)=1913/2*z[9]+668/35*z[2]^3*z[3
]+18/5*z[2]^2*z[5]-2667/8*z[2]*z[7]+92*z[3]*z[5]-12*z[2]*z[3]^2+34*z[3]^3,(0,
0, 2, 2, 0, 0, 0, 0)=257/3*z[9]-2*z[2]^2*z[5]-63/4*z[2]*z[7]-12*z[3]^3,(0, 1,
1, 1, 1, 0, 0, 0)=2237/9*z[9]+12*z[2]^2*z[5]-623/4*z[2]*z[7]-8*z[3]^3,(0, 0, 2
, 0, 0, 0, 1, 1)=2692/9*z[9]-4*z[2]^2*z[5]-819/8*z[2]*z[7]-4*z[3]^3,(0, 0, 0,
1, 0, 2, 0, 0)=28*z[3]*z[5],(0, 0, 3, 0, 0, 1, 0, 0)=1481/18*z[9]-8*z[2]^2*z[5
]-231/8*z[2]*z[7]+2*z[3]^3,(1, 1, 0, 1, 0, 0, 1, 0)=3356/3*z[9]-264/35*z[2]^3*
z[3]+96/5*z[2]^2*z[5]-3451/4*z[2]*z[7]+24*z[3]*z[5]-24*z[2]*z[3]^2-60*z[3]^3,(
1, 0, 0, 0, 0, 1, 0, 1)=-40*z[2]*z[5]+168*z[7]+5056/175*z[2]^4+160*z[3]*z[5]-\
38*z[2]*z[3]^2,(0, 0, 1, 0, 0, 0, 0, 0)=6*z[3]^2,(0, 1, 1, 0, 0, 1, 0, 1)=6563
/12*z[9]+12*z[2]^2*z[5]-1127/4*z[2]*z[7],(0, 1, 0, 0, 2, 1, 0, 0)=300*z[9]-4*z
[2]^2*z[5]-126*z[2]*z[7],(0, 0, 0, 0, 0, 1, 0, 3)=2902/9*z[9]-8*z[2]^2*z[5]-\
455/8*z[2]*z[7]+2*z[3]^3,(0, 3, 0, 0, 0, 0, 0, 0)=0,(0, 0, 2, 1, 0, 0, 0, 0)=5
*z[3]*z[5]-6*z[2]*z[3]^2,(0, 1, 0, 0, 0, 0, 0, 0)=0,(0, 0, 0, 1, 0, 0, 1, 1)=
58*z[3]*z[5]-18*z[2]*z[3]^2,(0, 1, 0, 1, 1, 0, 1, 0)=11173/36*z[9]+12*z[2]^2*z
[5]-903/4*z[2]*z[7]-16*z[3]^3,(0, 0, 1, 1, 0, 0, 0, 0)=-20*z[2]*z[5]+63/4*z[7]
,(0, 0, 0, 3, 1, 0, 0, 0)=1481/12*z[9]-8*z[2]^2*z[5]-231/8*z[2]*z[7]+6*z[3]^3,
(0, 0, 0, 0, 1, 1, 0, 2)=3817/6*z[9]-4*z[2]^2*z[5]-1687/8*z[2]*z[7]-12*z[3]^3,
(0, 1, 2, 0, 0, 1, 0, 0)=2345/9*z[9]-4*z[2]^2*z[5]-791/8*z[2]*z[7]+4*z[3]^3,(1
, 0, 0, 0, 0, 0, 0, 3)=64447/72*z[9]+12*z[2]^3*z[3]-57/5*z[2]^2*z[5]-1365/8*z[
2]*z[7]+42*z[3]*z[5]-5*z[3]^3,(0, 1, 0, 0, 0, 0, 1, 2)=1911/4*z[9]-4*z[2]^2*z[
5]-1365/8*z[2]*z[7]-6*z[3]^3,(0, 0, 0, 1, 1, 0, 1, 1)=6649/12*z[9]+12*z[2]^2*z
[5]-1197/4*z[2]*z[7]+12*z[3]^3,(0, 0, 0, 0, 0, 0, 3, 0)=21*z[3]*z[5],(0, 0, 0,
2, 0, 0, 0, 1)=49*z[3]*z[5]-6*z[2]*z[3]^2,(0, 0, 1, 0, 0, 0, 2, 1)=681/2*z[9]-\
4*z[2]^2*z[5]-1379/8*z[2]*z[7]]);
periodV := table([(0, 1, 0, 0, 1, 0, 0, 1)=-8*z[3]*z[5]+12*z[2]*z[3]^2,(0, 0,
2, 0, 0, 0, 0, 0)=56*z[7],(1, 0, 0, 2, 0, 0, 0, 1)=60031/36*z[9]-24/7*z[2]^3*z
[3]-138/5*z[2]^2*z[5]-504*z[2]*z[7]-12*z[3]*z[5]-4*z[3]^3,(0, 0, 1, 0, 0, 1, 0
, 1)=-56*z[3]*z[5]+12*z[2]*z[3]^2,(1, 0, 0, 2, 0, 0, 0, 0)=84*z[7]+504/25*z[2]
^4,(0, 1, 0, 0, 1, 0, 0, 2)=1987/12*z[9]-4*z[2]^2*z[5]-1141/8*z[2]*z[7]-6*z[3]
^3,(0, 0, 1, 3, 0, 0, 0, 0)=192*z[9]-8*z[2]^2*z[5]-42*z[2]*z[7],(1, 0, 2, 0, 0
, 0, 0, 1)=13189/6*z[9]-16*z[2]^3*z[3]-204/5*z[2]^2*z[5]-644*z[2]*z[7]-56*z[3]
*z[5]+2*z[3]^3,(1, 1, 1, 0, 1, 0, 0, 0)=6241/6*z[9]+92/35*z[2]^3*z[3]+36/5*z[2
]^2*z[5]-3185/4*z[2]*z[7]-16*z[3]*z[5]+12*z[2]*z[3]^2-20*z[3]^3,(2, 2, 0, 0, 0
, 0, 0, 0)=168*z[7]+1008/25*z[2]^4+14389/6*z[9]-54*z[2]^2*z[5]-756*z[2]*z[7]-8
*z[3]^3,(1, 1, 0, 0, 0, 0, 1, 1)=94087/36*z[9]+184/35*z[2]^3*z[3]+12/5*z[2]^2*
z[5]-4655/4*z[2]*z[7]-32*z[3]*z[5]+24*z[2]*z[3]^2-8*z[3]^3,(1, 1, 0, 0, 0, 1,
0, 1)=1608*z[9]-536/35*z[2]^3*z[3]-96/5*z[2]^2*z[5]-3367/4*z[2]*z[7]-104*z[3]*
z[5]+24*z[2]*z[3]^2+20*z[3]^3,(0, 1, 1, 0, 0, 1, 0, 0)=-48*z[3]*z[5]+6*z[2]*z[
3]^2,(0, 0, 2, 1, 0, 0, 0, 1)=624*z[9]-4*z[2]^2*z[5]-196*z[2]*z[7]-6*z[3]^3,(0
, 1, 0, 0, 0, 0, 2, 0)=-10*z[3]*z[5]+6*z[2]*z[3]^2,(0, 0, 1, 0, 0, 2, 1, 0)=
283*z[9]-4*z[2]^2*z[5]-805/8*z[2]*z[7]+6*z[3]^3,(3, 0, 0, 0, 1, 0, 0, 0)=-144/
5*z[2]^2*z[3]-240*z[2]*z[5]+972/5*z[3,5]+441*z[7]-27546/875*z[2]^4+3297*z[9]+
376/35*z[2]^3*z[3]-312*z[2]^2*z[5]-3477/2*z[2]*z[7]-188*z[3]*z[5]+96*z[2]*z[3]
^2+98*z[3]^3-48*z[3]^2,(0, 0, 0, 3, 0, 0, 0, 0)=0,(1, 1, 0, 0, 0, 0, 0, 1)=-40
*z[2]*z[5]+84*z[7]+1528/175*z[2]^4-44*z[3]*z[5]+22*z[2]*z[3]^2,(0, 1, 1, 0, 0,
2, 0, 0)=2345/9*z[9]-4*z[2]^2*z[5]-791/8*z[2]*z[7]+4*z[3]^3,(1, 2, 0, 0, 0, 0,
1, 0)=60031/36*z[9]-24/7*z[2]^3*z[3]-138/5*z[2]^2*z[5]-504*z[2]*z[7]-12*z[3]*z
[5]-4*z[3]^3,(0, 1, 0, 0, 0, 0, 0, 2)=-6*z[3]*z[5]+6*z[2]*z[3]^2,(1, 2, 0, 0,
0, 0, 0, 1)=45127/36*z[9]-24/7*z[2]^3*z[3]-138/5*z[2]^2*z[5]-420*z[2]*z[7]-12*
z[3]*z[5]-4*z[3]^3,(0, 0, 0, 0, 0, 0, 0, 2)=455/8*z[7],(2, 0, 0, 0, 0, 1, 0, 0
)=-72/5*z[2]^2*z[3]-120*z[2]*z[5]+486/5*z[3,5]+441/2*z[7]-13773/875*z[2]^4-94*
z[3]*z[5]+48*z[2]*z[3]^2-24*z[3]^2,(1, 0, 0, 0, 0, 0, 3, 0)=61697/72*z[9]-12*z
[2]^3*z[3]-183/5*z[2]^2*z[5]-1365/8*z[2]*z[7]-42*z[3]*z[5]+5*z[3]^3,(0, 0, 3,
0, 1, 0, 0, 0)=108*z[9]-8*z[2]^2*z[5]-56*z[2]*z[7],(0, 2, 0, 0, 0, 0, 2, 0)=
3341/9*z[9]-2*z[2]^2*z[5]-70*z[2]*z[7]-2*z[3]^3,(0, 0, 1, 0, 1, 0, 2, 0)=1771/
6*z[9]-4*z[2]^2*z[5]-1365/8*z[2]*z[7]+6*z[3]^3,(1, 2, 0, 1, 0, 0, 0, 0)=900*z[
9]+80/7*z[2]^3*z[3]-12*z[2]^2*z[5]-378*z[2]*z[7]+40*z[3]*z[5]-4*z[3]^3,(1, 0,
1, 1, 0, 0, 1, 0)=15673/6*z[9]+92/35*z[2]^3*z[3]+36/5*z[2]^2*z[5]-4641/4*z[2]*
z[7]-16*z[3]*z[5]+12*z[2]*z[3]^2-20*z[3]^3,(0, 1, 0, 0, 1, 1, 1, 0)=4603/18*z[
9]+12*z[2]^2*z[5]-861/4*z[2]*z[7]+4*z[3]^3,(0, 0, 1, 0, 2, 1, 0, 0)=4415/36*z[
9]-4*z[2]^2*z[5]-581/8*z[2]*z[7]-2*z[3]^3,(2, 1, 0, 0, 1, 0, 0, 0)=-80*z[2]*z[
5]+56*z[7]-1648/175*z[2]^4+16433/9*z[9]+44/35*z[2]^3*z[3]-72/5*z[2]^2*z[5]-\
5111/4*z[2]*z[7]-88*z[3]*z[5]+44*z[2]*z[3]^2-14/3*z[3]^3,(0, 0, 0, 2, 1, 1, 0,
0)=4415/36*z[9]-4*z[2]^2*z[5]-98*z[2]*z[7]+4*z[3]^3,(0, 2, 0, 0, 1, 0, 0, 0)=-\
6*z[3]*z[5],(0, 1, 0, 1, 0, 1, 0, 0)=-4*z[3]*z[5]+6*z[2]*z[3]^2,(2, 0, 0, 1, 0
, 0, 1, 0)=-80*z[2]*z[5]+168*z[7]+3056/175*z[2]^4+71213/18*z[9]+44/35*z[2]^3*z
[3]-72/5*z[2]^2*z[5]-7127/4*z[2]*z[7]-88*z[3]*z[5]+44*z[2]*z[3]^2-2*z[3]^3,(0,
1, 0, 0, 2, 0, 0, 0)=-2*z[3]*z[5]+6*z[2]*z[3]^2,(3, 0, 0, 0, 0, 0, 1, 0)=-144/
5*z[2]^2*z[3]-240*z[2]*z[5]+972/5*z[3,5]+889*z[7]+66534/875*z[2]^4+55391/9*z[9
]+376/35*z[2]^3*z[3]-312*z[2]^2*z[5]-4821/2*z[2]*z[7]-188*z[3]*z[5]+96*z[2]*z[
3]^2+326/3*z[3]^3-48*z[3]^2,(0, 1, 0, 2, 0, 0, 1, 0)=306*z[9]-4*z[2]^2*z[5]-\
112*z[2]*z[7]-6*z[3]^3,(1, 0, 0, 1, 0, 0, 1, 0)=-40*z[2]*z[5]+84*z[7]+1528/175
*z[2]^4-44*z[3]*z[5]+22*z[2]*z[3]^2,(0, 0, 0, 2, 0, 0, 2, 0)=2099/9*z[9]-2*z[2
]^2*z[5]-42*z[2]*z[7]-2*z[3]^3,(1, 0, 1, 0, 0, 0, 1, 1)=3807*z[9]-1576/35*z[2]
^3*z[3]-252/5*z[2]^2*z[5]-5551/4*z[2]*z[7]-208*z[3]*z[5]+24*z[2]*z[3]^2+40*z[3
]^3,(1, 0, 0, 0, 1, 1, 1, 0)=36407/36*z[9]+556/35*z[2]^3*z[3]+6*z[2]^2*z[5]-\
1421/2*z[2]*z[7]-20*z[3]*z[5]+36*z[2]*z[3]^2-18*z[3]^3,(0, 0, 0, 1, 2, 0, 1, 0
)=4429/18*z[9]-4*z[2]^2*z[5]-805/8*z[2]*z[7]+10*z[3]^3,(0, 2, 2, 0, 0, 0, 0, 0
)=300*z[9]-2*z[2]^2*z[5]-56*z[2]*z[7],(0, 1, 0, 0, 2, 0, 1, 0)=1915/12*z[9]-4*
z[2]^2*z[5]-581/8*z[2]*z[7]-6*z[3]^3,(0, 2, 0, 2, 0, 0, 0, 0)=156*z[9]-2*z[2]^
2*z[5]-28*z[2]*z[7],(0, 0, 0, 0, 2, 2, 0, 0)=257/3*z[9]-2*z[2]^2*z[5]-63/4*z[2
]*z[7]-12*z[3]^3,(0, 0, 0, 0, 1, 0, 0, 2)=-53*z[3]*z[5]+6*z[2]*z[3]^2,(1, 0, 0
, 1, 0, 1, 0, 1)=6437/6*z[9]+264/35*z[2]^3*z[3]+24/5*z[2]^2*z[5]-3367/4*z[2]*z
[7]-24*z[3]*z[5]+24*z[2]*z[3]^2-12*z[3]^3,(1, 0, 1, 1, 1, 0, 0, 0)=15107/9*z[9
]-708/35*z[2]^3*z[3]-84/5*z[2]^2*z[5]-3521/4*z[2]*z[7]-96*z[3]*z[5]+12*z[2]*z[
3]^2-20*z[3]^3,(0, 2, 0, 0, 0, 1, 0, 0)=-46*z[3]*z[5],(1, 0, 2, 0, 0, 1, 0, 0)
=5413/6*z[9]-16*z[2]^3*z[3]-204/5*z[2]^2*z[5]-476*z[2]*z[7]-56*z[3]*z[5]+2*z[3
]^3,(0, 0, 0, 0, 0, 3, 0, 0)=-17*z[3]*z[5],(2, 1, 0, 1, 0, 0, 0, 0)=-80*z[2]*z
[5]+112*z[7]+704/175*z[2]^4+26593/9*z[9]+1768/35*z[2]^3*z[3]+60*z[2]^2*z[5]-\
1535*z[2]*z[7]+160*z[3]*z[5]+8*z[2]*z[3]^2-64/3*z[3]^3,(0, 0, 1, 1, 2, 0, 0, 0
)=2345/9*z[9]-4*z[2]^2*z[5]-791/8*z[2]*z[7]+4*z[3]^3,(1, 1, 0, 0, 1, 0, 0, 1)=
38021/36*z[9]+344/35*z[2]^3*z[3]+36/5*z[2]^2*z[5]-3199/4*z[2]*z[7]-16*z[3]*z[5
]+24*z[2]*z[3]^2-16*z[3]^3,(0, 0, 1, 1, 1, 0, 1, 0)=6563/12*z[9]+12*z[2]^2*z[5
]-1127/4*z[2]*z[7],(0, 0, 1, 1, 1, 0, 0, 1)=10741/18*z[9]+12*z[2]^2*z[5]-1295/
4*z[2]*z[7]-8*z[3]^3,(0, 0, 0, 1, 0, 0, 0, 1)=-20*z[2]*z[5]+70*z[7],(1, 0, 0,
0, 1, 1, 0, 1)=36407/36*z[9]+556/35*z[2]^3*z[3]+6*z[2]^2*z[5]-1421/2*z[2]*z[7]
-20*z[3]*z[5]+36*z[2]*z[3]^2-18*z[3]^3,(0, 1, 1, 0, 1, 0, 0, 1)=5773/18*z[9]+
12*z[2]^2*z[5]-1071/4*z[2]*z[7]-8*z[3]^3,(0, 0, 0, 0, 0, 1, 0, 1)=-20*z[2]*z[5
]+119/4*z[7],(0, 1, 0, 0, 1, 0, 2, 0)=687/4*z[9]-4*z[2]^2*z[5]-1253/8*z[2]*z[7
]-6*z[3]^3,(0, 1, 1, 0, 0, 0, 2, 0)=3817/6*z[9]-4*z[2]^2*z[5]-1687/8*z[2]*z[7]
-12*z[3]^3,(3, 0, 0, 0, 0, 0, 0, 1)=-144/5*z[2]^2*z[3]-240*z[2]*z[5]+972/5*z[3
,5]+889*z[7]+66534/875*z[2]^4+55391/9*z[9]+376/35*z[2]^3*z[3]-312*z[2]^2*z[5]-\
4821/2*z[2]*z[7]-188*z[3]*z[5]+96*z[2]*z[3]^2+326/3*z[3]^3-48*z[3]^2,(0, 0, 1,
0, 1, 0, 1, 0)=-56*z[3]*z[5]+12*z[2]*z[3]^2,(0, 1, 2, 0, 0, 0, 0, 1)=486*z[9]-\
4*z[2]^2*z[5]-196*z[2]*z[7]-6*z[3]^3,(0, 0, 1, 0, 0, 0, 1, 0)=-20*z[2]*z[5]+84
*z[7],(1, 0, 0, 0, 0, 1, 0, 0)=-36/5*z[2]^2*z[3]-60*z[2]*z[5]+441/4*z[7]-12*z[
3]^2,(0, 0, 2, 0, 0, 0, 2, 0)=17005/36*z[9]-2*z[2]^2*z[5]-84*z[2]*z[7]+2*z[3]^
3,(0, 1, 2, 0, 1, 0, 0, 0)=162*z[9]-4*z[2]^2*z[5]-140*z[2]*z[7]-6*z[3]^3,(0, 0
, 4, 0, 0, 0, 0, 0)=108*z[9],(0, 0, 1, 0, 0, 3, 0, 0)=1481/18*z[9]-8*z[2]^2*z[
5]-231/8*z[2]*z[7]+2*z[3]^3,(0, 2, 0, 1, 0, 0, 0, 1)=306*z[9]-4*z[2]^2*z[5]-\
112*z[2]*z[7]-6*z[3]^3,(0, 0, 0, 1, 0, 2, 0, 1)=1915/12*z[9]-4*z[2]^2*z[5]-581
/8*z[2]*z[7]-6*z[3]^3,(0, 0, 0, 0, 2, 1, 1, 0)=5921/36*z[9]-4*z[2]^2*z[5]-595/
8*z[2]*z[7]-20*z[3]^3,(0, 0, 0, 0, 0, 3, 0, 1)=1645/18*z[9]-8*z[2]^2*z[5]-231/
8*z[2]*z[7]-2*z[3]^3,(0, 0, 0, 0, 0, 2, 1, 0)=-49*z[3]*z[5]+6*z[2]*z[3]^2,(0,
0, 0, 4, 0, 0, 0, 0)=72*z[9],(0, 0, 2, 0, 2, 0, 0, 0)=5341/36*z[9]-2*z[2]^2*z[
5]-28*z[2]*z[7]+2*z[3]^3,(0, 0, 0, 2, 1, 0, 0, 1)=14783/36*z[9]-4*z[2]^2*z[5]-\
154*z[2]*z[7]+4*z[3]^3,(0, 2, 0, 1, 0, 1, 0, 0)=144*z[9]-4*z[2]^2*z[5]-112*z[2
]*z[7]-6*z[3]^3,(0, 0, 3, 0, 0, 0, 0, 0)=0,(0, 2, 0, 0, 1, 1, 0, 0)=4415/36*z[
9]-4*z[2]^2*z[5]-98*z[2]*z[7]+4*z[3]^3,(0, 1, 1, 0, 0, 0, 0, 1)=-8*z[3]*z[5]+6
*z[2]*z[3]^2,(1, 0, 0, 0, 1, 0, 1, 0)=-40*z[2]*z[5]+162/5*z[3,5]+119/2*z[7]-\
6901/875*z[2]^4-102*z[3]*z[5]+40*z[2]*z[3]^2,(0, 0, 0, 0, 2, 0, 0, 1)=-49*z[3]
*z[5]+6*z[2]*z[3]^2,(1, 0, 1, 1, 0, 0, 0, 1)=27700/9*z[9]+892/35*z[2]^3*z[3]+
156/5*z[2]^2*z[5]-4977/4*z[2]*z[7]+64*z[3]*z[5]+12*z[2]*z[3]^2-20*z[3]^3,(0, 0
, 0, 1, 1, 0, 0, 0)=-20*z[2]*z[5]+42*z[7],(0, 0, 0, 0, 1, 2, 0, 1)=5921/36*z[9
]-4*z[2]^2*z[5]-595/8*z[2]*z[7]-20*z[3]^3,(0, 0, 2, 0, 0, 1, 1, 0)=5773/18*z[9
]-4*z[2]^2*z[5]-168*z[2]*z[7]+4*z[3]^3,(0, 1, 0, 2, 1, 0, 0, 0)=144*z[9]-4*z[2
]^2*z[5]-112*z[2]*z[7]-6*z[3]^3,(0, 0, 1, 2, 0, 0, 0, 0)=20*z[3]*z[5],(0, 0, 0
, 1, 1, 2, 0, 0)=259/2*z[9]-4*z[2]^2*z[5]-469/8*z[2]*z[7]-6*z[3]^3,(3, 0, 0, 1
, 0, 0, 0, 0)=-240*z[2]*z[5]+672*z[7]+16224/175*z[2]^4+14954/3*z[9]-696/35*z[2
]^3*z[3]-2085*z[2]*z[7]-120*z[3]*z[5]+24*z[2]*z[3]^2-20*z[3]^3,(0, 0, 0, 0, 1,
0, 2, 0)=-31*z[3]*z[5]+6*z[2]*z[3]^2,(1, 0, 2, 0, 0, 0, 1, 0)=13189/6*z[9]-16*
z[2]^3*z[3]-204/5*z[2]^2*z[5]-644*z[2]*z[7]-56*z[3]*z[5]+2*z[3]^3,(0, 3, 0, 0,
1, 0, 0, 0)=48*z[9]-8*z[2]^2*z[5]-42*z[2]*z[7],(0, 0, 1, 1, 0, 0, 1, 1)=34075/
36*z[9]+12*z[2]^2*z[5]-1631/4*z[2]*z[7]-16*z[3]^3,(1, 0, 0, 0, 1, 0, 2, 0)=
67069/72*z[9]-368/35*z[2]^3*z[3]-213/5*z[2]^2*z[5]-3857/8*z[2]*z[7]-62*z[3]*z[
5]+12*z[2]*z[3]^2+3*z[3]^3,(0, 0, 0, 1, 0, 0, 0, 0)=0,(1, 0, 0, 1, 0, 1, 1, 0)
=38021/36*z[9]+344/35*z[2]^3*z[3]+36/5*z[2]^2*z[5]-3199/4*z[2]*z[7]-16*z[3]*z[
5]+24*z[2]*z[3]^2-16*z[3]^3,(0, 3, 0, 0, 0, 1, 0, 0)=144*z[9]-8*z[2]^2*z[5]-42
*z[2]*z[7],(0, 0, 0, 1, 0, 0, 0, 3)=9695/36*z[9]-8*z[2]^2*z[5]-455/8*z[2]*z[7]
-2*z[3]^3,(0, 0, 1, 0, 0, 0, 0, 1)=-20*z[2]*z[5]+84*z[7],(0, 0, 0, 0, 1, 1, 0,
0)=-20*z[2]*z[5]+63/4*z[7],(0, 0, 2, 1, 0, 0, 1, 0)=486*z[9]-4*z[2]^2*z[5]-196
*z[2]*z[7]-6*z[3]^3,(1, 1, 1, 1, 0, 0, 0, 0)=1848*z[9]+160/7*z[2]^3*z[3]+36*z[
2]^2*z[5]-980*z[2]*z[7]+80*z[3]*z[5]-8*z[3]^3,(0, 0, 0, 0, 0, 0, 1, 2)=-57*z[3
]*z[5]+6*z[2]*z[3]^2,(2, 0, 0, 0, 0, 2, 0, 0)=162/5*z[3,5]+231/2*z[7]+14859/
875*z[2]^4+18211/12*z[9]-72/5*z[2]^3*z[3]-702/5*z[2]^2*z[5]-504*z[2]*z[7]-126*
z[3]*z[5]+36*z[2]*z[3]^2+23*z[3]^3,(0, 0, 0, 0, 2, 0, 1, 0)=-27*z[3]*z[5]+6*z[
2]*z[3]^2,(1, 0, 0, 0, 0, 1, 0, 2)=67069/72*z[9]-368/35*z[2]^3*z[3]-213/5*z[2]
^2*z[5]-3857/8*z[2]*z[7]-62*z[3]*z[5]+12*z[2]*z[3]^2+3*z[3]^3,(0, 0, 1, 2, 0,
1, 0, 0)=150*z[9]-4*z[2]^2*z[5]-112*z[2]*z[7]-6*z[3]^3,(2, 0, 0, 0, 0, 0, 0, 0
)=-24/5*z[2]^2*z[3]-120*z[2]*z[5]+359*z[7]+80*z[5]+160/7*z[2]^3-8*z[3]^2,(0, 0
, 0, 1, 0, 2, 1, 0)=283/2*z[9]-4*z[2]^2*z[5]-693/8*z[2]*z[7]-6*z[3]^3,(0, 3, 0
, 0, 0, 0, 0, 1)=144*z[9]-8*z[2]^2*z[5]-42*z[2]*z[7],(0, 1, 0, 0, 0, 0, 0, 3)=
1451/9*z[9]-8*z[2]^2*z[5]-455/8*z[2]*z[7]-2*z[3]^3,(2, 0, 0, 0, 0, 0, 1, 0)=-\
72/5*z[2]^2*z[3]-120*z[2]*z[5]+486/5*z[3,5]+889/2*z[7]+33267/875*z[2]^4-94*z[3
]*z[5]+48*z[2]*z[3]^2-24*z[3]^2,(1, 2, 0, 0, 1, 0, 0, 0)=18559/36*z[9]-24/7*z[
2]^3*z[3]-138/5*z[2]^2*z[5]-336*z[2]*z[7]-12*z[3]*z[5]-4*z[3]^3,(1, 0, 0, 0, 0
, 0, 0, 1)=-36/5*z[2]^2*z[3]-60*z[2]*z[5]+889/4*z[7]-12*z[3]^2,(1, 0, 2, 0, 1,
0, 0, 0)=5413/6*z[9]-16*z[2]^3*z[3]-204/5*z[2]^2*z[5]-476*z[2]*z[7]-56*z[3]*z[
5]+2*z[3]^3,(0, 0, 3, 1, 0, 0, 0, 0)=216*z[9]-8*z[2]^2*z[5]-56*z[2]*z[7],(0, 0
, 1, 0, 0, 2, 0, 1)=271*z[9]-4*z[2]^2*z[5]-693/8*z[2]*z[7]+6*z[3]^3,(0, 0, 0,
1, 0, 0, 1, 2)=2939/6*z[9]-4*z[2]^2*z[5]-1589/8*z[2]*z[7]-6*z[3]^3,(2, 0, 0, 0
, 1, 0, 0, 1)=-80*z[2]*z[5]+324/5*z[3,5]+175*z[7]-2042/875*z[2]^4+28391/9*z[9]
-312/7*z[2]^3*z[3]-912/5*z[2]^2*z[5]-1619*z[2]*z[7]-324*z[3]*z[5]+80*z[2]*z[3]
^2+206/3*z[3]^3,(0, 1, 1, 0, 0, 1, 1, 0)=10741/18*z[9]+12*z[2]^2*z[5]-1295/4*z
[2]*z[7]-8*z[3]^3,(1, 1, 0, 0, 0, 1, 1, 0)=24421/12*z[9]-1416/35*z[2]^3*z[3]-\
228/5*z[2]^2*z[5]-3871/4*z[2]*z[7]-192*z[3]*z[5]+24*z[2]*z[3]^2+24*z[3]^3,(1,
1, 0, 0, 0, 1, 0, 0)=-40*z[2]*z[5]+84*z[7]+1528/175*z[2]^4-204*z[3]*z[5]+22*z[
2]*z[3]^2,(2, 0, 2, 0, 0, 0, 0, 0)=224*z[7]+1344/25*z[2]^4+29966/9*z[9]-80/7*z
[2]^3*z[3]-66*z[2]^2*z[5]-1008*z[2]*z[7]-40*z[3]*z[5]-20/3*z[3]^3,(0, 1, 1, 1,
0, 0, 0, 0)=40*z[3]*z[5],(0, 0, 0, 0, 0, 0, 4, 0)=219/2*z[9],(0, 1, 0, 0, 1, 1
, 0, 0)=-8*z[3]*z[5]+12*z[2]*z[3]^2,(0, 0, 0, 0, 0, 0, 1, 1)=-20*z[2]*z[5]+287
/4*z[7],(1, 0, 0, 1, 0, 0, 0, 0)=-60*z[2]*z[5]+168*z[7],(0, 0, 0, 1, 1, 0, 0,
2)=3836/9*z[9]-4*z[2]^2*z[5]-1365/8*z[2]*z[7]+10*z[3]^3,(0, 0, 0, 1, 2, 0, 0,
1)=1129/3*z[9]-4*z[2]^2*z[5]-917/8*z[2]*z[7]+18*z[3]^3,(0, 2, 1, 0, 1, 0, 0, 0
)=150*z[9]-4*z[2]^2*z[5]-112*z[2]*z[7]-6*z[3]^3,(0, 1, 0, 0, 0, 0, 0, 1)=-20*z
[2]*z[5]+42*z[7],(0, 2, 0, 0, 0, 1, 1, 0)=14783/36*z[9]-4*z[2]^2*z[5]-154*z[2]
*z[7]+4*z[3]^3,(2, 0, 0, 0, 0, 0, 1, 1)=-80*z[2]*z[5]+324/5*z[3,5]+287*z[7]+
21478/875*z[2]^4+98059/18*z[9]-376/7*z[2]^3*z[3]-192*z[2]^2*z[5]-2123*z[2]*z[7
]-356*z[3]*z[5]+80*z[2]*z[3]^2+262/3*z[3]^3,(0, 0, 1, 2, 1, 0, 0, 0)=288*z[9]-\
4*z[2]^2*z[5]-140*z[2]*z[7]-6*z[3]^3,(0, 1, 0, 1, 1, 1, 0, 0)=2237/9*z[9]+12*z
[2]^2*z[5]-623/4*z[2]*z[7]-8*z[3]^3,(0, 2, 1, 0, 0, 0, 1, 0)=588*z[9]-4*z[2]^2
*z[5]-168*z[2]*z[7]-6*z[3]^3,(0, 0, 0, 1, 0, 0, 2, 1)=1911/4*z[9]-4*z[2]^2*z[5
]-1365/8*z[2]*z[7]-6*z[3]^3,(1, 0, 0, 0, 3, 0, 0, 0)=2687/8*z[9]-68/7*z[2]^3*z
[3]-171/5*z[2]^2*z[5]-693/8*z[2]*z[7]-34*z[3]*z[5]+z[3]^3,(1, 0, 0, 0, 1, 2, 0
, 0)=3865/8*z[9]+152/35*z[2]^3*z[3]-27*z[2]^2*z[5]-1953/8*z[2]*z[7]-10*z[3]*z[
5]+12*z[2]*z[3]^2-23*z[3]^3,(1, 0, 2, 0, 0, 0, 0, 0)=112*z[7]+672/25*z[2]^4-20
*z[3]*z[5],(1, 0, 0, 1, 0, 0, 0, 1)=-40*z[2]*z[5]+140*z[7]+776/35*z[2]^4-44*z[
3]*z[5]+22*z[2]*z[3]^2,(0, 1, 0, 2, 0, 0, 0, 1)=294*z[9]-4*z[2]^2*z[5]-140*z[2
]*z[7]-6*z[3]^3,(0, 0, 2, 0, 0, 1, 0, 0)=-28*z[3]*z[5],(0, 0, 0, 0, 0, 1, 2, 0
)=-53*z[3]*z[5]+6*z[2]*z[3]^2,(0, 0, 0, 1, 1, 0, 1, 0)=-52*z[3]*z[5]+12*z[2]*z
[3]^2,(0, 1, 0, 1, 0, 0, 0, 2)=3817/12*z[9]-4*z[2]^2*z[5]-1351/8*z[2]*z[7]-12*
z[3]^3,(0, 0, 0, 0, 0, 2, 0, 2)=5833/36*z[9]-2*z[2]^2*z[5]-119/4*z[2]*z[7]-4*z
[3]^3,(1, 0, 0, 0, 0, 2, 1, 0)=73247/72*z[9]-104/5*z[2]^3*z[3]-267/5*z[2]^2*z[
5]-2625/8*z[2]*z[7]-98*z[3]*z[5]+12*z[2]*z[3]^2+13*z[3]^3,(0, 0, 0, 0, 0, 0, 1
, 0)=-6*z[3]^2,(0, 1, 0, 0, 0, 1, 0, 2)=10219/36*z[9]-4*z[2]^2*z[5]-1029/8*z[2
]*z[7]+2*z[3]^3,(0, 1, 0, 1, 0, 0, 0, 0)=-20*z[2]*z[5]+28*z[7],(0, 0, 0, 0, 1,
0, 1, 2)=681/2*z[9]-4*z[2]^2*z[5]-1379/8*z[2]*z[7],(0, 0, 0, 2, 1, 0, 0, 0)=-\
46*z[3]*z[5],(1, 1, 1, 0, 0, 0, 1, 0)=27700/9*z[9]+892/35*z[2]^3*z[3]+156/5*z[
2]^2*z[5]-4977/4*z[2]*z[7]+64*z[3]*z[5]+12*z[2]*z[3]^2-20*z[3]^3,(0, 0, 0, 0,
1, 1, 1, 0)=-10*z[3]*z[5]+18*z[2]*z[3]^2,(0, 0, 0, 2, 0, 0, 1, 1)=4036/9*z[9]-\
4*z[2]^2*z[5]-154*z[2]*z[7]-4*z[3]^3,(0, 1, 1, 0, 0, 0, 0, 2)=17005/36*z[9]-4*
z[2]^2*z[5]-1463/8*z[2]*z[7]-4*z[3]^3,(0, 0, 0, 1, 0, 0, 0, 2)=-10*z[3]*z[5]+6
*z[2]*z[3]^2,(0, 0, 2, 1, 0, 1, 0, 0)=162*z[9]-4*z[2]^2*z[5]-140*z[2]*z[7]-6*z
[3]^3,(0, 0, 0, 0, 2, 0, 0, 0)=231/8*z[7],(0, 2, 1, 0, 0, 0, 0, 0)=20*z[3]*z[5
],(0, 0, 1, 0, 0, 0, 2, 0)=-32*z[3]*z[5]+6*z[2]*z[3]^2,(3, 0, 0, 0, 0, 1, 0, 0
)=-144/5*z[2]^2*z[3]-240*z[2]*z[5]+972/5*z[3,5]+441*z[7]-27546/875*z[2]^4+3297
*z[9]+376/35*z[2]^3*z[3]-312*z[2]^2*z[5]-3477/2*z[2]*z[7]-188*z[3]*z[5]+96*z[2
]*z[3]^2+98*z[3]^3-48*z[3]^2,(2, 0, 0, 0, 0, 0, 2, 0)=162/5*z[3,5]+455/2*z[7]+
38379/875*z[2]^4+13035/4*z[9]-824/35*z[2]^3*z[3]-150*z[2]^2*z[5]-1008*z[2]*z[7
]-158*z[3]*z[5]+36*z[2]*z[3]^2+125/3*z[3]^3,(0, 1, 0, 1, 0, 0, 1, 0)=36*z[3]*z
[5]+6*z[2]*z[3]^2,(0, 0, 0, 0, 3, 0, 1, 0)=1645/18*z[9]-8*z[2]^2*z[5]-231/8*z[
2]*z[7]-2*z[3]^3,(1, 0, 0, 0, 0, 3, 0, 0)=2687/8*z[9]-68/7*z[2]^3*z[3]-171/5*z
[2]^2*z[5]-693/8*z[2]*z[7]-34*z[3]*z[5]+z[3]^3,(0, 0, 0, 0, 1, 0, 0, 1)=-20*z[
2]*z[5]+175/4*z[7],(0, 0, 0, 1, 0, 1, 1, 0)=-8*z[3]*z[5]+12*z[2]*z[3]^2,(1, 0,
0, 1, 2, 0, 0, 0)=11203/12*z[9]-668/35*z[2]^3*z[3]-258/5*z[2]^2*z[5]-2583/8*z[
2]*z[7]-92*z[3]*z[5]+12*z[2]*z[3]^2+26*z[3]^3,(0, 1, 1, 0, 0, 0, 1, 0)=32*z[3]
*z[5]+6*z[2]*z[3]^2,(0, 2, 1, 0, 0, 1, 0, 0)=288*z[9]-4*z[2]^2*z[5]-140*z[2]*z
[7]-6*z[3]^3,(2, 0, 0, 0, 1, 0, 0, 0)=-72/5*z[2]^2*z[3]-120*z[2]*z[5]+486/5*z[
3,5]+441/2*z[7]-13773/875*z[2]^4-94*z[3]*z[5]+48*z[2]*z[3]^2-24*z[3]^2,(4, 0,
0, 0, 0, 0, 0, 0)=-96/5*z[2]^2*z[3]-480*z[2]*z[5]+1296/5*z[3,5]+1436*z[7]+320*
z[5]+61872/875*z[2]^4+640/7*z[2]^3+15364/3*z[9]+848/35*z[2]^3*z[3]-1512/5*z[2]
^2*z[5]-2154*z[2]*z[7]-32*z[3]*z[5]+48*z[2]*z[3]^2+224/3*z[3]^3-32*z[3]^2,(0,
0, 0, 0, 1, 0, 2, 1)=12073/36*z[9]-4*z[2]^2*z[5]-1267/8*z[2]*z[7]-4*z[3]^3,(1,
1, 0, 2, 0, 0, 0, 0)=900*z[9]+80/7*z[2]^3*z[3]-12*z[2]^2*z[5]-378*z[2]*z[7]+40
*z[3]*z[5]-4*z[3]^3,(0, 0, 0, 0, 1, 2, 1, 0)=2837/18*z[9]-4*z[2]^2*z[5]-707/8*
z[2]*z[7]-16*z[3]^3,(0, 1, 0, 1, 0, 0, 0, 1)=36*z[3]*z[5]+6*z[2]*z[3]^2,(0, 0,
0, 1, 1, 1, 0, 1)=4603/18*z[9]+12*z[2]^2*z[5]-861/4*z[2]*z[7]+4*z[3]^3,(1, 2,
0, 0, 0, 1, 0, 0)=12191/12*z[9]-184/7*z[2]^3*z[3]-258/5*z[2]^2*z[5]-420*z[2]*z
[7]-92*z[3]*z[5]-4*z[3]^3,(0, 2, 1, 0, 0, 0, 0, 1)=450*z[9]-4*z[2]^2*z[5]-140*
z[2]*z[7]-6*z[3]^3,(0, 0, 0, 0, 1, 0, 1, 0)=-20*z[2]*z[5]+119/4*z[7],(0, 0, 1,
1, 0, 2, 0, 0)=5341/36*z[9]-4*z[2]^2*z[5]-567/8*z[2]*z[7]-4*z[3]^3,(0, 0, 2, 0
, 0, 0, 0, 2)=17005/36*z[9]-2*z[2]^2*z[5]-84*z[2]*z[7]+2*z[3]^3,(0, 0, 2, 0, 1
, 0, 1, 0)=5341/18*z[9]-4*z[2]^2*z[5]-168*z[2]*z[7]+4*z[3]^3,(0, 0, 0, 0, 0, 2
, 0, 1)=-27*z[3]*z[5]+6*z[2]*z[3]^2,(1, 2, 0, 0, 0, 0, 0, 0)=84*z[7]+504/25*z[
2]^4,(0, 0, 0, 0, 3, 0, 0, 0)=-17*z[3]*z[5],(1, 0, 0, 0, 0, 0, 2, 1)=15851/8*z
[9]-888/35*z[2]^3*z[3]-291/5*z[2]^2*z[5]-4865/8*z[2]*z[7]-114*z[3]*z[5]+12*z[2
]*z[3]^2+21*z[3]^3,(0, 0, 0, 2, 0, 0, 1, 0)=-6*z[3]*z[5],(1, 0, 1, 0, 0, 0, 1,
0)=-40*z[2]*z[5]+168*z[7]+5056/175*z[2]^4-152*z[3]*z[5]+22*z[2]*z[3]^2,(1, 0,
0, 1, 0, 0, 2, 0)=15869/12*z[9]+132/35*z[2]^3*z[3]-138/5*z[2]^2*z[5]-4151/8*z[
2]*z[7]-12*z[3]*z[5]+12*z[2]*z[3]^2-6*z[3]^3,(0, 0, 0, 0, 0, 2, 1, 1)=2692/9*z
[9]-4*z[2]^2*z[5]-819/8*z[2]*z[7]-4*z[3]^3,(0, 3, 0, 1, 0, 0, 0, 0)=96*z[9]-8*
z[2]^2*z[5]-42*z[2]*z[7],(1, 0, 0, 1, 1, 0, 0, 0)=-40*z[2]*z[5]+84*z[7]+1528/
175*z[2]^4-204*z[3]*z[5]+22*z[2]*z[3]^2,(2, 0, 1, 0, 0, 0, 1, 0)=-80*z[2]*z[5]
+336*z[7]+10112/175*z[2]^4+106643/18*z[9]-2116/35*z[2]^3*z[3]-396/5*z[2]^2*z[5
]-8807/4*z[2]*z[7]-304*z[3]*z[5]+44*z[2]*z[3]^2+26*z[3]^3,(0, 0, 0, 2, 0, 0, 0
, 2)=3341/9*z[9]-2*z[2]^2*z[5]-70*z[2]*z[7]-2*z[3]^3,(0, 0, 1, 1, 0, 1, 1, 0)=
5773/18*z[9]+12*z[2]^2*z[5]-1071/4*z[2]*z[7]-8*z[3]^3,(0, 0, 0, 2, 0, 2, 0, 0)
=749/9*z[9]-2*z[2]^2*z[5]-14*z[2]*z[7]-2*z[3]^3,(0, 0, 0, 2, 0, 1, 1, 0)=1444/
9*z[9]-4*z[2]^2*z[5]-98*z[2]*z[7]-4*z[3]^3,(1, 0, 1, 2, 0, 0, 0, 0)=1476*z[9]+
80/7*z[2]^3*z[3]-12*z[2]^2*z[5]-462*z[2]*z[7]+40*z[3]*z[5]-4*z[3]^3,(0, 0, 0,
2, 2, 0, 0, 0)=2345/12*z[9]-2*z[2]^2*z[5]-42*z[2]*z[7]+6*z[3]^3,(0, 0, 0, 0, 1
, 3, 0, 0)=201/4*z[9]-8*z[2]^2*z[5]-231/8*z[2]*z[7]-6*z[3]^3,(0, 0, 1, 1, 1, 0
, 0, 0)=-48*z[3]*z[5]+6*z[2]*z[3]^2,(1, 0, 0, 0, 0, 0, 0, 0)=40*z[5]+80/7*z[2]
^3-4*z[3]^2,(1, 1, 0, 0, 0, 0, 2, 0)=15994/9*z[9]+52/35*z[2]^3*z[3]-30*z[2]^2*
z[5]-4823/8*z[2]*z[7]-20*z[3]*z[5]+12*z[2]*z[3]^2-2*z[3]^3,(0, 0, 0, 0, 2, 0,
2, 0)=5833/36*z[9]-2*z[2]^2*z[5]-119/4*z[2]*z[7]-4*z[3]^3,(1, 0, 1, 0, 1, 0, 0
, 1)=16121/9*z[9]-88/5*z[2]^3*z[3]-108/5*z[2]^2*z[5]-4095/4*z[2]*z[7]-112*z[3]
*z[5]+24*z[2]*z[3]^2+32*z[3]^3,(0, 0, 0, 0, 0, 0, 0, 4)=219/2*z[9],(0, 0, 1, 0
, 0, 1, 0, 2)=1771/6*z[9]-4*z[2]^2*z[5]-1365/8*z[2]*z[7]+6*z[3]^3,(0, 0, 1, 0,
0, 1, 0, 0)=-20*z[2]*z[5]+28*z[7],(3, 0, 1, 0, 0, 0, 0, 0)=-240*z[2]*z[5]+896*
z[7]+25632/175*z[2]^4+57656/9*z[9]-328/5*z[2]^3*z[3]-48*z[2]^2*z[5]-2421*z[2]*
z[7]-280*z[3]*z[5]+24*z[2]*z[3]^2-44/3*z[3]^3,(0, 0, 0, 0, 0, 1, 2, 1)=681/2*z
[9]-4*z[2]^2*z[5]-1379/8*z[2]*z[7],(1, 0, 1, 0, 2, 0, 0, 0)=9683/12*z[9]-228/
35*z[2]^3*z[3]-192/5*z[2]^2*z[5]-2247/8*z[2]*z[7]-48*z[3]*z[5]+12*z[2]*z[3]^2+
12*z[3]^3,(2, 1, 0, 0, 0, 1, 0, 0)=-80*z[2]*z[5]+168*z[7]+3056/175*z[2]^4+
18035/6*z[9]-3156/35*z[2]^3*z[3]-552/5*z[2]^2*z[5]-5783/4*z[2]*z[7]-408*z[3]*z
[5]+44*z[2]*z[3]^2-2*z[3]^3,(0, 0, 0, 1, 2, 1, 0, 0)=1042/9*z[9]-4*z[2]^2*z[5]
-693/8*z[2]*z[7]+2*z[3]^3,(0, 0, 0, 2, 1, 0, 1, 0)=9599/36*z[9]-4*z[2]^2*z[5]-\
126*z[2]*z[7]+4*z[3]^3,(0, 2, 0, 0, 2, 0, 0, 0)=749/9*z[9]-2*z[2]^2*z[5]-14*z[
2]*z[7]-2*z[3]^3,(1, 0, 0, 1, 0, 0, 0, 2)=15994/9*z[9]+52/35*z[2]^3*z[3]-30*z[
2]^2*z[5]-4823/8*z[2]*z[7]-20*z[3]*z[5]+12*z[2]*z[3]^2-2*z[3]^3,(0, 0, 2, 1, 1
, 0, 0, 0)=300*z[9]-4*z[2]^2*z[5]-140*z[2]*z[7]-6*z[3]^3,(1, 0, 0, 0, 0, 2, 0,
1)=60659/72*z[9]-288/35*z[2]^3*z[3]-201/5*z[2]^2*z[5]-2289/8*z[2]*z[7]-54*z[3]
*z[5]+12*z[2]*z[3]^2-z[3]^3,(0, 4, 0, 0, 0, 0, 0, 0)=72*z[9],(0, 0, 1, 0, 0, 0
, 1, 2)=27631/36*z[9]-4*z[2]^2*z[5]-1701/8*z[2]*z[7]+14*z[3]^3,(2, 0, 0, 1, 0,
0, 0, 0)=-120*z[2]*z[5]+336*z[7]+8112/175*z[2]^4-60*z[3]*z[5]+12*z[2]*z[3]^2,(
0, 0, 0, 0, 2, 1, 0, 1)=2837/18*z[9]-4*z[2]^2*z[5]-707/8*z[2]*z[7]-16*z[3]^3,(
0, 0, 1, 1, 0, 0, 2, 0)=17005/36*z[9]-4*z[2]^2*z[5]-1463/8*z[2]*z[7]-4*z[3]^3,
(0, 0, 0, 2, 0, 1, 0, 1)=1390/9*z[9]-4*z[2]^2*z[5]-126*z[2]*z[7]-4*z[3]^3,(1,
1, 0, 0, 0, 2, 0, 0)=11203/12*z[9]-668/35*z[2]^3*z[3]-258/5*z[2]^2*z[5]-2583/8
*z[2]*z[7]-92*z[3]*z[5]+12*z[2]*z[3]^2+26*z[3]^3,(0, 0, 1, 0, 1, 0, 0, 2)=1987
/6*z[9]-4*z[2]^2*z[5]-1477/8*z[2]*z[7]+6*z[3]^3,(0, 0, 1, 0, 2, 0, 1, 0)=271*z
[9]-4*z[2]^2*z[5]-693/8*z[2]*z[7]+6*z[3]^3,(0, 1, 1, 1, 0, 0, 0, 1)=624*z[9]+
12*z[2]^2*z[5]-336*z[2]*z[7]-12*z[3]^3,(0, 0, 0, 0, 1, 1, 2, 0)=2099/12*z[9]-4
*z[2]^2*z[5]-1043/8*z[2]*z[7]-12*z[3]^3,(0, 1, 0, 0, 0, 1, 0, 0)=-20*z[2]*z[5]
+42*z[7],(0, 2, 0, 0, 0, 1, 0, 1)=9599/36*z[9]-4*z[2]^2*z[5]-126*z[2]*z[7]+4*z
[3]^3,(1, 1, 0, 0, 1, 0, 0, 0)=-40*z[2]*z[5]+28*z[7]-824/175*z[2]^4-44*z[3]*z[
5]+22*z[2]*z[3]^2,(0, 0, 1, 1, 0, 1, 0, 1)=11611/36*z[9]+12*z[2]^2*z[5]-1127/4
*z[2]*z[7]-16*z[3]^3,(1, 1, 0, 0, 2, 0, 0, 0)=8923/18*z[9]+212/35*z[2]^3*z[3]-\
126/5*z[2]^2*z[5]-1911/8*z[2]*z[7]-4*z[3]*z[5]+12*z[2]*z[3]^2-10*z[3]^3,(0, 0,
1, 0, 1, 1, 0, 0)=-8*z[3]*z[5]+12*z[2]*z[3]^2,(0, 1, 1, 1, 0, 1, 0, 0)=300*z[9
]+12*z[2]^2*z[5]-224*z[2]*z[7]-12*z[3]^3,(0, 0, 0, 0, 1, 1, 0, 1)=-10*z[3]*z[5
]+18*z[2]*z[3]^2,(0, 1, 0, 2, 0, 0, 0, 0)=20*z[3]*z[5],(1, 0, 0, 1, 0, 0, 1, 1
)=94087/36*z[9]+184/35*z[2]^3*z[3]+12/5*z[2]^2*z[5]-4655/4*z[2]*z[7]-32*z[3]*z
[5]+24*z[2]*z[3]^2-8*z[3]^3,(1, 0, 0, 0, 0, 1, 1, 1)=65539/36*z[9]-404/35*z[2]
^3*z[3]-114/5*z[2]^2*z[5]-1981/2*z[2]*z[7]-116*z[3]*z[5]+36*z[2]*z[3]^2+22*z[3
]^3,(1, 0, 1, 0, 0, 1, 0, 0)=-40*z[2]*z[5]+56*z[7]+352/175*z[2]^4-152*z[3]*z[5
]+22*z[2]*z[3]^2,(0, 0, 0, 1, 1, 0, 2, 0)=10219/36*z[9]-4*z[2]^2*z[5]-1029/8*z
[2]*z[7]+2*z[3]^3,(0, 2, 0, 0, 0, 2, 0, 0)=2345/12*z[9]-2*z[2]^2*z[5]-42*z[2]*
z[7]+6*z[3]^3,(0, 1, 0, 0, 1, 0, 1, 1)=994/3*z[9]+12*z[2]^2*z[5]-1085/4*z[2]*z
[7]-12*z[3]^3,(0, 0, 0, 0, 0, 0, 0, 0)=20*z[5],(1, 0, 0, 0, 0, 0, 2, 0)=81/5*z
[3,5]+455/4*z[7]+38379/1750*z[2]^4-79*z[3]*z[5]+18*z[2]*z[3]^2,(2, 0, 0, 2, 0,
0, 0, 0)=168*z[7]+1008/25*z[2]^4+14389/6*z[9]-54*z[2]^2*z[5]-756*z[2]*z[7]-8*z
[3]^3,(0, 1, 0, 0, 1, 2, 0, 0)=1042/9*z[9]-4*z[2]^2*z[5]-693/8*z[2]*z[7]+2*z[3
]^3,(2, 1, 0, 0, 0, 0, 1, 0)=-80*z[2]*z[5]+280*z[7]+1552/35*z[2]^4+14372/3*z[9
]+44/35*z[2]^3*z[3]-72/5*z[2]^2*z[5]-7799/4*z[2]*z[7]-88*z[3]*z[5]+44*z[2]*z[3
]^2+2/3*z[3]^3,(0, 0, 1, 0, 0, 0, 0, 3)=2902/9*z[9]-8*z[2]^2*z[5]-455/8*z[2]*z
[7]+2*z[3]^3,(2, 0, 1, 1, 0, 0, 0, 0)=-80*z[2]*z[5]+224*z[7]+5408/175*z[2]^4+
39902/9*z[9]+968/35*z[2]^3*z[3]+36*z[2]^2*z[5]-1871*z[2]*z[7]+80*z[3]*z[5]+8*z
[2]*z[3]^2-56/3*z[3]^3,(0, 2, 0, 0, 1, 0, 0, 1)=1444/9*z[9]-4*z[2]^2*z[5]-98*z
[2]*z[7]-4*z[3]^3,(1, 1, 0, 0, 0, 0, 0, 0)=-60*z[2]*z[5]+168*z[7],(1, 0, 0, 0,
2, 0, 1, 0)=60659/72*z[9]-288/35*z[2]^3*z[3]-201/5*z[2]^2*z[5]-2289/8*z[2]*z[7
]-54*z[3]*z[5]+12*z[2]*z[3]^2-z[3]^3,(2, 0, 0, 0, 2, 0, 0, 0)=162/5*z[3,5]+231
/2*z[7]+14859/875*z[2]^4+18211/12*z[9]-72/5*z[2]^3*z[3]-702/5*z[2]^2*z[5]-504*
z[2]*z[7]-126*z[3]*z[5]+36*z[2]*z[3]^2+23*z[3]^3,(2, 0, 0, 0, 0, 0, 0, 1)=-72/
5*z[2]^2*z[3]-120*z[2]*z[5]+486/5*z[3,5]+889/2*z[7]+33267/875*z[2]^4-94*z[3]*z
[5]+48*z[2]*z[3]^2-24*z[3]^2,(0, 0, 1, 1, 0, 0, 1, 0)=-8*z[3]*z[5]+6*z[2]*z[3]
^2,(0, 1, 0, 0, 0, 1, 0, 1)=-52*z[3]*z[5]+12*z[2]*z[3]^2,(1, 1, 1, 0, 0, 0, 0,
1)=15673/6*z[9]+92/35*z[2]^3*z[3]+36/5*z[2]^2*z[5]-4641/4*z[2]*z[7]-16*z[3]*z[
5]+12*z[2]*z[3]^2-20*z[3]^3,(0, 1, 0, 0, 1, 0, 1, 0)=-12*z[3]*z[5]+12*z[2]*z[3
]^2,(0, 0, 1, 2, 0, 0, 0, 1)=588*z[9]-4*z[2]^2*z[5]-168*z[2]*z[7]-6*z[3]^3,(2,
0, 1, 0, 0, 0, 0, 1)=-80*z[2]*z[5]+336*z[7]+10112/175*z[2]^4+106643/18*z[9]-\
2116/35*z[2]^3*z[3]-396/5*z[2]^2*z[5]-8807/4*z[2]*z[7]-304*z[3]*z[5]+44*z[2]*z
[3]^2+26*z[3]^3,(0, 0, 0, 0, 3, 1, 0, 0)=201/4*z[9]-8*z[2]^2*z[5]-231/8*z[2]*z
[7]-6*z[3]^3,(0, 0, 1, 0, 1, 0, 0, 1)=-56*z[3]*z[5]+12*z[2]*z[3]^2,(0, 0, 0, 1
, 0, 0, 1, 0)=-20*z[2]*z[5]+42*z[7],(0, 0, 0, 0, 3, 0, 0, 1)=4771/36*z[9]-8*z[
2]^2*z[5]-231/8*z[2]*z[7]+2*z[3]^3,(1, 0, 0, 0, 0, 0, 1, 2)=15851/8*z[9]-888/
35*z[2]^3*z[3]-291/5*z[2]^2*z[5]-4865/8*z[2]*z[7]-114*z[3]*z[5]+12*z[2]*z[3]^2
+21*z[3]^3,(1, 0, 0, 0, 2, 0, 0, 0)=81/5*z[3,5]+231/4*z[7]+14859/1750*z[2]^4-\
63*z[3]*z[5]+18*z[2]*z[3]^2,(0, 0, 0, 0, 2, 0, 1, 1)=2692/9*z[9]-4*z[2]^2*z[5]
-819/8*z[2]*z[7]-4*z[3]^3,(0, 0, 2, 0, 0, 0, 0, 1)=-28*z[3]*z[5],(0, 0, 3, 0,
0, 0, 1, 0)=324*z[9]-8*z[2]^2*z[5]-56*z[2]*z[7],(2, 0, 1, 0, 0, 0, 0, 0)=-120*
z[2]*z[5]+448*z[7]+12816/175*z[2]^4-140*z[3]*z[5]+12*z[2]*z[3]^2,(0, 0, 2, 0,
1, 0, 0, 1)=5773/18*z[9]-4*z[2]^2*z[5]-168*z[2]*z[7]+4*z[3]^3,(0, 2, 0, 1, 1,
0, 0, 0)=156*z[9]-4*z[2]^2*z[5]-84*z[2]*z[7]-6*z[3]^3,(1, 0, 0, 2, 0, 1, 0, 0)
=18559/36*z[9]-24/7*z[2]^3*z[3]-138/5*z[2]^2*z[5]-336*z[2]*z[7]-12*z[3]*z[5]-4
*z[3]^3,(0, 2, 1, 1, 0, 0, 0, 0)=300*z[9]-4*z[2]^2*z[5]-126*z[2]*z[7],(1, 0, 1
, 0, 0, 0, 0, 0)=-60*z[2]*z[5]+224*z[7],(2, 1, 0, 0, 0, 0, 0, 0)=-120*z[2]*z[5
]+336*z[7]+8112/175*z[2]^4-60*z[3]*z[5]+12*z[2]*z[3]^2,(0, 0, 0, 0, 0, 2, 2, 0
)=7931/36*z[9]-2*z[2]^2*z[5]-175/4*z[2]*z[7]+4*z[3]^3,(0, 0, 0, 0, 1, 0, 3, 0)
=1040/9*z[9]-8*z[2]^2*z[5]-455/8*z[2]*z[7]-2*z[3]^3,(0, 0, 2, 0, 0, 2, 0, 0)=
5341/36*z[9]-2*z[2]^2*z[5]-28*z[2]*z[7]+2*z[3]^3,(1, 0, 0, 0, 1, 1, 0, 0)=-40*
z[2]*z[5]+162/5*z[3,5]+63/2*z[7]-12781/875*z[2]^4+14*z[3]*z[5]+40*z[2]*z[3]^2,
(1, 0, 0, 1, 1, 0, 1, 0)=1608*z[9]-536/35*z[2]^3*z[3]-96/5*z[2]^2*z[5]-3367/4*
z[2]*z[7]-104*z[3]*z[5]+24*z[2]*z[3]^2+20*z[3]^3,(1, 0, 0, 0, 0, 1, 2, 0)=
83113/72*z[9]-808/35*z[2]^3*z[3]-279/5*z[2]^2*z[5]-4193/8*z[2]*z[7]-106*z[3]*z
[5]+12*z[2]*z[3]^2+17*z[3]^3,(1, 1, 0, 1, 0, 0, 0, 0)=-40*z[2]*z[5]+56*z[7]+
352/175*z[2]^4+80*z[3]*z[5]+4*z[2]*z[3]^2,(2, 1, 0, 0, 0, 0, 0, 1)=-80*z[2]*z[
5]+168*z[7]+3056/175*z[2]^4+71213/18*z[9]+44/35*z[2]^3*z[3]-72/5*z[2]^2*z[5]-\
7127/4*z[2]*z[7]-88*z[3]*z[5]+44*z[2]*z[3]^2-2*z[3]^3,(0, 1, 0, 0, 0, 2, 0, 0)
=-46*z[3]*z[5]+6*z[2]*z[3]^2,(0, 0, 3, 0, 0, 0, 0, 1)=324*z[9]-8*z[2]^2*z[5]-\
56*z[2]*z[7],(0, 1, 0, 1, 0, 2, 0, 0)=2345/18*z[9]-4*z[2]^2*z[5]-679/8*z[2]*z[
7]-4*z[3]^3,(0, 1, 0, 0, 0, 2, 0, 1)=4429/18*z[9]-4*z[2]^2*z[5]-805/8*z[2]*z[7
]+10*z[3]^3,(0, 0, 0, 0, 1, 0, 0, 0)=-6*z[3]^2,(1, 0, 0, 0, 1, 0, 1, 1)=65539/
36*z[9]-404/35*z[2]^3*z[3]-114/5*z[2]^2*z[5]-1981/2*z[2]*z[7]-116*z[3]*z[5]+36
*z[2]*z[3]^2+22*z[3]^3,(0, 2, 0, 0, 0, 0, 0, 0)=42*z[7],(0, 0, 1, 1, 0, 0, 0,
1)=32*z[3]*z[5]+6*z[2]*z[3]^2,(2, 1, 1, 0, 0, 0, 0, 0)=-80*z[2]*z[5]+224*z[7]+
5408/175*z[2]^4+39902/9*z[9]+968/35*z[2]^3*z[3]+36*z[2]^2*z[5]-1871*z[2]*z[7]+
80*z[3]*z[5]+8*z[2]*z[3]^2-56/3*z[3]^3,(0, 0, 2, 0, 1, 1, 0, 0)=2425/18*z[9]-4
*z[2]^2*z[5]-112*z[2]*z[7]+4*z[3]^3,(0, 0, 0, 0, 2, 1, 0, 0)=-5*z[3]*z[5]+6*z[
2]*z[3]^2,(0, 0, 0, 1, 0, 0, 3, 0)=1451/9*z[9]-8*z[2]^2*z[5]-455/8*z[2]*z[7]-2
*z[3]^3,(0, 0, 0, 1, 1, 0, 0, 1)=-96*z[3]*z[5]+12*z[2]*z[3]^2,(0, 0, 0, 1, 2,
0, 0, 0)=-46*z[3]*z[5]+6*z[2]*z[3]^2,(2, 0, 0, 1, 1, 0, 0, 0)=-80*z[2]*z[5]+
168*z[7]+3056/175*z[2]^4+18035/6*z[9]-3156/35*z[2]^3*z[3]-552/5*z[2]^2*z[5]-\
5783/4*z[2]*z[7]-408*z[3]*z[5]+44*z[2]*z[3]^2-2*z[3]^3,(0, 0, 1, 1, 1, 1, 0, 0
)=2963/12*z[9]+12*z[2]^2*z[5]-735/4*z[2]*z[7],(0, 0, 0, 1, 0, 3, 0, 0)=1481/36
*z[9]-8*z[2]^2*z[5]-231/8*z[2]*z[7]-2*z[3]^3,(1, 0, 1, 0, 0, 2, 0, 0)=9683/12*
z[9]-228/35*z[2]^3*z[3]-192/5*z[2]^2*z[5]-2247/8*z[2]*z[7]-48*z[3]*z[5]+12*z[2
]*z[3]^2+12*z[3]^3,(0, 1, 1, 0, 0, 0, 1, 1)=34075/36*z[9]+12*z[2]^2*z[5]-1631/
4*z[2]*z[7]-16*z[3]^3,(0, 0, 1, 0, 2, 0, 0, 0)=-24*z[3]*z[5]+6*z[2]*z[3]^2,(0,
0, 0, 0, 1, 0, 1, 1)=-58*z[3]*z[5]+18*z[2]*z[3]^2,(0, 0, 0, 1, 0, 1, 2, 0)=
1987/12*z[9]-4*z[2]^2*z[5]-1141/8*z[2]*z[7]-6*z[3]^3,(2, 0, 0, 1, 0, 1, 0, 0)=
-80*z[2]*z[5]+56*z[7]-1648/175*z[2]^4+16433/9*z[9]+44/35*z[2]^3*z[3]-72/5*z[2]
^2*z[5]-5111/4*z[2]*z[7]-88*z[3]*z[5]+44*z[2]*z[3]^2-14/3*z[3]^3,(0, 0, 1, 1,
0, 0, 0, 2)=3817/6*z[9]-4*z[2]^2*z[5]-1687/8*z[2]*z[7]-12*z[3]^3,(0, 0, 0, 0,
1, 2, 0, 0)=-5*z[3]*z[5]+6*z[2]*z[3]^2,(0, 1, 1, 1, 0, 0, 1, 0)=624*z[9]+12*z[
2]^2*z[5]-336*z[2]*z[7]-12*z[3]^3,(0, 0, 0, 1, 0, 1, 0, 2)=687/4*z[9]-4*z[2]^2
*z[5]-1253/8*z[2]*z[7]-6*z[3]^3,(1, 1, 0, 0, 1, 0, 1, 0)=6437/6*z[9]+264/35*z[
2]^3*z[3]+24/5*z[2]^2*z[5]-3367/4*z[2]*z[7]-24*z[3]*z[5]+24*z[2]*z[3]^2-12*z[3
]^3,(1, 0, 0, 0, 2, 1, 0, 0)=3865/8*z[9]+152/35*z[2]^3*z[3]-27*z[2]^2*z[5]-\
1953/8*z[2]*z[7]-10*z[3]*z[5]+12*z[2]*z[3]^2-23*z[3]^3,(1, 0, 1, 0, 1, 0, 1, 0
)=15257/9*z[9]-88/5*z[2]^3*z[3]-108/5*z[2]^2*z[5]-3927/4*z[2]*z[7]-112*z[3]*z[
5]+24*z[2]*z[3]^2+32*z[3]^3,(0, 1, 0, 1, 1, 0, 0, 1)=10741/36*z[9]+12*z[2]^2*z
[5]-959/4*z[2]*z[7]-16*z[3]^3,(1, 1, 0, 1, 0, 1, 0, 0)=18023/18*z[9]+172/35*z[
2]^3*z[3]+48/5*z[2]^2*z[5]-2793/4*z[2]*z[7]-8*z[3]*z[5]+12*z[2]*z[3]^2-32*z[3]
^3,(0, 0, 0, 0, 0, 3, 1, 0)=4771/36*z[9]-8*z[2]^2*z[5]-231/8*z[2]*z[7]+2*z[3]^
3,(2, 0, 0, 0, 1, 1, 0, 0)=-80*z[2]*z[5]+324/5*z[3,5]+63*z[7]-25562/875*z[2]^4
+9719/6*z[9]+56*z[2]^3*z[3]-384/5*z[2]^2*z[5]-1115*z[2]*z[7]+28*z[3]*z[5]+80*z
[2]*z[3]^2+50*z[3]^3,(1, 0, 3, 0, 0, 0, 0, 0)=864*z[9]-24*z[2]^2*z[5]-168*z[2]
*z[7],(0, 2, 0, 0, 0, 0, 1, 0)=-6*z[3]*z[5],(1, 0, 0, 0, 0, 0, 1, 0)=-36/5*z[2
]^2*z[3]-60*z[2]*z[5]+889/4*z[7]-12*z[3]^2,(0, 1, 2, 1, 0, 0, 0, 0)=324*z[9]-4
*z[2]^2*z[5]-168*z[2]*z[7],(0, 0, 0, 1, 0, 1, 0, 1)=-12*z[3]*z[5]+12*z[2]*z[3]
^2,(1, 0, 1, 0, 0, 0, 0, 2)=78635/36*z[9]-388/35*z[2]^3*z[3]-216/5*z[2]^2*z[5]
-5159/8*z[2]*z[7]-64*z[3]*z[5]+12*z[2]*z[3]^2+20*z[3]^3,(0, 0, 0, 3, 0, 0, 1,
0)=144*z[9]-8*z[2]^2*z[5]-42*z[2]*z[7],(0, 1, 0, 0, 0, 3, 0, 0)=1481/12*z[9]-8
*z[2]^2*z[5]-231/8*z[2]*z[7]+6*z[3]^3,(1, 1, 0, 1, 0, 0, 0, 1)=16550/9*z[9]+
972/35*z[2]^3*z[3]+168/5*z[2]^2*z[5]-3913/4*z[2]*z[7]+72*z[3]*z[5]+12*z[2]*z[3
]^2-32*z[3]^3,(0, 1, 0, 0, 0, 2, 1, 0)=1129/3*z[9]-4*z[2]^2*z[5]-917/8*z[2]*z[
7]+18*z[3]^3,(0, 1, 1, 0, 0, 0, 0, 0)=-20*z[2]*z[5]+56*z[7],(1, 1, 0, 0, 0, 0,
0, 2)=15869/12*z[9]+132/35*z[2]^3*z[3]-138/5*z[2]^2*z[5]-4151/8*z[2]*z[7]-12*z
[3]*z[5]+12*z[2]*z[3]^2-6*z[3]^3,(2, 0, 0, 0, 0, 1, 1, 0)=-80*z[2]*z[5]+324/5*
z[3,5]+175*z[7]-2042/875*z[2]^4+28391/9*z[9]-312/7*z[2]^3*z[3]-912/5*z[2]^2*z[
5]-1619*z[2]*z[7]-324*z[3]*z[5]+80*z[2]*z[3]^2+206/3*z[3]^3,(2, 0, 0, 1, 0, 0,
0, 1)=-80*z[2]*z[5]+280*z[7]+1552/35*z[2]^4+14372/3*z[9]+44/35*z[2]^3*z[3]-72/
5*z[2]^2*z[5]-7799/4*z[2]*z[7]-88*z[3]*z[5]+44*z[2]*z[3]^2+2/3*z[3]^3,(0, 3, 0
, 0, 0, 0, 1, 0)=240*z[9]-8*z[2]^2*z[5]-42*z[2]*z[7],(0, 0, 0, 1, 1, 1, 0, 0)=
-8*z[3]*z[5]+12*z[2]*z[3]^2,(1, 0, 1, 0, 0, 1, 0, 1)=15257/9*z[9]-88/5*z[2]^3*
z[3]-108/5*z[2]^2*z[5]-3927/4*z[2]*z[7]-112*z[3]*z[5]+24*z[2]*z[3]^2+32*z[3]^3
,(0, 1, 1, 0, 1, 0, 0, 0)=-8*z[3]*z[5]+6*z[2]*z[3]^2,(3, 0, 0, 0, 0, 0, 0, 0)=
-48/5*z[2]^2*z[3]-240*z[2]*z[5]+648/5*z[3,5]+718*z[7]+160*z[5]+30936/875*z[2]^
4+320/7*z[2]^3-16*z[3]*z[5]+24*z[2]*z[3]^2-16*z[3]^2,(1, 0, 1, 0, 1, 0, 0, 0)=
-40*z[2]*z[5]+56*z[7]+352/175*z[2]^4-152*z[3]*z[5]+22*z[2]*z[3]^2,(0, 1, 0, 1,
0, 0, 2, 0)=3817/12*z[9]-4*z[2]^2*z[5]-1351/8*z[2]*z[7]-12*z[3]^3,(0, 0, 0, 0,
4, 0, 0, 0)=521/12*z[9],(0, 0, 1, 0, 2, 0, 0, 1)=283*z[9]-4*z[2]^2*z[5]-805/8*
z[2]*z[7]+6*z[3]^3,(0, 2, 0, 1, 0, 0, 0, 0)=20*z[3]*z[5],(0, 0, 1, 0, 3, 0, 0,
0)=1481/18*z[9]-8*z[2]^2*z[5]-231/8*z[2]*z[7]+2*z[3]^3,(0, 2, 0, 0, 1, 0, 1, 0
)=1390/9*z[9]-4*z[2]^2*z[5]-126*z[2]*z[7]-4*z[3]^3,(0, 0, 2, 0, 1, 0, 0, 0)=-\
28*z[3]*z[5],(0, 1, 0, 0, 2, 0, 0, 1)=283/2*z[9]-4*z[2]^2*z[5]-693/8*z[2]*z[7]
-6*z[3]^3,(1, 1, 1, 0, 0, 1, 0, 0)=15107/9*z[9]-708/35*z[2]^3*z[3]-84/5*z[2]^2
*z[5]-3521/4*z[2]*z[7]-96*z[3]*z[5]+12*z[2]*z[3]^2-20*z[3]^3,(1, 0, 1, 0, 0, 1
, 1, 0)=16121/9*z[9]-88/5*z[2]^3*z[3]-108/5*z[2]^2*z[5]-4095/4*z[2]*z[7]-112*z
[3]*z[5]+24*z[2]*z[3]^2+32*z[3]^3,(1, 1, 0, 0, 0, 0, 1, 0)=-40*z[2]*z[5]+140*z
[7]+776/35*z[2]^4-44*z[3]*z[5]+22*z[2]*z[3]^2,(0, 0, 1, 0, 0, 1, 1, 0)=-56*z[3
]*z[5]+12*z[2]*z[3]^2,(0, 0, 1, 0, 1, 2, 0, 0)=4415/36*z[9]-4*z[2]^2*z[5]-581/
8*z[2]*z[7]-2*z[3]^3,(1, 0, 1, 0, 0, 0, 2, 0)=78635/36*z[9]-388/35*z[2]^3*z[3]
-216/5*z[2]^2*z[5]-5159/8*z[2]*z[7]-64*z[3]*z[5]+12*z[2]*z[3]^2+20*z[3]^3,(0,
1, 1, 0, 1, 1, 0, 0)=2963/12*z[9]+12*z[2]^2*z[5]-735/4*z[2]*z[7],(1, 0, 1, 1,
0, 1, 0, 0)=6241/6*z[9]+92/35*z[2]^3*z[3]+36/5*z[2]^2*z[5]-3185/4*z[2]*z[7]-16
*z[3]*z[5]+12*z[2]*z[3]^2-20*z[3]^3,(0, 0, 1, 0, 1, 1, 0, 1)=9641/36*z[9]+12*z
[2]^2*z[5]-917/4*z[2]*z[7]+4*z[3]^3,(0, 0, 0, 0, 0, 1, 3, 0)=6073/36*z[9]-8*z[
2]^2*z[5]-455/8*z[2]*z[7]+2*z[3]^3,(0, 1, 2, 0, 0, 0, 0, 0)=20*z[3]*z[5],(0, 0
, 0, 0, 0, 0, 0, 1)=-6*z[3]^2,(0, 1, 0, 1, 0, 0, 1, 1)=3745/6*z[9]+12*z[2]^2*z
[5]-1295/4*z[2]*z[7]-24*z[3]^3,(1, 3, 0, 0, 0, 0, 0, 0)=576*z[9]-24*z[2]^2*z[5
]-126*z[2]*z[7],(0, 1, 0, 1, 0, 1, 1, 0)=10741/36*z[9]+12*z[2]^2*z[5]-959/4*z[
2]*z[7]-16*z[3]^3,(1, 0, 1, 0, 0, 0, 0, 1)=-40*z[2]*z[5]+168*z[7]+5056/175*z[2
]^4-152*z[3]*z[5]+22*z[2]*z[3]^2,(0, 0, 0, 0, 0, 1, 0, 0)=-6*z[3]^2,(0, 0, 0,
0, 0, 1, 1, 2)=12073/36*z[9]-4*z[2]^2*z[5]-1267/8*z[2]*z[7]-4*z[3]^3,(0, 0, 0,
0, 0, 2, 0, 0)=231/8*z[7],(0, 1, 0, 0, 3, 0, 0, 0)=1481/36*z[9]-8*z[2]^2*z[5]-\
231/8*z[2]*z[7]-2*z[3]^3,(0, 0, 0, 0, 1, 1, 1, 1)=6109/18*z[9]+12*z[2]^2*z[5]-\
469/2*z[2]*z[7]-32*z[3]^3,(1, 0, 0, 0, 0, 0, 1, 1)=-40*z[2]*z[5]+162/5*z[3,5]+
287/2*z[7]+10739/875*z[2]^4-178*z[3]*z[5]+40*z[2]*z[3]^2,(0, 1, 0, 0, 0, 0, 3,
0)=9695/36*z[9]-8*z[2]^2*z[5]-455/8*z[2]*z[7]-2*z[3]^3,(0, 1, 0, 1, 1, 0, 0, 0
)=-4*z[3]*z[5]+6*z[2]*z[3]^2,(0, 0, 0, 0, 0, 1, 1, 1)=-58*z[3]*z[5]+18*z[2]*z[
3]^2,(1, 0, 0, 0, 1, 0, 0, 2)=83113/72*z[9]-808/35*z[2]^3*z[3]-279/5*z[2]^2*z[
5]-4193/8*z[2]*z[7]-106*z[3]*z[5]+12*z[2]*z[3]^2+17*z[3]^3,(0, 2, 0, 0, 0, 0,
0, 1)=-6*z[3]*z[5],(0, 2, 0, 0, 0, 0, 0, 2)=2099/9*z[9]-2*z[2]^2*z[5]-42*z[2]*
z[7]-2*z[3]^3,(1, 0, 0, 2, 1, 0, 0, 0)=12191/12*z[9]-184/7*z[2]^3*z[3]-258/5*z
[2]^2*z[5]-420*z[2]*z[7]-92*z[3]*z[5]-4*z[3]^3,(1, 0, 0, 0, 0, 1, 1, 0)=-40*z[
2]*z[5]+162/5*z[3,5]+175/2*z[7]-1021/875*z[2]^4-162*z[3]*z[5]+40*z[2]*z[3]^2,(
0, 2, 0, 1, 0, 0, 1, 0)=294*z[9]-4*z[2]^2*z[5]-140*z[2]*z[7]-6*z[3]^3,(0, 0, 0
, 1, 0, 0, 2, 0)=-6*z[3]*z[5]+6*z[2]*z[3]^2,(1, 0, 0, 1, 0, 1, 0, 0)=-40*z[2]*
z[5]+28*z[7]-824/175*z[2]^4-44*z[3]*z[5]+22*z[2]*z[3]^2,(1, 1, 0, 0, 1, 1, 0,
0)=10283/12*z[9]+344/35*z[2]^3*z[3]+36/5*z[2]^2*z[5]-2415/4*z[2]*z[7]-16*z[3]*
z[5]+24*z[2]*z[3]^2+16*z[3]^3,(0, 1, 0, 0, 0, 1, 2, 0)=3836/9*z[9]-4*z[2]^2*z[
5]-1365/8*z[2]*z[7]+10*z[3]^3,(0, 1, 0, 3, 0, 0, 0, 0)=96*z[9]-8*z[2]^2*z[5]-\
42*z[2]*z[7],(0, 0, 1, 2, 0, 0, 1, 0)=450*z[9]-4*z[2]^2*z[5]-140*z[2]*z[7]-6*z
[3]^3,(1, 1, 0, 1, 1, 0, 0, 0)=18023/18*z[9]+172/35*z[2]^3*z[3]+48/5*z[2]^2*z[
5]-2793/4*z[2]*z[7]-8*z[3]*z[5]+12*z[2]*z[3]^2-32*z[3]^3,(0, 1, 0, 0, 0, 0, 1,
1)=-16*z[3]*z[5]+12*z[2]*z[3]^2,(0, 3, 1, 0, 0, 0, 0, 0)=192*z[9]-8*z[2]^2*z[5
]-42*z[2]*z[7],(0, 1, 0, 0, 0, 1, 1, 0)=-96*z[3]*z[5]+12*z[2]*z[3]^2,(0, 0, 2,
0, 0, 1, 0, 1)=5341/18*z[9]-4*z[2]^2*z[5]-168*z[2]*z[7]+4*z[3]^3,(0, 0, 0, 0,
0, 0, 1, 3)=2491/9*z[9]-8*z[2]^2*z[5]-455/8*z[2]*z[7]+2*z[3]^3,(0, 0, 0, 1, 3,
0, 0, 0)=1481/12*z[9]-8*z[2]^2*z[5]-231/8*z[2]*z[7]+6*z[3]^3,(0, 0, 0, 1, 0, 1
, 0, 0)=-20*z[2]*z[5]+14*z[7],(0, 1, 0, 1, 0, 1, 0, 1)=11173/36*z[9]+12*z[2]^2
*z[5]-903/4*z[2]*z[7]-16*z[3]^3,(1, 0, 0, 0, 2, 0, 0, 1)=73247/72*z[9]-104/5*z
[2]^3*z[3]-267/5*z[2]^2*z[5]-2625/8*z[2]*z[7]-98*z[3]*z[5]+12*z[2]*z[3]^2+13*z
[3]^3,(0, 1, 3, 0, 0, 0, 0, 0)=216*z[9]-8*z[2]^2*z[5]-56*z[2]*z[7],(1, 0, 0, 0
, 0, 0, 0, 2)=81/5*z[3,5]+455/4*z[7]+38379/1750*z[2]^4-79*z[3]*z[5]+18*z[2]*z[
3]^2,(1, 2, 1, 0, 0, 0, 0, 0)=1476*z[9]+80/7*z[2]^3*z[3]-12*z[2]^2*z[5]-462*z[
2]*z[7]+40*z[3]*z[5]-4*z[3]^3,(0, 0, 1, 0, 1, 0, 1, 1)=21187/36*z[9]+12*z[2]^2
*z[5]-1365/4*z[2]*z[7]+20*z[3]^3,(0, 0, 0, 0, 0, 4, 0, 0)=521/12*z[9],(1, 0, 1
, 1, 0, 0, 0, 0)=-40*z[2]*z[5]+112*z[7]+2704/175*z[2]^4+40*z[3]*z[5]+4*z[2]*z[
3]^2,(1, 0, 2, 1, 0, 0, 0, 0)=1572*z[9]+80/7*z[2]^3*z[3]-12*z[2]^2*z[5]-560*z[
2]*z[7]+40*z[3]*z[5]-4*z[3]^3,(2, 0, 0, 0, 0, 1, 0, 1)=-80*z[2]*z[5]+324/5*z[3
,5]+119*z[7]-13802/875*z[2]^4+24685/9*z[9]-72/7*z[2]^3*z[3]-732/5*z[2]^2*z[5]-\
1535*z[2]*z[7]-204*z[3]*z[5]+80*z[2]*z[3]^2+202/3*z[3]^3,(1, 0, 0, 3, 0, 0, 0,
0)=576*z[9]-24*z[2]^2*z[5]-126*z[2]*z[7],(0, 0, 1, 0, 0, 1, 2, 0)=1987/6*z[9]-\
4*z[2]^2*z[5]-1477/8*z[2]*z[7]+6*z[3]^3,(0, 1, 1, 2, 0, 0, 0, 0)=300*z[9]-4*z[
2]^2*z[5]-126*z[2]*z[7],(0, 0, 1, 0, 0, 0, 3, 0)=2902/9*z[9]-8*z[2]^2*z[5]-455
/8*z[2]*z[7]+2*z[3]^3,(0, 0, 0, 0, 0, 0, 3, 1)=2491/9*z[9]-8*z[2]^2*z[5]-455/8
*z[2]*z[7]+2*z[3]^3,(2, 0, 1, 0, 0, 1, 0, 0)=-80*z[2]*z[5]+112*z[7]+704/175*z[
2]^4+16607/6*z[9]-2116/35*z[2]^3*z[3]-396/5*z[2]^2*z[5]-6119/4*z[2]*z[7]-304*z
[3]*z[5]+44*z[2]*z[3]^2+62/3*z[3]^3,(0, 0, 1, 0, 1, 1, 1, 0)=9641/36*z[9]+12*z
[2]^2*z[5]-917/4*z[2]*z[7]+4*z[3]^3,(0, 0, 0, 0, 0, 0, 0, 3)=-21*z[3]*z[5],(0,
1, 0, 0, 0, 0, 2, 1)=2939/6*z[9]-4*z[2]^2*z[5]-1589/8*z[2]*z[7]-6*z[3]^3,(0, 0
, 0, 1, 1, 1, 1, 0)=9265/36*z[9]+12*z[2]^2*z[5]-749/4*z[2]*z[7]-4*z[3]^3,(0, 0
, 0, 1, 0, 1, 1, 1)=994/3*z[9]+12*z[2]^2*z[5]-1085/4*z[2]*z[7]-12*z[3]^3,(0, 0
, 1, 0, 1, 0, 0, 0)=-20*z[2]*z[5]+28*z[7],(0, 0, 0, 0, 1, 0, 0, 3)=6073/36*z[9
]-8*z[2]^2*z[5]-455/8*z[2]*z[7]+2*z[3]^3,(0, 1, 1, 0, 2, 0, 0, 0)=5341/36*z[9]
-4*z[2]^2*z[5]-567/8*z[2]*z[7]-4*z[3]^3,(2, 0, 1, 0, 1, 0, 0, 0)=-80*z[2]*z[5]
+112*z[7]+704/175*z[2]^4+16607/6*z[9]-2116/35*z[2]^3*z[3]-396/5*z[2]^2*z[5]-\
6119/4*z[2]*z[7]-304*z[3]*z[5]+44*z[2]*z[3]^2+62/3*z[3]^3,(0, 1, 0, 0, 1, 1, 0
, 1)=9265/36*z[9]+12*z[2]^2*z[5]-749/4*z[2]*z[7]-4*z[3]^3,(0, 0, 1, 0, 0, 2, 0
, 0)=-24*z[3]*z[5]+6*z[2]*z[3]^2,(0, 1, 1, 0, 1, 0, 1, 0)=11611/36*z[9]+12*z[2
]^2*z[5]-1127/4*z[2]*z[7]-16*z[3]^3,(0, 0, 0, 2, 0, 1, 0, 0)=-6*z[3]*z[5],(0,
0, 1, 0, 0, 0, 0, 2)=-32*z[3]*z[5]+6*z[2]*z[3]^2,(1, 0, 0, 0, 1, 0, 0, 1)=-40*
z[2]*z[5]+162/5*z[3,5]+175/2*z[7]-1021/875*z[2]^4-162*z[3]*z[5]+40*z[2]*z[3]^2
,(1, 0, 1, 0, 1, 1, 0, 0)=7915/9*z[9]+344/35*z[2]^3*z[3]+36/5*z[2]^2*z[5]-2639
/4*z[2]*z[7]-16*z[3]*z[5]+24*z[2]*z[3]^2+24*z[3]^3,(0, 0, 0, 0, 0, 1, 1, 0)=-\
20*z[2]*z[5]+175/4*z[7],(0, 0, 0, 3, 0, 1, 0, 0)=48*z[9]-8*z[2]^2*z[5]-42*z[2]
*z[7],(0, 0, 1, 1, 0, 1, 0, 0)=-8*z[3]*z[5]+6*z[2]*z[3]^2,(0, 0, 0, 0, 0, 0, 2
, 1)=-57*z[3]*z[5]+6*z[2]*z[3]^2,(0, 0, 0, 3, 0, 0, 0, 1)=240*z[9]-8*z[2]^2*z[
5]-42*z[2]*z[7],(1, 0, 0, 1, 1, 0, 0, 1)=24421/12*z[9]-1416/35*z[2]^3*z[3]-228
/5*z[2]^2*z[5]-3871/4*z[2]*z[7]-192*z[3]*z[5]+24*z[2]*z[3]^2+24*z[3]^3,(0, 0,
0, 0, 0, 0, 2, 0)=455/8*z[7],(0, 1, 0, 0, 0, 0, 1, 0)=-20*z[2]*z[5]+70*z[7],(1
, 1, 1, 0, 0, 0, 0, 0)=-40*z[2]*z[5]+112*z[7]+2704/175*z[2]^4+40*z[3]*z[5]+4*z
[2]*z[3]^2,(0, 1, 0, 1, 2, 0, 0, 0)=2345/18*z[9]-4*z[2]^2*z[5]-679/8*z[2]*z[7]
-4*z[3]^3,(0, 0, 0, 0, 0, 0, 2, 2)=3659/9*z[9]-2*z[2]^2*z[5]-287/4*z[2]*z[7]+4
*z[3]^3,(0, 0, 1, 0, 0, 0, 1, 1)=-104*z[3]*z[5]+12*z[2]*z[3]^2,(0, 0, 1, 0, 0,
1, 1, 1)=21187/36*z[9]+12*z[2]^2*z[5]-1365/4*z[2]*z[7]+20*z[3]^3,(0, 1, 0, 0,
1, 0, 0, 0)=-20*z[2]*z[5]+14*z[7],(2, 0, 0, 0, 0, 0, 0, 2)=162/5*z[3,5]+455/2*
z[7]+38379/875*z[2]^4+13035/4*z[9]-824/35*z[2]^3*z[3]-150*z[2]^2*z[5]-1008*z[2
]*z[7]-158*z[3]*z[5]+36*z[2]*z[3]^2+125/3*z[3]^3,(0, 1, 2, 0, 0, 0, 1, 0)=624*
z[9]-4*z[2]^2*z[5]-196*z[2]*z[7]-6*z[3]^3,(1, 0, 0, 2, 0, 0, 1, 0)=45127/36*z[
9]-24/7*z[2]^3*z[3]-138/5*z[2]^2*z[5]-420*z[2]*z[7]-12*z[3]*z[5]-4*z[3]^3,(1,
0, 0, 1, 1, 1, 0, 0)=10283/12*z[9]+344/35*z[2]^3*z[3]+36/5*z[2]^2*z[5]-2415/4*
z[2]*z[7]-16*z[3]*z[5]+24*z[2]*z[3]^2+16*z[3]^3,(2, 0, 0, 0, 1, 0, 1, 0)=-80*z
[2]*z[5]+324/5*z[3,5]+119*z[7]-13802/875*z[2]^4+24685/9*z[9]-72/7*z[2]^3*z[3]-\
732/5*z[2]^2*z[5]-1535*z[2]*z[7]-204*z[3]*z[5]+80*z[2]*z[3]^2+202/3*z[3]^3,(0,
1, 0, 0, 0, 1, 1, 1)=6649/12*z[9]+12*z[2]^2*z[5]-1197/4*z[2]*z[7]+12*z[3]^3,(1
, 0, 0, 1, 0, 2, 0, 0)=8923/18*z[9]+212/35*z[2]^3*z[3]-126/5*z[2]^2*z[5]-1911/
8*z[2]*z[7]-4*z[3]*z[5]+12*z[2]*z[3]^2-10*z[3]^3,(0, 0, 0, 0, 0, 1, 0, 2)=-31*
z[3]*z[5]+6*z[2]*z[3]^2,(0, 0, 0, 0, 2, 0, 0, 2)=7931/36*z[9]-2*z[2]^2*z[5]-\
175/4*z[2]*z[7]+4*z[3]^3,(3, 1, 0, 0, 0, 0, 0, 0)=-240*z[2]*z[5]+672*z[7]+
16224/175*z[2]^4+14954/3*z[9]-696/35*z[2]^3*z[3]-2085*z[2]*z[7]-120*z[3]*z[5]+
24*z[2]*z[3]^2-20*z[3]^3,(0, 2, 0, 0, 0, 0, 1, 1)=4036/9*z[9]-4*z[2]^2*z[5]-\
154*z[2]*z[7]-4*z[3]^3,(1, 0, 0, 0, 0, 2, 0, 0)=81/5*z[3,5]+231/4*z[7]+14859/
1750*z[2]^4-63*z[3]*z[5]+18*z[2]*z[3]^2,(0, 1, 0, 2, 0, 1, 0, 0)=156*z[9]-4*z[
2]^2*z[5]-84*z[2]*z[7]-6*z[3]^3,(0, 0, 0, 2, 0, 0, 0, 0)=42*z[7],(0, 0, 2, 0,
0, 0, 1, 0)=-28*z[3]*z[5],(1, 0, 0, 0, 1, 0, 0, 0)=-36/5*z[2]^2*z[3]-60*z[2]*z
[5]+441/4*z[7]-12*z[3]^2,(1, 1, 2, 0, 0, 0, 0, 0)=1572*z[9]+80/7*z[2]^3*z[3]-\
12*z[2]^2*z[5]-560*z[2]*z[7]+40*z[3]*z[5]-4*z[3]^3,(0, 0, 2, 2, 0, 0, 0, 0)=
300*z[9]-2*z[2]^2*z[5]-56*z[2]*z[7],(0, 1, 1, 1, 1, 0, 0, 0)=300*z[9]+12*z[2]^
2*z[5]-224*z[2]*z[7]-12*z[3]^3,(0, 0, 2, 0, 0, 0, 1, 1)=14089/18*z[9]-4*z[2]^2
*z[5]-224*z[2]*z[7]+4*z[3]^3,(0, 0, 0, 1, 0, 2, 0, 0)=-2*z[3]*z[5]+6*z[2]*z[3]
^2,(0, 0, 3, 0, 0, 1, 0, 0)=108*z[9]-8*z[2]^2*z[5]-56*z[2]*z[7],(1, 1, 0, 1, 0
, 0, 1, 0)=16550/9*z[9]+972/35*z[2]^3*z[3]+168/5*z[2]^2*z[5]-3913/4*z[2]*z[7]+
72*z[3]*z[5]+12*z[2]*z[3]^2-32*z[3]^3,(1, 0, 0, 0, 0, 1, 0, 1)=-40*z[2]*z[5]+
162/5*z[3,5]+119/2*z[7]-6901/875*z[2]^4-102*z[3]*z[5]+40*z[2]*z[3]^2,(0, 0, 1,
0, 0, 0, 0, 0)=0,(0, 1, 1, 0, 0, 1, 0, 1)=6563/12*z[9]+12*z[2]^2*z[5]-1127/4*z
[2]*z[7],(0, 1, 0, 0, 2, 1, 0, 0)=259/2*z[9]-4*z[2]^2*z[5]-469/8*z[2]*z[7]-6*z
[3]^3,(0, 0, 0, 0, 0, 1, 0, 3)=1040/9*z[9]-8*z[2]^2*z[5]-455/8*z[2]*z[7]-2*z[3
]^3,(0, 3, 0, 0, 0, 0, 0, 0)=0,(0, 0, 2, 1, 0, 0, 0, 0)=20*z[3]*z[5],(0, 1, 0,
0, 0, 0, 0, 0)=0,(0, 0, 0, 1, 0, 0, 1, 1)=-16*z[3]*z[5]+12*z[2]*z[3]^2,(0, 1,
0, 1, 1, 0, 1, 0)=11173/36*z[9]+12*z[2]^2*z[5]-903/4*z[2]*z[7]-16*z[3]^3,(0, 0
, 1, 1, 0, 0, 0, 0)=-20*z[2]*z[5]+56*z[7],(0, 0, 0, 3, 1, 0, 0, 0)=144*z[9]-8*
z[2]^2*z[5]-42*z[2]*z[7],(0, 0, 0, 0, 1, 1, 0, 2)=2099/12*z[9]-4*z[2]^2*z[5]-\
1043/8*z[2]*z[7]-12*z[3]^3,(0, 1, 2, 0, 0, 1, 0, 0)=300*z[9]-4*z[2]^2*z[5]-140
*z[2]*z[7]-6*z[3]^3,(1, 0, 0, 0, 0, 0, 0, 3)=61697/72*z[9]-12*z[2]^3*z[3]-183/
5*z[2]^2*z[5]-1365/8*z[2]*z[7]-42*z[3]*z[5]+5*z[3]^3,(0, 1, 0, 0, 0, 0, 1, 2)=
1911/4*z[9]-4*z[2]^2*z[5]-1365/8*z[2]*z[7]-6*z[3]^3,(0, 0, 0, 1, 1, 0, 1, 1)=
6649/12*z[9]+12*z[2]^2*z[5]-1197/4*z[2]*z[7]+12*z[3]^3,(0, 0, 0, 0, 0, 0, 3, 0
)=-21*z[3]*z[5],(0, 0, 0, 2, 0, 0, 0, 1)=-6*z[3]*z[5],(0, 0, 1, 0, 0, 0, 2, 1)
=27631/36*z[9]-4*z[2]^2*z[5]-1701/8*z[2]*z[7]+14*z[3]^3]);
periodM45 := table([(0, 0, 1, 0, 0, 0, 0, 0, 0, 0)=-189/2*z[7]+36*z[3]^2,(0, 0
, 0, 0, 0, 1, 1, 0, 0, 0)=90*z[3]*z[5]-36*z[2]*z[3]^2,(1, 0, 0, 0, 0, 0, 0, 0,
0, 1)=2220*z[3]*z[5]-217188/875*z[2]^4-2268*z[7]+1008*z[3]^2+2376/5*z[3,5]+432
/5*z[2]^2*z[3]-144*z[2]*z[3]^2,(0, 0, 0, 0, 1, 0, 0, 0, 0, 1)=480*z[3]*z[5]-\
25056/875*z[2]^4-378*z[7]+144*z[3]^2+432/5*z[3,5]-36*z[2]*z[3]^2,(0, 0, 0, 0,
0, 1, 0, 0, 1, 0)=456*z[3]*z[5]-25056/875*z[2]^4-189*z[7]+72*z[3]^2+432/5*z[3,
5]-36*z[2]*z[3]^2,(0, 0, 0, 0, 0, 0, 0, 0, 0, 1)=-189*z[7]+72*z[3]^2,(0, 0, 1,
0, 0, 1, 0, 0, 0, 0)=366*z[3]*z[5]-25056/875*z[2]^4-189*z[7]+72*z[3]^2+432/5*z
[3,5]-36*z[2]*z[3]^2,(0, 0, 0, 0, 0, 0, 0, 0, 0, 2)=480*z[3]*z[5]-25056/875*z[
2]^4-378*z[7]+144*z[3]^2+432/5*z[3,5],(0, 1, 0, 0, 0, 0, 1, 0, 0, 0)=60*z[3]*z
[5]-36*z[2]*z[3]^2,(0, 0, 1, 0, 0, 0, 0, 0, 0, 1)=510*z[3]*z[5]-25056/875*z[2]
^4-378*z[7]+144*z[3]^2+432/5*z[3,5]-36*z[2]*z[3]^2,(0, 0, 1, 1, 0, 0, 0, 0, 0,
0)=174*z[3]*z[5]-189*z[7]+72*z[3]^2-36*z[2]*z[3]^2,(0, 0, 0, 0, 0, 2, 0, 0, 0,
0)=162*z[3]*z[5]-189/2*z[7]+36*z[3]^2,(0, 0, 0, 0, 1, 1, 0, 0, 0, 0)=174*z[3]*
z[5]-189*z[7]+72*z[3]^2-36*z[2]*z[3]^2,(0, 0, 1, 0, 0, 0, 0, 1, 0, 0)=456*z[3]
*z[5]-25056/875*z[2]^4-189*z[7]+72*z[3]^2+432/5*z[3,5]-36*z[2]*z[3]^2,(1, 0, 0
, 0, 0, 1, 0, 0, 0, 0)=1350*z[3]*z[5]-108594/875*z[2]^4-1134*z[7]+504*z[3]^2+
1188/5*z[3,5]+216/5*z[2]^2*z[3]-144*z[2]*z[3]^2,(1, 0, 0, 0, 0, 0, 0, 1, 0, 0)
=1350*z[3]*z[5]-108594/875*z[2]^4-1134*z[7]+504*z[3]^2+1188/5*z[3,5]+216/5*z[2
]^2*z[3]-144*z[2]*z[3]^2,(0, 1, 0, 0, 0, 0, 0, 0, 0, 0)=0,(0, 0, 1, 0, 1, 0, 0
, 0, 0, 0)=336*z[3]*z[5]-25056/875*z[2]^4-189*z[7]+72*z[3]^2+432/5*z[3,5]-36*z
[2]*z[3]^2,(0, 0, 0, 0, 0, 0, 0, 1, 1, 0)=366*z[3]*z[5]-25056/875*z[2]^4-189*z
[7]+72*z[3]^2+432/5*z[3,5]-36*z[2]*z[3]^2,(0, 0, 0, 0, 1, 0, 1, 0, 0, 0)=30*z[
3]*z[5]-36*z[2]*z[3]^2,(0, 2, 0, 0, 0, 0, 0, 0, 0, 0)=60*z[3]*z[5],(0, 0, 0, 1
, 0, 1, 0, 0, 0, 0)=336*z[3]*z[5]-25056/875*z[2]^4-189*z[7]+72*z[3]^2+432/5*z[
3,5]-36*z[2]*z[3]^2,(0, 0, 0, 1, 0, 0, 1, 0, 0, 0)=30*z[3]*z[5]-36*z[2]*z[3]^2
,(0, 0, 0, 0, 0, 0, 0, 1, 0, 1)=510*z[3]*z[5]-25056/875*z[2]^4-378*z[7]+144*z[
3]^2+432/5*z[3,5]-36*z[2]*z[3]^2,(1, 0, 0, 1, 0, 0, 0, 0, 0, 0)=1200*z[3]*z[5]
-108594/875*z[2]^4-1134*z[7]+504*z[3]^2+1188/5*z[3,5]+216/5*z[2]^2*z[3]-144*z[
2]*z[3]^2,(0, 0, 0, 0, 2, 0, 0, 0, 0, 0)=132*z[3]*z[5]-189/2*z[7]+36*z[3]^2,(1
, 0, 0, 0, 0, 0, 0, 0, 0, 0)=-378*z[7]+288*z[3]^2+216/5*z[2]^2*z[3],(1, 0, 0,
0, 0, 0, 1, 0, 0, 0)=300*z[3]*z[5]-144*z[2]*z[3]^2,(0, 0, 0, 0, 0, 0, 2, 0, 0,
0)=60*z[3]*z[5],(1, 0, 0, 0, 1, 0, 0, 0, 0, 0)=1200*z[3]*z[5]-108594/875*z[2]^
4-1134*z[7]+504*z[3]^2+1188/5*z[3,5]+216/5*z[2]^2*z[3]-144*z[2]*z[3]^2,(1, 0,
0, 0, 0, 0, 0, 0, 1, 0)=1350*z[3]*z[5]-108594/875*z[2]^4-1134*z[7]+504*z[3]^2+
1188/5*z[3,5]+216/5*z[2]^2*z[3]-144*z[2]*z[3]^2,(0, 0, 1, 0, 0, 0, 1, 0, 0, 0)
=60*z[3]*z[5]-36*z[2]*z[3]^2,(0, 0, 0, 2, 0, 0, 0, 0, 0, 0)=132*z[3]*z[5]-189/
2*z[7]+36*z[3]^2,(0, 0, 0, 0, 1, 0, 0, 0, 1, 0)=336*z[3]*z[5]-25056/875*z[2]^4
-189*z[7]+72*z[3]^2+432/5*z[3,5]-36*z[2]*z[3]^2,(0, 1, 0, 0, 1, 0, 0, 0, 0, 0)
=30*z[3]*z[5]-36*z[2]*z[3]^2,(0, 0, 0, 0, 0, 1, 0, 0, 0, 0)=-189/2*z[7]+36*z[3
]^2,(0, 0, 0, 0, 0, 0, 1, 0, 0, 0)=0,(0, 1, 0, 0, 0, 1, 0, 0, 0, 0)=60*z[3]*z[
5]-36*z[2]*z[3]^2,(0, 1, 0, 0, 0, 0, 0, 0, 0, 1)=60*z[3]*z[5]-36*z[2]*z[3]^2,(
0, 1, 1, 0, 0, 0, 0, 0, 0, 0)=90*z[3]*z[5]-36*z[2]*z[3]^2,(0, 0, 0, 0, 0, 1, 0
, 0, 0, 1)=510*z[3]*z[5]-25056/875*z[2]^4-378*z[7]+144*z[3]^2+432/5*z[3,5]-36*
z[2]*z[3]^2,(0, 0, 0, 0, 0, 0, 0, 0, 1, 1)=510*z[3]*z[5]-25056/875*z[2]^4-378*
z[7]+144*z[3]^2+432/5*z[3,5]-36*z[2]*z[3]^2,(0, 0, 0, 0, 0, 0, 0, 0, 2, 0)=162
*z[3]*z[5]-189/2*z[7]+36*z[3]^2,(0, 0, 1, 0, 0, 0, 0, 0, 1, 0)=204*z[3]*z[5]-\
189*z[7]+72*z[3]^2-36*z[2]*z[3]^2,(0, 0, 0, 0, 0, 0, 1, 0, 0, 1)=60*z[3]*z[5]-\
36*z[2]*z[3]^2,(0, 0, 0, 0, 0, 0, 0, 0, 1, 0)=-189/2*z[7]+36*z[3]^2,(0, 0, 2,
0, 0, 0, 0, 0, 0, 0)=162*z[3]*z[5]-189/2*z[7]+36*z[3]^2,(0, 0, 0, 0, 1, 0, 0,
1, 0, 0)=174*z[3]*z[5]-189*z[7]+72*z[3]^2-36*z[2]*z[3]^2,(0, 0, 0, 0, 0, 1, 0,
1, 0, 0)=204*z[3]*z[5]-189*z[7]+72*z[3]^2-36*z[2]*z[3]^2,(2, 0, 0, 0, 0, 0, 0,
0, 0, 0)=2844*z[3]*z[5]-46116/125*z[2]^4-3024*z[7]+1872*z[3]^2+3024/5*z[3,5]+
1728/5*z[2]^2*z[3]-360*z[2]*z[3]^2,(0, 0, 0, 1, 0, 0, 0, 0, 1, 0)=174*z[3]*z[5
]-189*z[7]+72*z[3]^2-36*z[2]*z[3]^2,(0, 0, 0, 0, 0, 0, 1, 0, 1, 0)=90*z[3]*z[5
]-36*z[2]*z[3]^2,(0, 0, 0, 1, 0, 0, 0, 0, 0, 1)=480*z[3]*z[5]-25056/875*z[2]^4
-378*z[7]+144*z[3]^2+432/5*z[3,5]-36*z[2]*z[3]^2,(0, 0, 0, 0, 0, 0, 0, 0, 0, 0
)=36*z[3]^2,(0, 1, 0, 0, 0, 0, 0, 0, 1, 0)=60*z[3]*z[5]-36*z[2]*z[3]^2,(0, 0,
0, 0, 1, 0, 0, 0, 0, 0)=-189/2*z[7]+36*z[3]^2,(0, 0, 0, 1, 1, 0, 0, 0, 0, 0)=
396*z[3]*z[5]-25056/875*z[2]^4-189*z[7]+72*z[3]^2+432/5*z[3,5]-36*z[2]*z[3]^2,
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0)=-189/2*z[7]+36*z[3]^2,(0, 0, 0, 0, 0, 0, 0, 1,
0, 0)=-189/2*z[7]+36*z[3]^2,(1, 0, 1, 0, 0, 0, 0, 0, 0, 0)=1350*z[3]*z[5]-\
108594/875*z[2]^4-1134*z[7]+504*z[3]^2+1188/5*z[3,5]+216/5*z[2]^2*z[3]-144*z[2
]*z[3]^2,(0, 0, 0, 0, 0, 0, 0, 2, 0, 0)=162*z[3]*z[5]-189/2*z[7]+36*z[3]^2,(1,
1, 0, 0, 0, 0, 0, 0, 0, 0)=300*z[3]*z[5]-144*z[2]*z[3]^2,(0, 1, 0, 1, 0, 0, 0,
0, 0, 0)=30*z[3]*z[5]-36*z[2]*z[3]^2,(0, 0, 0, 1, 0, 0, 0, 1, 0, 0)=336*z[3]*z
[5]-25056/875*z[2]^4-189*z[7]+72*z[3]^2+432/5*z[3,5]-36*z[2]*z[3]^2,(0, 0, 0,
0, 0, 0, 1, 1, 0, 0)=60*z[3]*z[5]-36*z[2]*z[3]^2,(0, 1, 0, 0, 0, 0, 0, 1, 0, 0
)=90*z[3]*z[5]-36*z[2]*z[3]^2]);
periodL := table([(1, 0, 0, 0, 1, 0, 0, 1, 0)=-108/5*z[2]^2*z[3]+140*z[2]*z[5]
+324/5*z[3,5]-1155/4*z[7]-280*z[5]-21442/875*z[2]^4+160/7*z[2]^3+380*z[3]*z[5]
-98*z[2]*z[3]^2+160*z[3]^2,(2, 0, 0, 0, 0, 0, 1, 1, 0)=192*z[2]^2*z[3]-860*z[2
]*z[5]-2754/5*z[3,5]+4075/2*z[7]+1600*z[5]+91027/875*z[2]^4-160*z[2]^3+43727/
18*z[9]+4124/35*z[2]^3*z[3]+324/5*z[2]^2*z[5]-5615/4*z[2]*z[7]-2394*z[3]*z[5]+
470*z[2]*z[3]^2+178/3*z[3]^3-958*z[3]^2,(0, 0, 0, 0, 0, 0, 0, 1, 3)=-20*z[2]*z
[5]+126*z[7]+80*z[5]+844/9*z[9]-8*z[2]^2*z[5]-91/2*z[2]*z[7]-108*z[3]*z[5]+12*
z[2]*z[3]^2+20*z[3]^3-48*z[3]^2,(0, 0, 4, 0, 0, 0, 0, 0, 0)=63/2*z[7]+20*z[5]+
373/9*z[9]-32*z[3]*z[5]+8*z[3]^3-12*z[3]^2,(2, 0, 0, 0, 0, 0, 0, 0, 2)=552/5*z
[2]^2*z[3]-360*z[2]*z[5]-1944/5*z[3,5]+2643/2*z[7]+800*z[5]+47832/875*z[2]^4-\
80*z[2]^3+36749/18*z[9]+6248/35*z[2]^3*z[3]-78/5*z[2]^2*z[5]-1575/2*z[2]*z[7]-\
1652*z[3]*z[5]+240*z[2]*z[3]^2+304/3*z[3]^3-536*z[3]^2,(0, 0, 1, 0, 2, 0, 0, 1
, 0)=-100*z[2]*z[5]+539/4*z[7]+240*z[5]+193/3*z[9]-4*z[2]^2*z[5]-399/8*z[2]*z[
7]-114*z[3]*z[5]+42*z[2]*z[3]^2+12*z[3]^3-108*z[3]^2,(2, 1, 0, 0, 0, 0, 0, 1,
0)=192*z[2]^2*z[3]-860*z[2]*z[5]-2754/5*z[3,5]+4075/2*z[7]+1600*z[5]+91027/875
*z[2]^4-160*z[2]^3+43727/18*z[9]+4124/35*z[2]^3*z[3]+324/5*z[2]^2*z[5]-5615/4*
z[2]*z[7]-2394*z[3]*z[5]+470*z[2]*z[3]^2+178/3*z[3]^3-958*z[3]^2,(1, 1, 0, 2,
0, 0, 0, 0, 0)=108/5*z[2]^2*z[3]-260*z[2]*z[5]-243/5*z[3,5]+1911/4*z[7]+600*z[
5]+1529/250*z[2]^4-240/7*z[2]^3+32035/72*z[9]+648/35*z[2]^3*z[3]+3*z[2]^2*z[5]
-1869/8*z[2]*z[7]-544*z[3]*z[5]+104*z[2]*z[3]^2+79*z[3]^3-258*z[3]^2,(1, 0, 0,
0, 0, 0, 0, 2, 0)=-72/5*z[2]^2*z[3]+60*z[2]*z[5]+324/5*z[3,5]-217*z[7]-140*z[5
]+318/875*z[2]^4+80/7*z[2]^3+388*z[3]*z[5]-36*z[2]*z[3]^2+92*z[3]^2,(0, 2, 1,
0, 0, 0, 0, 0, 1)=-100*z[2]*z[5]+763/4*z[7]+240*z[5]+645/4*z[9]-4*z[2]^2*z[5]-\
623/8*z[2]*z[7]-206*z[3]*z[5]+42*z[2]*z[3]^2+36*z[3]^3-108*z[3]^2,(0, 0, 0, 2,
1, 1, 0, 0, 0)=-100*z[2]*z[5]+511/4*z[7]+240*z[5]+251/3*z[9]-4*z[2]^2*z[5]-385
/8*z[2]*z[7]-75*z[3]*z[5]+36*z[2]*z[3]^2-18*z[3]^3-90*z[3]^2,(0, 0, 0, 1, 1, 1
, 0, 0, 1)=-240*z[2]*z[5]+707/2*z[7]+480*z[5]+386/3*z[9]+12*z[2]^2*z[5]-707/4*
z[2]*z[7]-240*z[3]*z[5]+108*z[2]*z[3]^2-216*z[3]^2,(0, 1, 0, 1, 0, 0, 0, 2, 0)
=-100*z[2]*z[5]+931/4*z[7]+240*z[5]+2207/18*z[9]-4*z[2]^2*z[5]-217/2*z[2]*z[7]
-188*z[3]*z[5]+48*z[2]*z[3]^2+44*z[3]^3-108*z[3]^2,(2, 0, 0, 1, 0, 0, 0, 0, 0)
=-60*z[2]^2*z[3]+180*z[2]*z[5]+162*z[3,5]-1667/4*z[7]-380*z[5]-6639/175*z[2]^4
+320/7*z[2]^3+718*z[3]*z[5]-168*z[2]*z[3]^2+218*z[3]^2,(0, 2, 1, 0, 0, 0, 1, 0
, 0)=-100*z[2]*z[5]+623/4*z[7]+240*z[5]+1259/18*z[9]-4*z[2]^2*z[5]-609/8*z[2]*
z[7]-119*z[3]*z[5]+36*z[2]*z[3]^2-10*z[3]^3-90*z[3]^2,(0, 0, 1, 0, 0, 0, 1, 0,
1)=60*z[2]*z[5]-56*z[7]-120*z[5]+40*z[3]*z[5]-30*z[2]*z[3]^2+60*z[3]^2,(0, 0,
2, 1, 0, 1, 0, 0, 0)=-100*z[2]*z[5]+287/2*z[7]+240*z[5]+13/2*z[9]-4*z[2]^2*z[5
]-70*z[2]*z[7]-128*z[3]*z[5]+54*z[2]*z[3]^2+42*z[3]^3-126*z[3]^2,(0, 0, 0, 0,
0, 4, 0, 0, 0)=63/2*z[7]+20*z[5]+373/9*z[9]-32*z[3]*z[5]+8*z[3]^3-12*z[3]^2,(1
, 1, 2, 0, 0, 0, 0, 0, 0)=36*z[2]^2*z[3]-260*z[2]*z[5]-648/5*z[3,5]+2331/4*z[7
]+600*z[5]+21124/875*z[2]^4-240/7*z[2]^3+10999/18*z[9]+856/35*z[2]^3*z[3]+84/5
*z[2]^2*z[5]-609/2*z[2]*z[7]-852*z[3]*z[5]+146*z[2]*z[3]^2+174*z[3]^3-342*z[3]
^2,(0, 0, 2, 0, 1, 0, 0, 0, 1)=-100*z[2]*z[5]+371/2*z[7]+240*z[5]+128/3*z[9]-4
*z[2]^2*z[5]-70*z[2]*z[7]-136*z[3]*z[5]+54*z[2]*z[3]^2+30*z[3]^3-126*z[3]^2,(0
, 0, 0, 0, 3, 1, 0, 0, 0)=-20*z[2]*z[5]+357/4*z[7]+80*z[5]+201/2*z[9]-8*z[2]^2
*z[5]-231/8*z[2]*z[7]-87*z[3]*z[5]+6*z[2]*z[3]^2+6*z[3]^3-30*z[3]^2,(0, 0, 0,
1, 0, 1, 0, 0, 2)=-100*z[2]*z[5]+511/2*z[7]+240*z[5]+325/9*z[9]-4*z[2]^2*z[5]-\
126*z[2]*z[7]-174*z[3]*z[5]+54*z[2]*z[3]^2+26*z[3]^3-126*z[3]^2,(0, 0, 1, 0, 2
, 0, 0, 0, 1)=-100*z[2]*z[5]+763/4*z[7]+240*z[5]+1099/18*z[9]-4*z[2]^2*z[5]-\
623/8*z[2]*z[7]-126*z[3]*z[5]+42*z[2]*z[3]^2+4*z[3]^3-108*z[3]^2,(0, 0, 0, 1,
0, 1, 1, 0, 1)=-240*z[2]*z[5]+539/2*z[7]+480*z[5]+128/3*z[9]+12*z[2]^2*z[5]-\
539/4*z[2]*z[7]-220*z[3]*z[5]+108*z[2]*z[3]^2+60*z[3]^3-216*z[3]^2,(0, 0, 0, 0
, 2, 0, 1, 0, 0)=20*z[2]*z[5]-357/8*z[7]-60*z[5]+45*z[3]*z[5]-6*z[2]*z[3]^2+18
*z[3]^2,(0, 0, 0, 0, 0, 0, 2, 2, 0)=-40*z[2]*z[5]+1323/8*z[7]+120*z[5]+1903/9*
z[9]-2*z[2]^2*z[5]-91/2*z[2]*z[7]-106*z[3]*z[5]+18*z[2]*z[3]^2+2*z[3]^3-54*z[3
]^2,(0, 0, 1, 0, 0, 0, 0, 3, 0)=-20*z[2]*z[5]+126*z[7]+80*z[5]+844/9*z[9]-8*z[
2]^2*z[5]-91/2*z[2]*z[7]-108*z[3]*z[5]+12*z[2]*z[3]^2+20*z[3]^3-48*z[3]^2,(0,
0, 0, 0, 0, 1, 1, 1, 1)=-240*z[2]*z[5]+399*z[7]+480*z[5]+9121/36*z[9]+12*z[2]^
2*z[5]-399/2*z[2]*z[7]-404*z[3]*z[5]+126*z[2]*z[3]^2+116*z[3]^3-252*z[3]^2,(1,
0, 0, 0, 2, 1, 0, 0, 0)=144/5*z[2]^2*z[3]-260*z[2]*z[5]-81*z[3,5]+1113/2*z[7]+
600*z[5]+3253/350*z[2]^4-240/7*z[2]^3+24809/36*z[9]+164/5*z[2]^3*z[3]+18*z[2]^
2*z[5]-2247/8*z[2]*z[7]-707*z[3]*z[5]+122*z[2]*z[3]^2+86*z[3]^3-300*z[3]^2,(0,
0, 0, 0, 0, 3, 0, 0, 0)=-63/2*z[7]-20*z[5]+32*z[3]*z[5]+12*z[3]^2,(2, 0, 0, 0,
0, 0, 0, 0, 1)=-336/5*z[2]^2*z[3]+180*z[2]*z[5]+324*z[3,5]-977/2*z[7]-380*z[5]
-1926/35*z[2]^4+320/7*z[2]^3+1264*z[3]*z[5]-204*z[2]*z[3]^2+260*z[3]^2,(0, 2,
0, 0, 1, 0, 0, 0, 1)=-100*z[2]*z[5]+567/4*z[7]+240*z[5]+225/4*z[9]-4*z[2]^2*z[
5]-385/8*z[2]*z[7]-115*z[3]*z[5]+36*z[2]*z[3]^2+18*z[3]^3-90*z[3]^2,(0, 1, 0,
0, 0, 0, 0, 0, 1)=-20*z[2]*z[5]+35/2*z[7]+40*z[5]-18*z[3]^2,(1, 0, 0, 1, 0, 2,
0, 0, 0)=36*z[2]^2*z[3]-260*z[2]*z[5]-648/5*z[3,5]+1883/4*z[7]+600*z[5]+32884/
875*z[2]^4-240/7*z[2]^3+3367/18*z[9]-104/35*z[2]^3*z[3]-12*z[2]^2*z[5]-441/2*z
[2]*z[7]-612*z[3]*z[5]+146*z[2]*z[3]^2+54*z[3]^3-342*z[3]^2,(0, 3, 1, 0, 0, 0,
0, 0, 0)=-20*z[2]*z[5]+357/4*z[7]+80*z[5]+201/2*z[9]-8*z[2]^2*z[5]-231/8*z[2]*
z[7]-87*z[3]*z[5]+6*z[2]*z[3]^2+6*z[3]^3-30*z[3]^2,(1, 0, 1, 0, 0, 1, 0, 1, 0)
=432/5*z[2]^2*z[3]-600*z[2]*z[5]-1944/5*z[3,5]+1113*z[7]+1200*z[5]+110412/875*
z[2]^4-480/7*z[2]^3+3982/9*z[9]-712/35*z[2]^3*z[3]+36*z[2]^2*z[5]-1267/2*z[2]*
z[7]-1560*z[3]*z[5]+384*z[2]*z[3]^2+96*z[3]^3-768*z[3]^2,(1, 0, 0, 0, 0, 0, 1,
2, 0)=36*z[2]^2*z[3]-260*z[2]*z[5]-648/5*z[3,5]+3227/4*z[7]+600*z[5]+9364/875*
z[2]^4-240/7*z[2]^3+7930/9*z[9]+576/35*z[2]^3*z[3]+42/5*z[2]^2*z[5]-889/2*z[2]
*z[7]-854*z[3]*z[5]+146*z[2]*z[3]^2+44*z[3]^3-342*z[3]^2,(1, 0, 0, 1, 0, 0, 1,
0, 0)=-72/5*z[2]^2*z[3]+140*z[2]*z[5]+162/5*z[3,5]-805/4*z[7]-280*z[5]-18661/
875*z[2]^4+160/7*z[2]^3+194*z[3]*z[5]-80*z[2]*z[3]^2+136*z[3]^2,(2, 0, 0, 0, 0
, 1, 1, 0, 0)=192*z[2]^2*z[3]-860*z[2]*z[5]-2754/5*z[3,5]+3431/2*z[7]+1600*z[5
]+120427/875*z[2]^4-160*z[2]^3+17111/9*z[9]+692/5*z[2]^3*z[3]+432/5*z[2]^2*z[5
]-4607/4*z[2]*z[7]-2286*z[3]*z[5]+470*z[2]*z[3]^2+266*z[3]^3-958*z[3]^2,(0, 0,
0, 0, 0, 1, 0, 0, 3)=-20*z[2]*z[5]+126*z[7]+80*z[5]+844/9*z[9]-8*z[2]^2*z[5]-\
91/2*z[2]*z[7]-108*z[3]*z[5]+12*z[2]*z[3]^2+20*z[3]^3-48*z[3]^2,(0, 0, 3, 0, 0
, 0, 0, 0, 0)=-63/2*z[7]-20*z[5]+32*z[3]*z[5]+12*z[3]^2,(0, 1, 1, 1, 0, 0, 0,
1, 0)=-240*z[2]*z[5]+707/2*z[7]+480*z[5]+473/2*z[9]+12*z[2]^2*z[5]-707/4*z[2]*
z[7]-400*z[3]*z[5]+108*z[2]*z[3]^2+108*z[3]^3-216*z[3]^2,(0, 0, 1, 0, 0, 0, 2,
0, 0)=20*z[2]*z[5]-259/8*z[7]-60*z[5]+26*z[3]*z[5]-6*z[2]*z[3]^2+24*z[3]^2,(0,
0, 0, 1, 0, 0, 2, 1, 0)=-100*z[2]*z[5]+679/4*z[7]+240*z[5]+1099/36*z[9]-4*z[2]
^2*z[5]-609/8*z[2]*z[7]-119*z[3]*z[5]+36*z[2]*z[3]^2+14*z[3]^3-90*z[3]^2,(0, 1
, 0, 0, 0, 1, 0, 2, 0)=-100*z[2]*z[5]+511/2*z[7]+240*z[5]+325/9*z[9]-4*z[2]^2*
z[5]-126*z[2]*z[7]-174*z[3]*z[5]+54*z[2]*z[3]^2+26*z[3]^3-126*z[3]^2,(1, 1, 0,
1, 0, 0, 0, 0, 0)=-72/5*z[2]^2*z[3]+140*z[2]*z[5]+162/5*z[3,5]-861/4*z[7]-280*
z[5]-12781/875*z[2]^4+160/7*z[2]^3+310*z[3]*z[5]-80*z[2]*z[3]^2+136*z[3]^2,(1,
3, 0, 0, 0, 0, 0, 0, 0)=36/5*z[2]^2*z[3]-60*z[2]*z[5]-81/5*z[3,5]+861/4*z[7]+
200*z[5]-14859/1750*z[2]^4-80/7*z[2]^3+7511/24*z[9]+68/7*z[2]^3*z[3]-69/5*z[2]
^2*z[5]-693/8*z[2]*z[7]-206*z[3]*z[5]+18*z[2]*z[3]^2-z[3]^3-86*z[3]^2,(0, 0, 0
, 0, 1, 0, 2, 0, 1)=-100*z[2]*z[5]+679/4*z[7]+240*z[5]+5357/36*z[9]-4*z[2]^2*z
[5]-497/8*z[2]*z[7]-181*z[3]*z[5]+36*z[2]*z[3]^2+34*z[3]^3-90*z[3]^2,(2, 0, 1,
0, 0, 0, 0, 1, 0)=1104/5*z[2]^2*z[3]-860*z[2]*z[5]-3888/5*z[3,5]+2027*z[7]+
1600*z[5]+152704/875*z[2]^4-160*z[2]^3+6398/3*z[9]+6648/35*z[2]^3*z[3]-156/5*z
[2]^2*z[5]-1388*z[2]*z[7]-2960*z[3]*z[5]+524*z[2]*z[3]^2+616/3*z[3]^3-1072*z[3
]^2,(1, 0, 0, 0, 0, 0, 0, 0, 2)=-72/5*z[2]^2*z[3]+60*z[2]*z[5]+324/5*z[3,5]-\
217*z[7]-140*z[5]+318/875*z[2]^4+80/7*z[2]^3+388*z[3]*z[5]-36*z[2]*z[3]^2+92*z
[3]^2,(0, 0, 0, 0, 2, 1, 0, 0, 1)=-100*z[2]*z[5]+987/4*z[7]+240*z[5]+1621/6*z[
9]-4*z[2]^2*z[5]-847/8*z[2]*z[7]-258*z[3]*z[5]+42*z[2]*z[3]^2+36*z[3]^3-108*z[
3]^2,(0, 0, 0, 0, 0, 2, 2, 0, 0)=-40*z[2]*z[5]+987/8*z[7]+120*z[5]+2555/18*z[9
]-2*z[2]^2*z[5]-63/2*z[2]*z[7]-138*z[3]*z[5]+18*z[2]*z[3]^2+26*z[3]^3-54*z[3]^
2,(1, 1, 1, 1, 0, 0, 0, 0, 0)=288/5*z[2]^2*z[3]-600*z[2]*z[5]-162*z[3,5]+945*z
[7]+1200*z[5]+8781/175*z[2]^4-480/7*z[2]^3+13871/18*z[9]+752/35*z[2]^3*z[3]+
324/5*z[2]^2*z[5]-2205/4*z[2]*z[7]-1294*z[3]*z[5]+300*z[2]*z[3]^2+264*z[3]^3-\
600*z[3]^2,(0, 0, 2, 0, 0, 0, 0, 0, 1)=20*z[2]*z[5]-133/2*z[7]-60*z[5]+68*z[3]
*z[5]-12*z[2]*z[3]^2+36*z[3]^2,(0, 0, 1, 1, 0, 0, 0, 1, 1)=-240*z[2]*z[5]+399*
z[7]+480*z[5]+9121/36*z[9]+12*z[2]^2*z[5]-399/2*z[2]*z[7]-404*z[3]*z[5]+126*z[
2]*z[3]^2+116*z[3]^3-252*z[3]^2,(0, 0, 0, 1, 0, 1, 0, 1, 0)=60*z[2]*z[5]-56*z[
7]-120*z[5]+40*z[3]*z[5]-30*z[2]*z[3]^2+60*z[3]^2,(1, 0, 1, 0, 0, 0, 1, 1, 0)=
72*z[2]^2*z[3]-600*z[2]*z[5]-1296/5*z[3,5]+2219/2*z[7]+1200*z[5]+9984/125*z[2]
^4-480/7*z[2]^3+3625/9*z[9]-60/7*z[2]^3*z[3]+204/5*z[2]^2*z[5]-2555/4*z[2]*z[7
]-1292*z[3]*z[5]+342*z[2]*z[3]^2+80*z[3]^3-684*z[3]^2,(1, 0, 0, 0, 1, 0, 0, 2,
0)=36*z[2]^2*z[3]-260*z[2]*z[5]-648/5*z[3,5]+2779/4*z[7]+600*z[5]+21124/875*z[
2]^4-240/7*z[2]^3+17903/36*z[9]+416/35*z[2]^3*z[3]+18/5*z[2]^2*z[5]-721/2*z[2]
*z[7]-814*z[3]*z[5]+146*z[2]*z[3]^2+104*z[3]^3-342*z[3]^2,(0, 0, 0, 0, 0, 1, 0
, 1, 1)=60*z[2]*z[5]-105*z[7]-120*z[5]+88*z[3]*z[5]-36*z[2]*z[3]^2+72*z[3]^2,(
1, 1, 0, 1, 0, 0, 1, 0, 0)=216/5*z[2]^2*z[3]-600*z[2]*z[5]-486/5*z[3,5]+1463/2
*z[7]+1200*z[5]+44223/875*z[2]^4-480/7*z[2]^3+917/3*z[9]+12/5*z[2]^3*z[3]+186/
5*z[2]^2*z[5]-399*z[2]*z[7]-696*z[3]*z[5]+258*z[2]*z[3]^2+54*z[3]^3-516*z[3]^2
,(1, 0, 1, 0, 0, 0, 0, 1, 0)=-144/5*z[2]^2*z[3]+140*z[2]*z[5]+648/5*z[3,5]-322
*z[7]-280*z[5]-32884/875*z[2]^4+160/7*z[2]^3+576*z[3]*z[5]-116*z[2]*z[3]^2+184
*z[3]^2,(0, 0, 0, 0, 0, 0, 0, 1, 2)=20*z[2]*z[5]-161/2*z[7]-60*z[5]+72*z[3]*z[
5]-12*z[2]*z[3]^2+36*z[3]^2,(1, 1, 0, 0, 0, 0, 0, 1, 1)=72*z[2]^2*z[3]-600*z[2
]*z[5]-1296/5*z[3,5]+2555/2*z[7]+1200*z[5]+9144/125*z[2]^4-480/7*z[2]^3+34877/
36*z[9]+116/7*z[2]^3*z[3]+336/5*z[2]^2*z[5]-2947/4*z[2]*z[7]-1516*z[3]*z[5]+
342*z[2]*z[3]^2+180*z[3]^3-684*z[3]^2,(0, 1, 1, 1, 0, 0, 0, 0, 0)=60*z[2]*z[5]
-315/4*z[7]-120*z[5]+88*z[3]*z[5]-24*z[2]*z[3]^2+48*z[3]^2,(0, 1, 1, 0, 0, 0,
1, 1, 0)=-240*z[2]*z[5]+707/2*z[7]+480*z[5]+386/3*z[9]+12*z[2]^2*z[5]-707/4*z[
2]*z[7]-240*z[3]*z[5]+108*z[2]*z[3]^2-216*z[3]^2,(0, 0, 2, 0, 0, 0, 1, 0, 0)=
20*z[2]*z[5]-35*z[7]-60*z[5]+20*z[3]*z[5]-12*z[2]*z[3]^2+30*z[3]^2,(0, 1, 0, 1
, 0, 1, 0, 1, 0)=-240*z[2]*z[5]+483/2*z[7]+480*z[5]+607/36*z[9]+12*z[2]^2*z[5]
-483/4*z[2]*z[7]-216*z[3]*z[5]+108*z[2]*z[3]^2+68*z[3]^3-216*z[3]^2,(0, 0, 0,
1, 2, 1, 0, 0, 0)=-100*z[2]*z[5]+623/4*z[7]+240*z[5]+1259/18*z[9]-4*z[2]^2*z[5
]-609/8*z[2]*z[7]-119*z[3]*z[5]+36*z[2]*z[3]^2-10*z[3]^3-90*z[3]^2,(2, 0, 0, 0
, 0, 2, 0, 0, 0)=552/5*z[2]^2*z[3]-360*z[2]*z[5]-1944/5*z[3,5]+1999/2*z[7]+800
*z[5]+77232/875*z[2]^4-80*z[2]^3+11642/9*z[9]+744/5*z[2]^3*z[3]-234/5*z[2]^2*z
[5]-1071/2*z[2]*z[7]-1456*z[3]*z[5]+240*z[2]*z[3]^2+172*z[3]^3-536*z[3]^2,(0,
0, 0, 2, 0, 0, 1, 0, 0)=20*z[2]*z[5]-245/8*z[7]-60*z[5]+23*z[3]*z[5]-6*z[2]*z[
3]^2+18*z[3]^2,(1, 0, 0, 2, 0, 0, 0, 0, 0)=-36/5*z[2]^2*z[3]+60*z[2]*z[5]+81/5
*z[3,5]-1029/8*z[7]-140*z[5]+14859/1750*z[2]^4+80/7*z[2]^3+189*z[3]*z[5]-18*z[
2]*z[3]^2+68*z[3]^2,(0, 1, 1, 0, 0, 0, 0, 0, 1)=60*z[2]*z[5]-84*z[7]-120*z[5]+
88*z[3]*z[5]-30*z[2]*z[3]^2+60*z[3]^2,(0, 0, 0, 0, 0, 2, 1, 1, 0)=-100*z[2]*z[
5]+483/2*z[7]+240*z[5]+473/2*z[9]-4*z[2]^2*z[5]-98*z[2]*z[7]-272*z[3]*z[5]+54*
z[2]*z[3]^2+78*z[3]^3-126*z[3]^2,(0, 0, 0, 0, 1, 1, 0, 1, 0)=60*z[2]*z[5]-84*z
[7]-120*z[5]+88*z[3]*z[5]-30*z[2]*z[3]^2+60*z[3]^2,(0, 0, 1, 0, 1, 1, 1, 0, 0)
=-240*z[2]*z[5]+371/2*z[7]+480*z[5]+13/2*z[9]+12*z[2]^2*z[5]-371/4*z[2]*z[7]-\
208*z[3]*z[5]+108*z[2]*z[3]^2+72*z[3]^3-216*z[3]^2,(0, 0, 1, 2, 0, 0, 0, 0, 0)
=20*z[2]*z[5]-483/8*z[7]-60*z[5]+70*z[3]*z[5]-6*z[2]*z[3]^2+24*z[3]^2,(0, 0, 0
, 0, 2, 0, 1, 0, 1)=-100*z[2]*z[5]+791/4*z[7]+240*z[5]+1621/12*z[9]-4*z[2]^2*z
[5]-721/8*z[2]*z[7]-185*z[3]*z[5]+36*z[2]*z[3]^2+30*z[3]^3-90*z[3]^2,(0, 1, 0,
2, 0, 1, 0, 0, 0)=-100*z[2]*z[5]+399/4*z[7]+240*z[5]+695/36*z[9]-4*z[2]^2*z[5]
-385/8*z[2]*z[7]-111*z[3]*z[5]+36*z[2]*z[3]^2+22*z[3]^3-90*z[3]^2,(0, 0, 0, 1,
0, 0, 0, 0, 3)=-20*z[2]*z[5]+273/2*z[7]+80*z[5]+2513/18*z[9]-8*z[2]^2*z[5]-91/
2*z[2]*z[7]-90*z[3]*z[5]+12*z[2]*z[3]^2+8*z[3]^3-42*z[3]^2,(0, 1, 0, 0, 0, 1,
0, 0, 1)=60*z[2]*z[5]-56*z[7]-120*z[5]+40*z[3]*z[5]-30*z[2]*z[3]^2+60*z[3]^2,(
0, 0, 2, 0, 0, 1, 0, 1, 0)=-100*z[2]*z[5]+182*z[7]+240*z[5]+725/18*z[9]-4*z[2]
^2*z[5]-147/2*z[2]*z[7]-128*z[3]*z[5]+60*z[2]*z[3]^2+32*z[3]^3-144*z[3]^2,(0,
1, 0, 3, 0, 0, 0, 0, 0)=-20*z[2]*z[5]+147/2*z[7]+80*z[5]+201/4*z[9]-8*z[2]^2*z
[5]-231/8*z[2]*z[7]-62*z[3]*z[5]+6*z[2]*z[3]^2+6*z[3]^3-24*z[3]^2,(0, 0, 0, 2,
0, 0, 1, 0, 1)=-100*z[2]*z[5]+679/4*z[7]+240*z[5]+1099/36*z[9]-4*z[2]^2*z[5]-\
609/8*z[2]*z[7]-119*z[3]*z[5]+36*z[2]*z[3]^2+14*z[3]^3-90*z[3]^2,(1, 0, 0, 0,
0, 0, 2, 1, 0)=144/5*z[2]^2*z[3]-260*z[2]*z[5]-81*z[3,5]+1337/2*z[7]+600*z[5]+
901/350*z[2]^4-240/7*z[2]^3+1809/2*z[9]+788/35*z[2]^3*z[3]+36/5*z[2]^2*z[5]-\
2583/8*z[2]*z[7]-653*z[3]*z[5]+122*z[2]*z[3]^2+4*z[3]^3-300*z[3]^2,(0, 0, 0, 0
, 0, 1, 1, 1, 0)=60*z[2]*z[5]-112*z[7]-120*z[5]+136*z[3]*z[5]-30*z[2]*z[3]^2+
60*z[3]^2,(0, 0, 0, 2, 0, 1, 0, 1, 0)=-100*z[2]*z[5]+539/4*z[7]+240*z[5]+193/3
*z[9]-4*z[2]^2*z[5]-399/8*z[2]*z[7]-114*z[3]*z[5]+42*z[2]*z[3]^2+12*z[3]^3-108
*z[3]^2,(0, 0, 0, 0, 0, 3, 0, 0, 1)=-20*z[2]*z[5]+98*z[7]+80*z[5]+1531/18*z[9]
-8*z[2]^2*z[5]-63/2*z[2]*z[7]-100*z[3]*z[5]+12*z[2]*z[3]^2+28*z[3]^3-48*z[3]^2
,(0, 0, 0, 0, 0, 0, 0, 0, 1)=-20*z[5]+12*z[3]^2,(0, 1, 0, 1, 1, 0, 1, 0, 0)=-\
240*z[2]*z[5]+133*z[7]+480*z[5]+659/9*z[9]+12*z[2]^2*z[5]-133/2*z[2]*z[7]-168*
z[3]*z[5]+72*z[2]*z[3]^2+16*z[3]^3-144*z[3]^2,(1, 2, 0, 0, 0, 0, 0, 0, 1)=144/
5*z[2]^2*z[3]-260*z[2]*z[5]-81*z[3,5]+1113/2*z[7]+600*z[5]+1121/70*z[2]^4-240/
7*z[2]^3+5131/9*z[9]+708/35*z[2]^3*z[3]+24/5*z[2]^2*z[5]-1911/8*z[2]*z[7]-617*
z[3]*z[5]+122*z[2]*z[3]^2+44*z[3]^3-300*z[3]^2,(0, 1, 0, 0, 0, 2, 0, 0, 1)=-\
100*z[2]*z[5]+315/2*z[7]+240*z[5]+725/36*z[9]-4*z[2]^2*z[5]-70*z[2]*z[7]-128*z
[3]*z[5]+54*z[2]*z[3]^2+34*z[3]^3-126*z[3]^2,(0, 0, 0, 0, 0, 1, 2, 0, 0)=20*z[
2]*z[5]-483/8*z[7]-60*z[5]+70*z[3]*z[5]-6*z[2]*z[3]^2+24*z[3]^2,(1, 0, 0, 0, 1
, 0, 1, 0, 1)=288/5*z[2]^2*z[3]-600*z[2]*z[5]-162*z[3,5]+1057*z[7]+1200*z[5]+
8781/175*z[2]^4-480/7*z[2]^3+2374/3*z[9]+752/35*z[2]^3*z[3]+324/5*z[2]^2*z[5]-\
2429/4*z[2]*z[7]-1190*z[3]*z[5]+300*z[2]*z[3]^2+220*z[3]^3-600*z[3]^2,(1, 0, 0
, 0, 0, 1, 0, 1, 0)=-144/5*z[2]^2*z[3]+140*z[2]*z[5]+648/5*z[3,5]-322*z[7]-280
*z[5]-32884/875*z[2]^4+160/7*z[2]^3+576*z[3]*z[5]-116*z[2]*z[3]^2+184*z[3]^2,(
0, 0, 0, 0, 1, 1, 0, 1, 1)=-240*z[2]*z[5]+399*z[7]+480*z[5]+9121/36*z[9]+12*z[
2]^2*z[5]-399/2*z[2]*z[7]-404*z[3]*z[5]+126*z[2]*z[3]^2+116*z[3]^3-252*z[3]^2,
(3, 0, 0, 0, 0, 0, 1, 0, 0)=1308/5*z[2]^2*z[3]-900*z[2]*z[5]-2754/5*z[3,5]+
7865/4*z[7]+1400*z[5]+11421/125*z[2]^4-1520/7*z[2]^3+7723/3*z[9]+7064/35*z[2]^
3*z[3]-96/5*z[2]^2*z[5]-3099/2*z[2]*z[7]-2094*z[3]*z[5]+432*z[2]*z[3]^2-18*z[3
]^3-914*z[3]^2,(0, 0, 2, 1, 0, 0, 0, 0, 1)=-100*z[2]*z[5]+483/2*z[7]+240*z[5]+
473/2*z[9]-4*z[2]^2*z[5]-98*z[2]*z[7]-272*z[3]*z[5]+54*z[2]*z[3]^2+78*z[3]^3-\
126*z[3]^2,(0, 0, 0, 0, 1, 1, 0, 0, 2)=-100*z[2]*z[5]+567/2*z[7]+240*z[5]+2207
/9*z[9]-4*z[2]^2*z[5]-126*z[2]*z[7]-262*z[3]*z[5]+54*z[2]*z[3]^2+58*z[3]^3-126
*z[3]^2,(0, 0, 0, 0, 1, 0, 2, 1, 0)=-100*z[2]*z[5]+791/4*z[7]+240*z[5]+1621/12
*z[9]-4*z[2]^2*z[5]-721/8*z[2]*z[7]-185*z[3]*z[5]+36*z[2]*z[3]^2+30*z[3]^3-90*
z[3]^2,(0, 1, 1, 0, 0, 0, 1, 0, 1)=-240*z[2]*z[5]+483/2*z[7]+480*z[5]+1313/12*
z[9]+12*z[2]^2*z[5]-483/4*z[2]*z[7]-216*z[3]*z[5]+108*z[2]*z[3]^2+24*z[3]^3-\
216*z[3]^2,(2, 0, 0, 1, 0, 0, 0, 0, 1)=192*z[2]^2*z[3]-860*z[2]*z[5]-2754/5*z[
3,5]+4075/2*z[7]+1600*z[5]+91027/875*z[2]^4-160*z[2]^3+43727/18*z[9]+4124/35*z
[2]^3*z[3]+324/5*z[2]^2*z[5]-5615/4*z[2]*z[7]-2394*z[3]*z[5]+470*z[2]*z[3]^2+
178/3*z[3]^3-958*z[3]^2,(0, 0, 0, 0, 1, 1, 0, 2, 0)=-100*z[2]*z[5]+455/2*z[7]+
240*z[5]+1675/12*z[9]-4*z[2]^2*z[5]-98*z[2]*z[7]-206*z[3]*z[5]+54*z[2]*z[3]^2+
54*z[3]^3-126*z[3]^2,(0, 0, 0, 1, 0, 2, 0, 1, 0)=-100*z[2]*z[5]+315/2*z[7]+240
*z[5]+725/36*z[9]-4*z[2]^2*z[5]-70*z[2]*z[7]-128*z[3]*z[5]+54*z[2]*z[3]^2+34*z
[3]^3-126*z[3]^2,(1, 0, 0, 0, 0, 1, 1, 1, 0)=72*z[2]^2*z[3]-600*z[2]*z[5]-1296
/5*z[3,5]+2443/2*z[7]+1200*z[5]+8304/125*z[2]^4-480/7*z[2]^3+22031/18*z[9]+292
/7*z[2]^3*z[3]+468/5*z[2]^2*z[5]-2891/4*z[2]*z[7]-1572*z[3]*z[5]+342*z[2]*z[3]
^2+264*z[3]^3-684*z[3]^2,(0, 0, 0, 0, 1, 0, 0, 3, 0)=-20*z[2]*z[5]+217/2*z[7]+
80*z[5]+422/9*z[9]-8*z[2]^2*z[5]-91/2*z[2]*z[7]-82*z[3]*z[5]+12*z[2]*z[3]^2+16
*z[3]^3-42*z[3]^2,(1, 0, 0, 2, 0, 1, 0, 0, 0)=144/5*z[2]^2*z[3]-260*z[2]*z[5]-\
81*z[3,5]+889/2*z[7]+600*z[5]+7957/350*z[2]^4-240/7*z[2]^3+2399/9*z[9]+268/35*
z[2]^3*z[3]-42/5*z[2]^2*z[5]-1575/8*z[2]*z[7]-471*z[3]*z[5]+122*z[2]*z[3]^2-6*
z[3]^3-300*z[3]^2,(0, 0, 1, 2, 0, 0, 0, 0, 1)=-100*z[2]*z[5]+987/4*z[7]+240*z[
5]+1621/6*z[9]-4*z[2]^2*z[5]-847/8*z[2]*z[7]-258*z[3]*z[5]+42*z[2]*z[3]^2+36*z
[3]^3-108*z[3]^2,(0, 1, 1, 0, 1, 0, 0, 0, 1)=-240*z[2]*z[5]+539/2*z[7]+480*z[5
]+128/3*z[9]+12*z[2]^2*z[5]-539/4*z[2]*z[7]-220*z[3]*z[5]+108*z[2]*z[3]^2+60*z
[3]^3-216*z[3]^2,(0, 1, 0, 0, 0, 1, 2, 0, 0)=-100*z[2]*z[5]+623/4*z[7]+240*z[5
]+1259/18*z[9]-4*z[2]^2*z[5]-609/8*z[2]*z[7]-119*z[3]*z[5]+36*z[2]*z[3]^2-10*z
[3]^3-90*z[3]^2,(0, 0, 0, 0, 1, 0, 0, 2, 0)=20*z[2]*z[5]-63*z[7]-60*z[5]+46*z[
3]*z[5]-12*z[2]*z[3]^2+30*z[3]^2,(1, 0, 1, 0, 0, 1, 0, 0, 0)=-144/5*z[2]^2*z[3
]+140*z[2]*z[5]+648/5*z[3,5]-238*z[7]-280*z[5]-44644/875*z[2]^4+160/7*z[2]^3+
368*z[3]*z[5]-116*z[2]*z[3]^2+184*z[3]^2,(0, 1, 1, 0, 0, 0, 2, 0, 0)=-100*z[2]
*z[5]+511/4*z[7]+240*z[5]+251/3*z[9]-4*z[2]^2*z[5]-385/8*z[2]*z[7]-75*z[3]*z[5
]+36*z[2]*z[3]^2-18*z[3]^3-90*z[3]^2,(0, 0, 3, 0, 0, 1, 0, 0, 0)=-20*z[2]*z[5]
+70*z[7]+80*z[5]+13/3*z[9]-8*z[2]^2*z[5]-63/2*z[2]*z[7]-52*z[3]*z[5]+12*z[2]*z
[3]^2+12*z[3]^3-48*z[3]^2,(1, 0, 1, 0, 0, 2, 0, 0, 0)=216/5*z[2]^2*z[3]-260*z[
2]*z[5]-972/5*z[3,5]+1001/2*z[7]+600*z[5]+50206/875*z[2]^4-240/7*z[2]^3+2050/9
*z[9]-104/35*z[2]^3*z[3]-12*z[2]^2*z[5]-231*z[2]*z[7]-724*z[3]*z[5]+164*z[2]*z
[3]^2+40*z[3]^3-384*z[3]^2,(1, 0, 0, 0, 0, 0, 2, 0, 0)=-36/5*z[2]^2*z[3]+60*z[
2]*z[5]+81/5*z[3,5]-1029/8*z[7]-140*z[5]+14859/1750*z[2]^4+80/7*z[2]^3+189*z[3
]*z[5]-18*z[2]*z[3]^2+68*z[3]^2,(2, 1, 0, 0, 0, 0, 0, 0, 1)=192*z[2]^2*z[3]-\
860*z[2]*z[5]-2754/5*z[3,5]+3683/2*z[7]+1600*z[5]+102787/875*z[2]^4-160*z[2]^3
+14969/9*z[9]+3484/35*z[2]^3*z[3]+228/5*z[2]^2*z[5]-4943/4*z[2]*z[7]-2362*z[3]
*z[5]+470*z[2]*z[3]^2+506/3*z[3]^3-958*z[3]^2,(1, 0, 0, 1, 0, 0, 1, 1, 0)=288/
5*z[2]^2*z[3]-600*z[2]*z[5]-162*z[3,5]+1001*z[7]+1200*z[5]+9957/175*z[2]^4-480
/7*z[2]^3+2633/9*z[9]-128/35*z[2]^3*z[3]+192/5*z[2]^2*z[5]-2261/4*z[2]*z[7]-\
1030*z[3]*z[5]+300*z[2]*z[3]^2+120*z[3]^3-600*z[3]^2,(1, 0, 1, 0, 0, 0, 0, 1,
1)=432/5*z[2]^2*z[3]-600*z[2]*z[5]-1944/5*z[3,5]+1337*z[7]+1200*z[5]+98652/875
*z[2]^4-480/7*z[2]^3+18773/18*z[9]+248/35*z[2]^3*z[3]+324/5*z[2]^2*z[5]-1547/2
*z[2]*z[7]-1872*z[3]*z[5]+384*z[2]*z[3]^2+216*z[3]^3-768*z[3]^2,(0, 0, 0, 0, 1
, 0, 0, 0, 0)=-20*z[5]+6*z[3]^2,(0, 1, 1, 1, 0, 0, 0, 0, 1)=-240*z[2]*z[5]+707
/2*z[7]+480*z[5]+473/2*z[9]+12*z[2]^2*z[5]-707/4*z[2]*z[7]-400*z[3]*z[5]+108*z
[2]*z[3]^2+108*z[3]^3-216*z[3]^2,(0, 0, 0, 0, 0, 0, 4, 0, 0)=231/8*z[7]+20*z[5
]+521/12*z[9]-17*z[3]*z[5]-6*z[3]^2,(0, 1, 0, 2, 0, 0, 0, 1, 0)=-100*z[2]*z[5]
+679/4*z[7]+240*z[5]+5357/36*z[9]-4*z[2]^2*z[5]-497/8*z[2]*z[7]-181*z[3]*z[5]+
36*z[2]*z[3]^2+34*z[3]^3-90*z[3]^2,(1, 0, 3, 0, 0, 0, 0, 0, 0)=72/5*z[2]^2*z[3
]-60*z[2]*z[5]-324/5*z[3,5]+483/2*z[7]+200*z[5]+5562/875*z[2]^4-80/7*z[2]^3+
301*z[9]+128/7*z[2]^3*z[3]-24/5*z[2]^2*z[5]-189/2*z[2]*z[7]-368*z[3]*z[5]+36*z
[2]*z[3]^2+68*z[3]^3-128*z[3]^2,(0, 0, 1, 0, 0, 0, 2, 1, 0)=-100*z[2]*z[5]+763
/4*z[7]+240*z[5]+1099/18*z[9]-4*z[2]^2*z[5]-623/8*z[2]*z[7]-126*z[3]*z[5]+42*z
[2]*z[3]^2+4*z[3]^3-108*z[3]^2,(1, 0, 0, 0, 0, 0, 2, 0, 1)=144/5*z[2]^2*z[3]-\
260*z[2]*z[5]-81*z[3,5]+1113/2*z[7]+600*z[5]+1121/70*z[2]^4-240/7*z[2]^3+5131/
9*z[9]+708/35*z[2]^3*z[3]+24/5*z[2]^2*z[5]-1911/8*z[2]*z[7]-617*z[3]*z[5]+122*
z[2]*z[3]^2+44*z[3]^3-300*z[3]^2,(0, 0, 0, 0, 0, 0, 0, 0, 3)=-91/2*z[7]-20*z[5
]+36*z[3]*z[5]+12*z[3]^2,(1, 2, 0, 0, 0, 0, 1, 0, 0)=108/5*z[2]^2*z[3]-260*z[2
]*z[5]-243/5*z[3,5]+1911/4*z[7]+600*z[5]+1529/250*z[2]^4-240/7*z[2]^3+10495/24
*z[9]-152/35*z[2]^3*z[3]-21*z[2]^2*z[5]-1869/8*z[2]*z[7]-344*z[3]*z[5]+104*z[2
]*z[3]^2-85*z[3]^3-258*z[3]^2,(0, 0, 0, 0, 0, 0, 0, 4, 0)=91/2*z[7]+20*z[5]+
2513/36*z[9]-36*z[3]*z[5]+4*z[3]^3-12*z[3]^2,(0, 1, 2, 1, 0, 0, 0, 0, 0)=-100*
z[2]*z[5]+819/4*z[7]+240*z[5]+373/3*z[9]-4*z[2]^2*z[5]-189/2*z[2]*z[7]-224*z[3
]*z[5]+48*z[2]*z[3]^2+60*z[3]^3-108*z[3]^2,(0, 0, 0, 0, 1, 0, 1, 0, 1)=60*z[2]
*z[5]-315/4*z[7]-120*z[5]+88*z[3]*z[5]-24*z[2]*z[3]^2+48*z[3]^2,(0, 1, 0, 0, 0
, 0, 0, 0, 2)=20*z[2]*z[5]-63*z[7]-60*z[5]+46*z[3]*z[5]-12*z[2]*z[3]^2+30*z[3]
^2,(0, 0, 1, 0, 2, 0, 1, 0, 0)=-100*z[2]*z[5]+399/4*z[7]+240*z[5]+695/36*z[9]-\
4*z[2]^2*z[5]-385/8*z[2]*z[7]-111*z[3]*z[5]+36*z[2]*z[3]^2+22*z[3]^3-90*z[3]^2
,(0, 0, 0, 0, 2, 0, 0, 0, 2)=-40*z[2]*z[5]+1323/8*z[7]+120*z[5]+1903/9*z[9]-2*
z[2]^2*z[5]-91/2*z[2]*z[7]-106*z[3]*z[5]+18*z[2]*z[3]^2+2*z[3]^3-54*z[3]^2,(0,
0, 1, 0, 0, 1, 0, 0, 1)=60*z[2]*z[5]-77*z[7]-120*z[5]+40*z[3]*z[5]-36*z[2]*z[3
]^2+72*z[3]^2,(0, 1, 0, 1, 0, 0, 0, 1, 0)=60*z[2]*z[5]-315/4*z[7]-120*z[5]+88*
z[3]*z[5]-24*z[2]*z[3]^2+48*z[3]^2,(0, 1, 2, 0, 0, 1, 0, 0, 0)=-100*z[2]*z[5]+
287/2*z[7]+240*z[5]+13/2*z[9]-4*z[2]^2*z[5]-70*z[2]*z[7]-128*z[3]*z[5]+54*z[2]
*z[3]^2+42*z[3]^3-126*z[3]^2,(0, 0, 0, 2, 2, 0, 0, 0, 0)=-40*z[2]*z[5]+357/4*z
[7]+120*z[5]+257/3*z[9]-2*z[2]^2*z[5]-63/4*z[2]*z[7]-10*z[3]*z[5]+12*z[2]*z[3]
^2-12*z[3]^3-36*z[3]^2,(1, 0, 1, 0, 0, 0, 0, 2, 0)=216/5*z[2]^2*z[3]-260*z[2]*
z[5]-972/5*z[3,5]+1561/2*z[7]+600*z[5]+32566/875*z[2]^4-240/7*z[2]^3+8689/12*z
[9]+936/35*z[2]^3*z[3]+96/5*z[2]^2*z[5]-413*z[2]*z[7]-1036*z[3]*z[5]+164*z[2]*
z[3]^2+120*z[3]^3-384*z[3]^2,(0, 0, 0, 0, 0, 1, 2, 1, 0)=-100*z[2]*z[5]+987/4*
z[7]+240*z[5]+1621/6*z[9]-4*z[2]^2*z[5]-847/8*z[2]*z[7]-258*z[3]*z[5]+42*z[2]*
z[3]^2+36*z[3]^3-108*z[3]^2,(1, 0, 0, 0, 2, 0, 0, 0, 1)=144/5*z[2]^2*z[3]-260*
z[2]*z[5]-81*z[3,5]+1337/2*z[7]+600*z[5]+901/350*z[2]^4-240/7*z[2]^3+1809/2*z[
9]+788/35*z[2]^3*z[3]+36/5*z[2]^2*z[5]-2583/8*z[2]*z[7]-653*z[3]*z[5]+122*z[2]
*z[3]^2+4*z[3]^3-300*z[3]^2,(2, 0, 0, 0, 0, 1, 0, 0, 1)=1104/5*z[2]^2*z[3]-860
*z[2]*z[5]-3888/5*z[3,5]+2027*z[7]+1600*z[5]+152704/875*z[2]^4-160*z[2]^3+6398
/3*z[9]+6648/35*z[2]^3*z[3]-156/5*z[2]^2*z[5]-1388*z[2]*z[7]-2960*z[3]*z[5]+
524*z[2]*z[3]^2+616/3*z[3]^3-1072*z[3]^2,(0, 1, 0, 0, 0, 0, 1, 2, 0)=-100*z[2]
*z[5]+1155/4*z[7]+240*z[5]+2369/12*z[9]-4*z[2]^2*z[5]-273/2*z[2]*z[7]-120*z[3]
*z[5]+48*z[2]*z[3]^2-24*z[3]^3-108*z[3]^2,(0, 1, 1, 0, 2, 0, 0, 0, 0)=-100*z[2
]*z[5]+399/4*z[7]+240*z[5]+1621/36*z[9]-4*z[2]^2*z[5]-273/8*z[2]*z[7]-89*z[3]*
z[5]+36*z[2]*z[3]^2+14*z[3]^3-90*z[3]^2,(1, 0, 1, 0, 0, 0, 1, 0, 1)=72*z[2]^2*
z[3]-600*z[2]*z[5]-1296/5*z[3,5]+1995/2*z[7]+1200*z[5]+11664/125*z[2]^4-480/7*
z[2]^3+1319/4*z[9]-92/7*z[2]^3*z[3]+36*z[2]^2*z[5]-2219/4*z[2]*z[7]-1252*z[3]*
z[5]+342*z[2]*z[3]^2+124*z[3]^3-684*z[3]^2,(0, 2, 1, 0, 0, 1, 0, 0, 0)=-100*z[
2]*z[5]+539/4*z[7]+240*z[5]+695/18*z[9]-4*z[2]^2*z[5]-511/8*z[2]*z[7]-136*z[3]
*z[5]+42*z[2]*z[3]^2+20*z[3]^3-108*z[3]^2,(3, 1, 0, 0, 0, 0, 0, 0, 0)=1308/5*z
[2]^2*z[3]-900*z[2]*z[5]-2754/5*z[3,5]+7865/4*z[7]+1400*z[5]+11421/125*z[2]^4-\
1520/7*z[2]^3+7723/3*z[9]+7064/35*z[2]^3*z[3]-96/5*z[2]^2*z[5]-3099/2*z[2]*z[7
]-2094*z[3]*z[5]+432*z[2]*z[3]^2-18*z[3]^3-914*z[3]^2,(0, 0, 1, 1, 2, 0, 0, 0,
0)=-100*z[2]*z[5]+511/4*z[7]+240*z[5]+251/3*z[9]-4*z[2]^2*z[5]-385/8*z[2]*z[7]
-75*z[3]*z[5]+36*z[2]*z[3]^2-18*z[3]^3-90*z[3]^2,(1, 0, 0, 0, 0, 2, 0, 0, 1)=
216/5*z[2]^2*z[3]-260*z[2]*z[5]-972/5*z[3,5]+1337/2*z[7]+600*z[5]+38446/875*z[
2]^4-240/7*z[2]^3+4181/6*z[9]+856/35*z[2]^3*z[3]+84/5*z[2]^2*z[5]-315*z[2]*z[7
]-980*z[3]*z[5]+164*z[2]*z[3]^2+152*z[3]^3-384*z[3]^2,(1, 0, 1, 1, 0, 0, 1, 0,
0)=288/5*z[2]^2*z[3]-600*z[2]*z[5]-162*z[3,5]+777*z[7]+1200*z[5]+12309/175*z[2
]^4-480/7*z[2]^3+2669/12*z[9]-208/35*z[2]^3*z[3]+36*z[2]^2*z[5]-1701/4*z[2]*z[
7]-938*z[3]*z[5]+300*z[2]*z[3]^2+136*z[3]^3-600*z[3]^2,(1, 0, 1, 0, 1, 1, 0, 0
, 0)=72*z[2]^2*z[3]-600*z[2]*z[5]-1296/5*z[3,5]+1659/2*z[7]+1200*z[5]+12504/
125*z[2]^4-480/7*z[2]^3+597/2*z[9]-92/7*z[2]^3*z[3]+36*z[2]^2*z[5]-1827/4*z[2]
*z[7]-1112*z[3]*z[5]+342*z[2]*z[3]^2+124*z[3]^3-684*z[3]^2,(0, 1, 2, 0, 0, 0,
1, 0, 0)=-100*z[2]*z[5]+595/4*z[7]+240*z[5]+485/9*z[9]-4*z[2]^2*z[5]-133/2*z[2
]*z[7]-132*z[3]*z[5]+48*z[2]*z[3]^2+16*z[3]^3-108*z[3]^2,(1, 0, 0, 1, 0, 0, 0,
0, 0)=36/5*z[2]^2*z[3]-60*z[2]*z[5]+399/4*z[7]+80*z[5]-80/7*z[2]^3-50*z[3]^2,(
0, 0, 0, 0, 0, 1, 0, 1, 2)=-100*z[2]*z[5]+266*z[7]+240*z[5]+1408/9*z[9]-4*z[2]
^2*z[5]-231/2*z[2]*z[7]-232*z[3]*z[5]+60*z[2]*z[3]^2+56*z[3]^3-144*z[3]^2,(0,
0, 2, 0, 1, 1, 0, 0, 0)=-100*z[2]*z[5]+231/2*z[7]+240*z[5]+304/9*z[9]-4*z[2]^2
*z[5]-42*z[2]*z[7]-80*z[3]*z[5]+54*z[2]*z[3]^2+26*z[3]^3-126*z[3]^2,(0, 0, 2,
1, 0, 0, 0, 1, 0)=-100*z[2]*z[5]+427/2*z[7]+240*z[5]+1531/12*z[9]-4*z[2]^2*z[5
]-98*z[2]*z[7]-224*z[3]*z[5]+54*z[2]*z[3]^2+66*z[3]^3-126*z[3]^2,(1, 0, 1, 0,
0, 1, 1, 0, 0)=72*z[2]^2*z[3]-600*z[2]*z[5]-1296/5*z[3,5]+1659/2*z[7]+1200*z[5
]+12504/125*z[2]^4-480/7*z[2]^3+597/2*z[9]-92/7*z[2]^3*z[3]+36*z[2]^2*z[5]-\
1827/4*z[2]*z[7]-1112*z[3]*z[5]+342*z[2]*z[3]^2+124*z[3]^3-684*z[3]^2,(1, 0, 0
, 0, 2, 0, 0, 0, 0)=-36/5*z[2]^2*z[3]+60*z[2]*z[5]+81/5*z[3,5]-1029/8*z[7]-140
*z[5]+14859/1750*z[2]^4+80/7*z[2]^3+189*z[3]*z[5]-18*z[2]*z[3]^2+68*z[3]^2,(0,
1, 0, 0, 0, 0, 1, 0, 1)=60*z[2]*z[5]-203/4*z[7]-120*z[5]+44*z[3]*z[5]-24*z[2]*
z[3]^2+48*z[3]^2,(0, 0, 0, 0, 1, 0, 3, 0, 0)=-20*z[2]*z[5]+147/2*z[7]+80*z[5]+
201/4*z[9]-8*z[2]^2*z[5]-231/8*z[2]*z[7]-62*z[3]*z[5]+6*z[2]*z[3]^2+6*z[3]^3-\
24*z[3]^2,(0, 0, 0, 2, 0, 0, 0, 0, 2)=-40*z[2]*z[5]+1323/8*z[7]+120*z[5]+1903/
9*z[9]-2*z[2]^2*z[5]-91/2*z[2]*z[7]-106*z[3]*z[5]+18*z[2]*z[3]^2+2*z[3]^3-54*z
[3]^2,(0, 0, 0, 1, 0, 0, 0, 2, 0)=20*z[2]*z[5]-63*z[7]-60*z[5]+46*z[3]*z[5]-12
*z[2]*z[3]^2+30*z[3]^2,(1, 0, 0, 1, 1, 0, 0, 0, 0)=-72/5*z[2]^2*z[3]+140*z[2]*
z[5]+162/5*z[3,5]-861/4*z[7]-280*z[5]-12781/875*z[2]^4+160/7*z[2]^3+150*z[3]*z
[5]-80*z[2]*z[3]^2+136*z[3]^2,(1, 0, 0, 0, 0, 0, 1, 0, 0)=36/5*z[2]^2*z[3]-60*
z[2]*z[5]+399/4*z[7]+80*z[5]-80/7*z[2]^3-50*z[3]^2,(0, 0, 2, 1, 0, 0, 0, 0, 0)
=20*z[2]*z[5]-63*z[7]-60*z[5]+68*z[3]*z[5]-12*z[2]*z[3]^2+30*z[3]^2,(0, 0, 0,
0, 0, 0, 0, 1, 1)=-20*z[2]*z[5]+35*z[7]+40*z[5]-24*z[3]^2,(0, 0, 1, 1, 0, 0, 1
, 1, 0)=-240*z[2]*z[5]+539/2*z[7]+480*z[5]+128/3*z[9]+12*z[2]^2*z[5]-539/4*z[2
]*z[7]-220*z[3]*z[5]+108*z[2]*z[3]^2+60*z[3]^3-216*z[3]^2,(1, 0, 2, 0, 0, 1, 0
, 0, 0)=216/5*z[2]^2*z[3]-260*z[2]*z[5]-972/5*z[3,5]+1001/2*z[7]+600*z[5]+
50206/875*z[2]^4-240/7*z[2]^3+2050/9*z[9]-104/35*z[2]^3*z[3]-12*z[2]^2*z[5]-\
231*z[2]*z[7]-724*z[3]*z[5]+164*z[2]*z[3]^2+40*z[3]^3-384*z[3]^2,(1, 1, 0, 0,
1, 0, 1, 0, 0)=216/5*z[2]^2*z[3]-600*z[2]*z[5]-486/5*z[3,5]+1463/2*z[7]+1200*z
[5]+44223/875*z[2]^4-480/7*z[2]^3+917/3*z[9]+12/5*z[2]^3*z[3]+186/5*z[2]^2*z[5
]-399*z[2]*z[7]-696*z[3]*z[5]+258*z[2]*z[3]^2+54*z[3]^3-516*z[3]^2,(0, 0, 2, 0
, 0, 0, 0, 1, 1)=-100*z[2]*z[5]+238*z[7]+240*z[5]+2659/18*z[9]-4*z[2]^2*z[5]-\
203/2*z[2]*z[7]-224*z[3]*z[5]+60*z[2]*z[3]^2+64*z[3]^3-144*z[3]^2,(0, 0, 1, 0,
0, 1, 0, 0, 2)=-100*z[2]*z[5]+238*z[7]+240*z[5]+607/18*z[9]-4*z[2]^2*z[5]-231/
2*z[2]*z[7]-184*z[3]*z[5]+60*z[2]*z[3]^2+40*z[3]^3-144*z[3]^2,(0, 0, 0, 0, 1,
3, 0, 0, 0)=-20*z[2]*z[5]+189/2*z[7]+80*z[5]+746/9*z[9]-8*z[2]^2*z[5]-63/2*z[2
]*z[7]-100*z[3]*z[5]+12*z[2]*z[3]^2+28*z[3]^3-42*z[3]^2,(0, 1, 0, 0, 0, 0, 0,
0, 0)=-20*z[5]+6*z[3]^2,(1, 0, 0, 0, 0, 1, 0, 0, 2)=216/5*z[2]^2*z[3]-260*z[2]
*z[5]-972/5*z[3,5]+1561/2*z[7]+600*z[5]+32566/875*z[2]^4-240/7*z[2]^3+8689/12*
z[9]+936/35*z[2]^3*z[3]+96/5*z[2]^2*z[5]-413*z[2]*z[7]-1036*z[3]*z[5]+164*z[2]
*z[3]^2+120*z[3]^3-384*z[3]^2,(0, 4, 0, 0, 0, 0, 0, 0, 0)=231/8*z[7]+20*z[5]+
521/12*z[9]-17*z[3]*z[5]-6*z[3]^2,(0, 0, 0, 0, 1, 2, 0, 0, 0)=20*z[2]*z[5]-63*
z[7]-60*z[5]+68*z[3]*z[5]-12*z[2]*z[3]^2+30*z[3]^2,(0, 0, 0, 0, 0, 0, 2, 0, 2)
=-40*z[2]*z[5]+875/8*z[7]+120*z[5]+3691/36*z[9]-2*z[2]^2*z[5]-35/2*z[2]*z[7]-\
94*z[3]*z[5]+18*z[2]*z[3]^2+14*z[3]^3-54*z[3]^2,(0, 0, 0, 0, 2, 0, 0, 0, 0)=
231/8*z[7]+20*z[5]-6*z[3]^2,(1, 0, 1, 2, 0, 0, 0, 0, 0)=144/5*z[2]^2*z[3]-260*
z[2]*z[5]-81*z[3,5]+1113/2*z[7]+600*z[5]+3253/350*z[2]^4-240/7*z[2]^3+24809/36
*z[9]+164/5*z[2]^3*z[3]+18*z[2]^2*z[5]-2247/8*z[2]*z[7]-707*z[3]*z[5]+122*z[2]
*z[3]^2+86*z[3]^3-300*z[3]^2,(0, 1, 0, 0, 2, 0, 0, 0, 0)=20*z[2]*z[5]-245/8*z[
7]-60*z[5]+23*z[3]*z[5]-6*z[2]*z[3]^2+18*z[3]^2,(0, 0, 1, 0, 0, 0, 1, 1, 0)=60
*z[2]*z[5]-84*z[7]-120*z[5]+48*z[3]*z[5]-30*z[2]*z[3]^2+60*z[3]^2,(0, 0, 0, 0,
1, 1, 0, 0, 1)=60*z[2]*z[5]-112*z[7]-120*z[5]+136*z[3]*z[5]-30*z[2]*z[3]^2+60*
z[3]^2,(0, 0, 0, 0, 1, 0, 0, 2, 1)=-100*z[2]*z[5]+483/2*z[7]+240*z[5]+2807/18*
z[9]-4*z[2]^2*z[5]-98*z[2]*z[7]-210*z[3]*z[5]+54*z[2]*z[3]^2+50*z[3]^3-126*z[3
]^2,(1, 1, 0, 0, 0, 1, 0, 1, 0)=72*z[2]^2*z[3]-600*z[2]*z[5]-1296/5*z[3,5]+
2219/2*z[7]+1200*z[5]+9984/125*z[2]^4-480/7*z[2]^3+3625/9*z[9]-60/7*z[2]^3*z[3
]+204/5*z[2]^2*z[5]-2555/4*z[2]*z[7]-1292*z[3]*z[5]+342*z[2]*z[3]^2+80*z[3]^3-\
684*z[3]^2,(1, 0, 0, 0, 0, 0, 0, 0, 3)=72/5*z[2]^2*z[3]-60*z[2]*z[5]-324/5*z[3
,5]+707/2*z[7]+200*z[5]-318/875*z[2]^4-80/7*z[2]^3+2081/4*z[9]+144/7*z[2]^3*z[
3]-12/5*z[2]^2*z[5]-273/2*z[2]*z[7]-424*z[3]*z[5]+36*z[2]*z[3]^2+36*z[3]^3-128
*z[3]^2,(1, 0, 2, 0, 0, 0, 0, 0, 1)=216/5*z[2]^2*z[3]-260*z[2]*z[5]-972/5*z[3,
5]+1337/2*z[7]+600*z[5]+38446/875*z[2]^4-240/7*z[2]^3+4181/6*z[9]+856/35*z[2]^
3*z[3]+84/5*z[2]^2*z[5]-315*z[2]*z[7]-980*z[3]*z[5]+164*z[2]*z[3]^2+152*z[3]^3
-384*z[3]^2,(0, 1, 0, 2, 0, 0, 1, 0, 0)=-100*z[2]*z[5]+217/2*z[7]+240*z[5]+251
/6*z[9]-4*z[2]^2*z[5]-371/8*z[2]*z[7]-110*z[3]*z[5]+30*z[2]*z[3]^2+12*z[3]^3-\
72*z[3]^2,(1, 0, 0, 0, 0, 0, 0, 3, 0)=72/5*z[2]^2*z[3]-60*z[2]*z[5]-324/5*z[3,
5]+707/2*z[7]+200*z[5]-318/875*z[2]^4-80/7*z[2]^3+2081/4*z[9]+144/7*z[2]^3*z[3
]-12/5*z[2]^2*z[5]-273/2*z[2]*z[7]-424*z[3]*z[5]+36*z[2]*z[3]^2+36*z[3]^3-128*
z[3]^2,(2, 0, 0, 0, 0, 0, 0, 2, 0)=552/5*z[2]^2*z[3]-360*z[2]*z[5]-1944/5*z[3,
5]+2643/2*z[7]+800*z[5]+47832/875*z[2]^4-80*z[2]^3+36749/18*z[9]+6248/35*z[2]^
3*z[3]-78/5*z[2]^2*z[5]-1575/2*z[2]*z[7]-1652*z[3]*z[5]+240*z[2]*z[3]^2+304/3*
z[3]^3-536*z[3]^2,(0, 1, 1, 0, 0, 0, 0, 0, 2)=-100*z[2]*z[5]+455/2*z[7]+240*z[
5]+1675/12*z[9]-4*z[2]^2*z[5]-98*z[2]*z[7]-206*z[3]*z[5]+54*z[2]*z[3]^2+54*z[3
]^3-126*z[3]^2,(0, 3, 0, 0, 0, 0, 0, 1, 0)=-20*z[2]*z[5]+413/4*z[7]+80*z[5]+
5099/36*z[9]-8*z[2]^2*z[5]-231/8*z[2]*z[7]-69*z[3]*z[5]+6*z[2]*z[3]^2-2*z[3]^3
-30*z[3]^2,(0, 2, 2, 0, 0, 0, 0, 0, 0)=-40*z[2]*z[5]+987/8*z[7]+120*z[5]+2555/
18*z[9]-2*z[2]^2*z[5]-63/2*z[2]*z[7]-138*z[3]*z[5]+18*z[2]*z[3]^2+26*z[3]^3-54
*z[3]^2,(0, 0, 2, 0, 0, 0, 0, 0, 2)=-40*z[2]*z[5]+147*z[7]+120*z[5]+1675/12*z[
9]-2*z[2]^2*z[5]-35*z[2]*z[7]-140*z[3]*z[5]+24*z[2]*z[3]^2+36*z[3]^3-72*z[3]^2
,(1, 0, 1, 1, 0, 0, 0, 0, 1)=72*z[2]^2*z[3]-600*z[2]*z[5]-1296/5*z[3,5]+2443/2
*z[7]+1200*z[5]+8304/125*z[2]^4-480/7*z[2]^3+22031/18*z[9]+292/7*z[2]^3*z[3]+
468/5*z[2]^2*z[5]-2891/4*z[2]*z[7]-1572*z[3]*z[5]+342*z[2]*z[3]^2+264*z[3]^3-\
684*z[3]^2,(0, 2, 0, 0, 1, 0, 1, 0, 0)=-100*z[2]*z[5]+217/2*z[7]+240*z[5]+251/
6*z[9]-4*z[2]^2*z[5]-371/8*z[2]*z[7]-70*z[3]*z[5]+30*z[2]*z[3]^2-72*z[3]^2,(0,
0, 0, 1, 0, 1, 2, 0, 0)=-100*z[2]*z[5]+511/4*z[7]+240*z[5]+695/36*z[9]-4*z[2]^
2*z[5]-497/8*z[2]*z[7]-133*z[3]*z[5]+36*z[2]*z[3]^2+22*z[3]^3-90*z[3]^2,(0, 1,
0, 0, 1, 0, 0, 2, 0)=-100*z[2]*z[5]+875/4*z[7]+240*z[5]+325/18*z[9]-4*z[2]^2*z
[5]-217/2*z[2]*z[7]-144*z[3]*z[5]+48*z[2]*z[3]^2+28*z[3]^3-108*z[3]^2,(0, 0, 1
, 0, 0, 1, 0, 0, 0)=-20*z[2]*z[5]+7*z[7]+40*z[5]-24*z[3]^2,(0, 1, 0, 0, 0, 2,
1, 0, 0)=-100*z[2]*z[5]+595/4*z[7]+240*z[5]+485/9*z[9]-4*z[2]^2*z[5]-133/2*z[2
]*z[7]-132*z[3]*z[5]+48*z[2]*z[3]^2+16*z[3]^3-108*z[3]^2,(0, 1, 0, 0, 3, 0, 0,
0, 0)=-20*z[2]*z[5]+119/2*z[7]+80*z[5]+82/9*z[9]-8*z[2]^2*z[5]-231/8*z[2]*z[7]
-40*z[3]*z[5]+6*z[2]*z[3]^2+2*z[3]^3-24*z[3]^2,(1, 0, 0, 3, 0, 0, 0, 0, 0)=36/
5*z[2]^2*z[3]-60*z[2]*z[5]-81/5*z[3,5]+861/4*z[7]+200*z[5]-14859/1750*z[2]^4-\
80/7*z[2]^3+7511/24*z[9]+68/7*z[2]^3*z[3]-69/5*z[2]^2*z[5]-693/8*z[2]*z[7]-206
*z[3]*z[5]+18*z[2]*z[3]^2-z[3]^3-86*z[3]^2,(0, 0, 1, 0, 1, 1, 0, 0, 1)=-240*z[
2]*z[5]+315*z[7]+480*z[5]+607/18*z[9]+12*z[2]^2*z[5]-315/2*z[2]*z[7]-264*z[3]*
z[5]+126*z[2]*z[3]^2+76*z[3]^3-252*z[3]^2,(1, 0, 1, 0, 1, 0, 0, 1, 0)=72*z[2]^
2*z[3]-600*z[2]*z[5]-1296/5*z[3,5]+1995/2*z[7]+1200*z[5]+11664/125*z[2]^4-480/
7*z[2]^3+1319/4*z[9]-92/7*z[2]^3*z[3]+36*z[2]^2*z[5]-2219/4*z[2]*z[7]-1252*z[3
]*z[5]+342*z[2]*z[3]^2+124*z[3]^3-684*z[3]^2,(0, 0, 3, 0, 0, 0, 0, 0, 1)=-20*z
[2]*z[5]+98*z[7]+80*z[5]+1531/18*z[9]-8*z[2]^2*z[5]-63/2*z[2]*z[7]-100*z[3]*z[
5]+12*z[2]*z[3]^2+28*z[3]^3-48*z[3]^2,(0, 1, 0, 0, 2, 0, 1, 0, 0)=-100*z[2]*z[
5]+217/2*z[7]+240*z[5]+251/6*z[9]-4*z[2]^2*z[5]-371/8*z[2]*z[7]-110*z[3]*z[5]+
30*z[2]*z[3]^2+12*z[3]^3-72*z[3]^2,(0, 0, 0, 1, 0, 0, 0, 2, 1)=-100*z[2]*z[5]+
483/2*z[7]+240*z[5]+2807/18*z[9]-4*z[2]^2*z[5]-98*z[2]*z[7]-210*z[3]*z[5]+54*z
[2]*z[3]^2+50*z[3]^3-126*z[3]^2,(0, 1, 1, 0, 0, 0, 0, 0, 0)=-20*z[2]*z[5]+63/2
*z[7]+40*z[5]-18*z[3]^2,(0, 0, 0, 0, 2, 0, 1, 1, 0)=-100*z[2]*z[5]+679/4*z[7]+
240*z[5]+5357/36*z[9]-4*z[2]^2*z[5]-497/8*z[2]*z[7]-181*z[3]*z[5]+36*z[2]*z[3]
^2+34*z[3]^3-90*z[3]^2,(0, 1, 0, 1, 0, 0, 1, 1, 0)=-240*z[2]*z[5]+567/2*z[7]+
480*z[5]+193/3*z[9]+12*z[2]^2*z[5]-567/4*z[2]*z[7]-186*z[3]*z[5]+90*z[2]*z[3]^
2+24*z[3]^3-180*z[3]^2,(0, 0, 1, 0, 0, 2, 0, 0, 0)=20*z[2]*z[5]-77/2*z[7]-60*z
[5]+20*z[3]*z[5]-12*z[2]*z[3]^2+36*z[3]^2,(1, 1, 0, 1, 0, 0, 0, 1, 0)=288/5*z[
2]^2*z[3]-600*z[2]*z[5]-162*z[3,5]+1057*z[7]+1200*z[5]+8781/175*z[2]^4-480/7*z
[2]^3+2374/3*z[9]+752/35*z[2]^3*z[3]+324/5*z[2]^2*z[5]-2429/4*z[2]*z[7]-1190*z
[3]*z[5]+300*z[2]*z[3]^2+220*z[3]^3-600*z[3]^2,(1, 0, 0, 2, 0, 0, 0, 0, 1)=144
/5*z[2]^2*z[3]-260*z[2]*z[5]-81*z[3,5]+1337/2*z[7]+600*z[5]+901/350*z[2]^4-240
/7*z[2]^3+1809/2*z[9]+788/35*z[2]^3*z[3]+36/5*z[2]^2*z[5]-2583/8*z[2]*z[7]-653
*z[3]*z[5]+122*z[2]*z[3]^2+4*z[3]^3-300*z[3]^2,(1, 0, 0, 0, 0, 1, 0, 0, 1)=-\
144/5*z[2]^2*z[3]+140*z[2]*z[5]+648/5*z[3,5]-322*z[7]-280*z[5]-32884/875*z[2]^
4+160/7*z[2]^3+576*z[3]*z[5]-116*z[2]*z[3]^2+184*z[3]^2,(0, 0, 0, 1, 0, 1, 0,
0, 1)=60*z[2]*z[5]-84*z[7]-120*z[5]+48*z[3]*z[5]-30*z[2]*z[3]^2+60*z[3]^2,(0,
0, 0, 2, 0, 0, 0, 1, 1)=-100*z[2]*z[5]+875/4*z[7]+240*z[5]+2981/18*z[9]-4*z[2]
^2*z[5]-735/8*z[2]*z[7]-192*z[3]*z[5]+42*z[2]*z[3]^2+20*z[3]^3-108*z[3]^2,(0,
0, 2, 0, 0, 0, 0, 2, 0)=-40*z[2]*z[5]+147*z[7]+120*z[5]+1675/12*z[9]-2*z[2]^2*
z[5]-35*z[2]*z[7]-140*z[3]*z[5]+24*z[2]*z[3]^2+36*z[3]^3-72*z[3]^2,(0, 0, 0, 0
, 0, 0, 2, 0, 1)=20*z[2]*z[5]-371/8*z[7]-60*z[5]+48*z[3]*z[5]-6*z[2]*z[3]^2+24
*z[3]^2,(0, 0, 0, 0, 0, 0, 1, 3, 0)=-20*z[2]*z[5]+273/2*z[7]+80*z[5]+2513/18*z
[9]-8*z[2]^2*z[5]-91/2*z[2]*z[7]-90*z[3]*z[5]+12*z[2]*z[3]^2+8*z[3]^3-42*z[3]^
2,(0, 0, 1, 0, 0, 0, 0, 0, 2)=20*z[2]*z[5]-161/2*z[7]-60*z[5]+72*z[3]*z[5]-12*
z[2]*z[3]^2+36*z[3]^2,(0, 0, 0, 1, 1, 0, 0, 0, 1)=60*z[2]*z[5]-427/4*z[7]-120*
z[5]+12*z[3]*z[5]-24*z[2]*z[3]^2+48*z[3]^2,(0, 0, 0, 1, 0, 2, 0, 0, 1)=-100*z[
2]*z[5]+371/2*z[7]+240*z[5]+128/3*z[9]-4*z[2]^2*z[5]-70*z[2]*z[7]-136*z[3]*z[5
]+54*z[2]*z[3]^2+30*z[3]^3-126*z[3]^2,(0, 2, 0, 0, 0, 0, 1, 0, 0)=20*z[2]*z[5]
-357/8*z[7]-60*z[5]+5*z[3]*z[5]-6*z[2]*z[3]^2+18*z[3]^2,(0, 0, 0, 1, 0, 0, 0,
3, 0)=-20*z[2]*z[5]+217/2*z[7]+80*z[5]+422/9*z[9]-8*z[2]^2*z[5]-91/2*z[2]*z[7]
-82*z[3]*z[5]+12*z[2]*z[3]^2+16*z[3]^3-42*z[3]^2,(2, 2, 0, 0, 0, 0, 0, 0, 0)=
408/5*z[2]^2*z[3]-360*z[2]*z[5]-891/5*z[3,5]+7345/8*z[7]+800*z[5]+51531/1750*z
[2]^4-80*z[2]^3+5337/4*z[9]+432/5*z[2]^3*z[3]+54/5*z[2]^2*z[5]-945/2*z[2]*z[7]
-907*z[3]*z[5]+186*z[2]*z[3]^2-z[3]^3-422*z[3]^2,(0, 0, 1, 0, 0, 2, 1, 0, 0)=-\
100*z[2]*z[5]+287/2*z[7]+240*z[5]+13/2*z[9]-4*z[2]^2*z[5]-70*z[2]*z[7]-128*z[3
]*z[5]+54*z[2]*z[3]^2+42*z[3]^3-126*z[3]^2,(0, 0, 2, 0, 0, 0, 0, 0, 0)=63/2*z[
7]+20*z[5]-12*z[3]^2,(1, 0, 0, 1, 1, 0, 1, 0, 0)=216/5*z[2]^2*z[3]-600*z[2]*z[
5]-486/5*z[3,5]+1463/2*z[7]+1200*z[5]+44223/875*z[2]^4-480/7*z[2]^3+917/3*z[9]
+12/5*z[2]^3*z[3]+186/5*z[2]^2*z[5]-399*z[2]*z[7]-696*z[3]*z[5]+258*z[2]*z[3]^
2+54*z[3]^3-516*z[3]^2,(0, 0, 0, 0, 1, 2, 0, 0, 1)=-100*z[2]*z[5]+483/2*z[7]+
240*z[5]+473/2*z[9]-4*z[2]^2*z[5]-98*z[2]*z[7]-272*z[3]*z[5]+54*z[2]*z[3]^2+78
*z[3]^3-126*z[3]^2,(1, 1, 0, 0, 0, 0, 1, 1, 0)=288/5*z[2]^2*z[3]-600*z[2]*z[5]
-162*z[3,5]+1169*z[7]+1200*z[5]+6429/175*z[2]^4-480/7*z[2]^3+33481/36*z[9]-768
/35*z[2]^3*z[3]+96/5*z[2]^2*z[5]-2765/4*z[2]*z[7]-986*z[3]*z[5]+300*z[2]*z[3]^
2-160*z[3]^3-600*z[3]^2,(1, 1, 0, 0, 1, 0, 0, 0, 0)=-72/5*z[2]^2*z[3]+140*z[2]
*z[5]+162/5*z[3,5]-805/4*z[7]-280*z[5]-18661/875*z[2]^4+160/7*z[2]^3+194*z[3]*
z[5]-80*z[2]*z[3]^2+136*z[3]^2,(1, 1, 1, 0, 0, 0, 1, 0, 0)=288/5*z[2]^2*z[3]-\
600*z[2]*z[5]-162*z[3,5]+833*z[7]+1200*z[5]+11133/175*z[2]^4-480/7*z[2]^3+4481
/9*z[9]-128/35*z[2]^3*z[3]+192/5*z[2]^2*z[5]-1869/4*z[2]*z[7]-898*z[3]*z[5]+
300*z[2]*z[3]^2-24*z[3]^3-600*z[3]^2,(0, 0, 0, 0, 0, 0, 1, 0, 3)=-20*z[2]*z[5]
+217/2*z[7]+80*z[5]+422/9*z[9]-8*z[2]^2*z[5]-91/2*z[2]*z[7]-82*z[3]*z[5]+12*z[
2]*z[3]^2+16*z[3]^3-42*z[3]^2,(0, 2, 0, 1, 0, 0, 0, 1, 0)=-100*z[2]*z[5]+791/4
*z[7]+240*z[5]+1621/12*z[9]-4*z[2]^2*z[5]-721/8*z[2]*z[7]-185*z[3]*z[5]+36*z[2
]*z[3]^2+30*z[3]^3-90*z[3]^2,(0, 0, 0, 1, 0, 1, 0, 1, 1)=-240*z[2]*z[5]+343*z[
7]+480*z[5]+2143/36*z[9]+12*z[2]^2*z[5]-343/2*z[2]*z[7]-268*z[3]*z[5]+126*z[2]
*z[3]^2+68*z[3]^3-252*z[3]^2,(1, 1, 0, 1, 0, 0, 0, 0, 1)=288/5*z[2]^2*z[3]-600
*z[2]*z[5]-162*z[3,5]+1057*z[7]+1200*z[5]+8781/175*z[2]^4-480/7*z[2]^3+2374/3*
z[9]+752/35*z[2]^3*z[3]+324/5*z[2]^2*z[5]-2429/4*z[2]*z[7]-1190*z[3]*z[5]+300*
z[2]*z[3]^2+220*z[3]^3-600*z[3]^2,(0, 1, 1, 1, 1, 0, 0, 0, 0)=-240*z[2]*z[5]+
399/2*z[7]+480*z[5]+485/9*z[9]+12*z[2]^2*z[5]-399/4*z[2]*z[7]-214*z[3]*z[5]+90
*z[2]*z[3]^2+40*z[3]^3-180*z[3]^2,(1, 1, 0, 0, 0, 0, 0, 0, 1)=-108/5*z[2]^2*z[
3]+140*z[2]*z[5]+324/5*z[3,5]-1155/4*z[7]-280*z[5]-21442/875*z[2]^4+160/7*z[2]
^3+380*z[3]*z[5]-98*z[2]*z[3]^2+160*z[3]^2,(2, 0, 0, 0, 0, 0, 0, 1, 0)=-336/5*
z[2]^2*z[3]+180*z[2]*z[5]+324*z[3,5]-977/2*z[7]-380*z[5]-1926/35*z[2]^4+320/7*
z[2]^3+1264*z[3]*z[5]-204*z[2]*z[3]^2+260*z[3]^2,(0, 0, 2, 0, 1, 0, 1, 0, 0)=-\
100*z[2]*z[5]+371/4*z[7]+240*z[5]+152/9*z[9]-4*z[2]^2*z[5]-77/2*z[2]*z[7]-80*z
[3]*z[5]+48*z[2]*z[3]^2+28*z[3]^3-108*z[3]^2,(1, 0, 0, 1, 0, 1, 0, 1, 0)=72*z[
2]^2*z[3]-600*z[2]*z[5]-1296/5*z[3,5]+1995/2*z[7]+1200*z[5]+11664/125*z[2]^4-\
480/7*z[2]^3+1319/4*z[9]-92/7*z[2]^3*z[3]+36*z[2]^2*z[5]-2219/4*z[2]*z[7]-1252
*z[3]*z[5]+342*z[2]*z[3]^2+124*z[3]^3-684*z[3]^2,(0, 0, 1, 0, 1, 0, 0, 0, 2)=-\
100*z[2]*z[5]+511/2*z[7]+240*z[5]+325/9*z[9]-4*z[2]^2*z[5]-126*z[2]*z[7]-174*z
[3]*z[5]+54*z[2]*z[3]^2+26*z[3]^3-126*z[3]^2,(0, 2, 0, 1, 1, 0, 0, 0, 0)=-100*
z[2]*z[5]+217/2*z[7]+240*z[5]+251/6*z[9]-4*z[2]^2*z[5]-371/8*z[2]*z[7]-110*z[3
]*z[5]+30*z[2]*z[3]^2+12*z[3]^3-72*z[3]^2,(0, 2, 1, 1, 0, 0, 0, 0, 0)=-100*z[2
]*z[5]+735/4*z[7]+240*z[5]+2555/18*z[9]-4*z[2]^2*z[5]-609/8*z[2]*z[7]-203*z[3]
*z[5]+36*z[2]*z[3]^2+38*z[3]^3-90*z[3]^2,(0, 0, 0, 0, 2, 0, 0, 1, 0)=20*z[2]*z
[5]-371/8*z[7]-60*z[5]+48*z[3]*z[5]-6*z[2]*z[3]^2+24*z[3]^2,(0, 0, 0, 2, 0, 1,
0, 0, 0)=20*z[2]*z[5]-259/8*z[7]-60*z[5]+26*z[3]*z[5]-6*z[2]*z[3]^2+24*z[3]^2,
(0, 0, 0, 1, 0, 0, 1, 1, 0)=60*z[2]*z[5]-259/4*z[7]-120*z[5]+44*z[3]*z[5]-24*z
[2]*z[3]^2+48*z[3]^2,(0, 0, 0, 0, 1, 0, 0, 0, 3)=-20*z[2]*z[5]+273/2*z[7]+80*z
[5]+2513/18*z[9]-8*z[2]^2*z[5]-91/2*z[2]*z[7]-90*z[3]*z[5]+12*z[2]*z[3]^2+8*z[
3]^3-42*z[3]^2,(0, 0, 1, 1, 0, 0, 2, 0, 0)=-100*z[2]*z[5]+399/4*z[7]+240*z[5]+
1621/36*z[9]-4*z[2]^2*z[5]-273/8*z[2]*z[7]-89*z[3]*z[5]+36*z[2]*z[3]^2+14*z[3]
^3-90*z[3]^2,(0, 0, 0, 0, 0, 0, 0, 2, 2)=-40*z[2]*z[5]+161*z[7]+120*z[5]+2807/
18*z[9]-2*z[2]^2*z[5]-35*z[2]*z[7]-144*z[3]*z[5]+24*z[2]*z[3]^2+32*z[3]^3-72*z
[3]^2,(0, 1, 0, 0, 2, 1, 0, 0, 0)=-100*z[2]*z[5]+511/4*z[7]+240*z[5]+695/36*z[
9]-4*z[2]^2*z[5]-497/8*z[2]*z[7]-133*z[3]*z[5]+36*z[2]*z[3]^2+22*z[3]^3-90*z[3
]^2,(0, 2, 0, 1, 0, 1, 0, 0, 0)=-100*z[2]*z[5]+399/4*z[7]+240*z[5]+695/36*z[9]
-4*z[2]^2*z[5]-385/8*z[2]*z[7]-111*z[3]*z[5]+36*z[2]*z[3]^2+22*z[3]^3-90*z[3]^
2,(0, 0, 0, 2, 0, 0, 0, 0, 1)=20*z[2]*z[5]-595/8*z[7]-60*z[5]+52*z[3]*z[5]-6*z
[2]*z[3]^2+24*z[3]^2,(0, 1, 0, 0, 0, 0, 0, 1, 1)=60*z[2]*z[5]-98*z[7]-120*z[5]
+92*z[3]*z[5]-30*z[2]*z[3]^2+60*z[3]^2,(0, 0, 0, 1, 2, 0, 0, 0, 1)=-100*z[2]*z
[5]+903/4*z[7]+240*z[5]+1795/9*z[9]-4*z[2]^2*z[5]-721/8*z[2]*z[7]-69*z[3]*z[5]
+36*z[2]*z[3]^2-34*z[3]^3-90*z[3]^2,(0, 0, 0, 1, 0, 0, 1, 0, 2)=-100*z[2]*z[5]
+875/4*z[7]+240*z[5]+325/18*z[9]-4*z[2]^2*z[5]-217/2*z[2]*z[7]-144*z[3]*z[5]+
48*z[2]*z[3]^2+28*z[3]^3-108*z[3]^2,(0, 0, 0, 2, 1, 0, 0, 1, 0)=-100*z[2]*z[5]
+567/4*z[7]+240*z[5]+2765/36*z[9]-4*z[2]^2*z[5]-497/8*z[2]*z[7]-97*z[3]*z[5]+
36*z[2]*z[3]^2-14*z[3]^3-90*z[3]^2,(0, 0, 0, 0, 0, 1, 1, 0, 0)=-20*z[2]*z[5]+
63/2*z[7]+40*z[5]-18*z[3]^2,(2, 0, 1, 0, 0, 1, 0, 0, 0)=1104/5*z[2]^2*z[3]-860
*z[2]*z[5]-3888/5*z[3,5]+1607*z[7]+1600*z[5]+187984/875*z[2]^4-160*z[2]^3+7810
/9*z[9]+2488/35*z[2]^3*z[3]-156*z[2]^2*z[5]-1052*z[2]*z[7]-2608*z[3]*z[5]+524*
z[2]*z[3]^2+56/3*z[3]^3-1072*z[3]^2,(0, 1, 0, 0, 0, 0, 0, 1, 2)=-100*z[2]*z[5]
+483/2*z[7]+240*z[5]+2807/18*z[9]-4*z[2]^2*z[5]-98*z[2]*z[7]-210*z[3]*z[5]+54*
z[2]*z[3]^2+50*z[3]^3-126*z[3]^2,(2, 0, 0, 1, 0, 0, 1, 0, 0)=816/5*z[2]^2*z[3]
-860*z[2]*z[5]-1782/5*z[3,5]+5777/4*z[7]+1600*z[5]+85051/875*z[2]^4-160*z[2]^3
+11545/18*z[9]+104/7*z[2]^3*z[3]+156/5*z[2]^2*z[5]-926*z[2]*z[7]-1630*z[3]*z[5
]+416*z[2]*z[3]^2+290/3*z[3]^3-844*z[3]^2,(0, 0, 0, 0, 0, 0, 2, 1, 1)=-100*z[2
]*z[5]+875/4*z[7]+240*z[5]+2981/18*z[9]-4*z[2]^2*z[5]-735/8*z[2]*z[7]-192*z[3]
*z[5]+42*z[2]*z[3]^2+20*z[3]^3-108*z[3]^2,(0, 1, 1, 0, 0, 0, 0, 1, 0)=60*z[2]*
z[5]-112*z[7]-120*z[5]+136*z[3]*z[5]-30*z[2]*z[3]^2+60*z[3]^2,(0, 0, 2, 0, 1,
0, 0, 0, 0)=20*z[2]*z[5]-35*z[7]-60*z[5]+20*z[3]*z[5]-12*z[2]*z[3]^2+30*z[3]^2
,(3, 0, 0, 0, 0, 1, 0, 0, 0)=312*z[2]^2*z[3]-900*z[2]*z[5]-3564/5*z[3,5]+4153/
2*z[7]+1400*z[5]+118422/875*z[2]^4-1520/7*z[2]^3+7964/3*z[9]+13352/35*z[2]^3*z
[3]-264*z[2]^2*z[5]-1644*z[2]*z[7]-2496*z[3]*z[5]+468*z[2]*z[3]^2+72*z[3]^3-\
992*z[3]^2,(0, 1, 1, 0, 0, 0, 1, 0, 0)=60*z[2]*z[5]-203/4*z[7]-120*z[5]+44*z[3
]*z[5]-24*z[2]*z[3]^2+48*z[3]^2,(0, 2, 0, 0, 0, 0, 0, 2, 0)=-40*z[2]*z[5]+1323
/8*z[7]+120*z[5]+1903/9*z[9]-2*z[2]^2*z[5]-91/2*z[2]*z[7]-106*z[3]*z[5]+18*z[2
]*z[3]^2+2*z[3]^3-54*z[3]^2,(0, 0, 1, 0, 0, 0, 0, 2, 1)=-100*z[2]*z[5]+266*z[7
]+240*z[5]+1408/9*z[9]-4*z[2]^2*z[5]-231/2*z[2]*z[7]-232*z[3]*z[5]+60*z[2]*z[3
]^2+56*z[3]^3-144*z[3]^2,(0, 1, 0, 0, 0, 0, 1, 1, 1)=-240*z[2]*z[5]+707/2*z[7]
+480*z[5]+386/3*z[9]+12*z[2]^2*z[5]-707/4*z[2]*z[7]-240*z[3]*z[5]+108*z[2]*z[3
]^2-216*z[3]^2,(0, 0, 2, 0, 0, 0, 2, 0, 0)=-40*z[2]*z[5]+539/8*z[7]+120*z[5]+
1621/36*z[9]-2*z[2]^2*z[5]-7/2*z[2]*z[7]-46*z[3]*z[5]+18*z[2]*z[3]^2+2*z[3]^3-\
54*z[3]^2,(2, 0, 0, 1, 1, 0, 0, 0, 0)=816/5*z[2]^2*z[3]-860*z[2]*z[5]-1782/5*z
[3,5]+6169/4*z[7]+1600*z[5]+79171/875*z[2]^4-160*z[2]^3+8069/6*z[9]-72/7*z[2]^
3*z[3]+24/5*z[2]^2*z[5]-1010*z[2]*z[7]-1586*z[3]*z[5]+416*z[2]*z[3]^2-222*z[3]
^3-844*z[3]^2,(0, 0, 3, 0, 1, 0, 0, 0, 0)=-20*z[2]*z[5]+133/2*z[7]+80*z[5]+13/
6*z[9]-8*z[2]^2*z[5]-63/2*z[2]*z[7]-52*z[3]*z[5]+12*z[2]*z[3]^2+12*z[3]^3-42*z
[3]^2,(0, 0, 1, 0, 0, 0, 1, 0, 2)=-100*z[2]*z[5]+399/2*z[7]+240*z[5]+607/36*z[
9]-4*z[2]^2*z[5]-98*z[2]*z[7]-158*z[3]*z[5]+54*z[2]*z[3]^2+38*z[3]^3-126*z[3]^
2,(0, 0, 0, 2, 1, 0, 1, 0, 0)=-100*z[2]*z[5]+217/2*z[7]+240*z[5]+251/6*z[9]-4*
z[2]^2*z[5]-371/8*z[2]*z[7]-70*z[3]*z[5]+30*z[2]*z[3]^2-72*z[3]^2,(0, 0, 0, 2,
0, 0, 1, 1, 0)=-100*z[2]*z[5]+567/4*z[7]+240*z[5]+225/4*z[9]-4*z[2]^2*z[5]-385
/8*z[2]*z[7]-115*z[3]*z[5]+36*z[2]*z[3]^2+18*z[3]^3-90*z[3]^2,(0, 0, 2, 0, 0,
1, 0, 0, 1)=-100*z[2]*z[5]+182*z[7]+240*z[5]+725/18*z[9]-4*z[2]^2*z[5]-147/2*z
[2]*z[7]-128*z[3]*z[5]+60*z[2]*z[3]^2+32*z[3]^3-144*z[3]^2,(0, 0, 0, 1, 1, 0,
2, 0, 0)=-100*z[2]*z[5]+217/2*z[7]+240*z[5]+251/6*z[9]-4*z[2]^2*z[5]-371/8*z[2
]*z[7]-110*z[3]*z[5]+30*z[2]*z[3]^2+12*z[3]^3-72*z[3]^2,(1, 0, 0, 0, 1, 0, 0,
0, 0)=36/5*z[2]^2*z[3]-60*z[2]*z[5]+399/4*z[7]+80*z[5]-80/7*z[2]^3-50*z[3]^2,(
0, 3, 0, 0, 0, 0, 1, 0, 0)=-20*z[2]*z[5]+147/2*z[7]+80*z[5]+201/4*z[9]-8*z[2]^
2*z[5]-231/8*z[2]*z[7]-22*z[3]*z[5]+6*z[2]*z[3]^2-6*z[3]^3-24*z[3]^2,(0, 0, 1,
1, 0, 0, 0, 1, 0)=60*z[2]*z[5]-84*z[7]-120*z[5]+88*z[3]*z[5]-30*z[2]*z[3]^2+60
*z[3]^2,(0, 0, 0, 0, 0, 0, 1, 2, 1)=-100*z[2]*z[5]+539/2*z[7]+240*z[5]+422/3*z
[9]-4*z[2]^2*z[5]-126*z[2]*z[7]-218*z[3]*z[5]+54*z[2]*z[3]^2+42*z[3]^3-126*z[3
]^2,(1, 1, 0, 0, 0, 0, 0, 1, 0)=-108/5*z[2]^2*z[3]+140*z[2]*z[5]+324/5*z[3,5]-\
1267/4*z[7]-280*z[5]-9682/875*z[2]^4+160/7*z[2]^3+412*z[3]*z[5]-98*z[2]*z[3]^2
+160*z[3]^2,(0, 0, 0, 0, 1, 0, 1, 2, 0)=-100*z[2]*z[5]+931/4*z[7]+240*z[5]+
2207/18*z[9]-4*z[2]^2*z[5]-217/2*z[2]*z[7]-188*z[3]*z[5]+48*z[2]*z[3]^2+44*z[3
]^3-108*z[3]^2,(0, 0, 0, 0, 3, 0, 0, 1, 0)=-20*z[2]*z[5]+301/4*z[7]+80*z[5]+
2137/36*z[9]-8*z[2]^2*z[5]-231/8*z[2]*z[7]-65*z[3]*z[5]+6*z[2]*z[3]^2+2*z[3]^3
-30*z[3]^2,(0, 0, 0, 1, 0, 0, 1, 0, 1)=60*z[2]*z[5]-259/4*z[7]-120*z[5]+44*z[3
]*z[5]-24*z[2]*z[3]^2+48*z[3]^2,(1, 0, 0, 0, 3, 0, 0, 0, 0)=36/5*z[2]^2*z[3]-\
60*z[2]*z[5]-81/5*z[3,5]+861/4*z[7]+200*z[5]-14859/1750*z[2]^4-80/7*z[2]^3+
7511/24*z[9]+68/7*z[2]^3*z[3]-69/5*z[2]^2*z[5]-693/8*z[2]*z[7]-206*z[3]*z[5]+
18*z[2]*z[3]^2-z[3]^3-86*z[3]^2,(1, 0, 0, 0, 0, 0, 3, 0, 0)=36/5*z[2]^2*z[3]-\
60*z[2]*z[5]-81/5*z[3,5]+861/4*z[7]+200*z[5]-14859/1750*z[2]^4-80/7*z[2]^3+
7511/24*z[9]+68/7*z[2]^3*z[3]-69/5*z[2]^2*z[5]-693/8*z[2]*z[7]-206*z[3]*z[5]+
18*z[2]*z[3]^2-z[3]^3-86*z[3]^2,(0, 2, 0, 0, 0, 0, 0, 0, 0)=231/8*z[7]+20*z[5]
-6*z[3]^2,(0, 0, 0, 0, 0, 2, 0, 0, 0)=63/2*z[7]+20*z[5]-12*z[3]^2,(0, 0, 1, 1,
1, 0, 0, 0, 0)=60*z[2]*z[5]-203/4*z[7]-120*z[5]+44*z[3]*z[5]-24*z[2]*z[3]^2+48
*z[3]^2,(0, 0, 0, 0, 0, 2, 0, 0, 2)=-40*z[2]*z[5]+147*z[7]+120*z[5]+1675/12*z[
9]-2*z[2]^2*z[5]-35*z[2]*z[7]-140*z[3]*z[5]+24*z[2]*z[3]^2+36*z[3]^3-72*z[3]^2
,(0, 0, 0, 0, 0, 0, 0, 2, 1)=20*z[2]*z[5]-161/2*z[7]-60*z[5]+72*z[3]*z[5]-12*z
[2]*z[3]^2+36*z[3]^2,(0, 0, 0, 0, 0, 1, 0, 0, 1)=-20*z[2]*z[5]+35*z[7]+40*z[5]
-24*z[3]^2,(0, 0, 1, 1, 0, 0, 0, 0, 0)=-20*z[2]*z[5]+63/2*z[7]+40*z[5]-18*z[3]
^2,(0, 0, 0, 0, 1, 1, 0, 0, 0)=-20*z[2]*z[5]+63/2*z[7]+40*z[5]-18*z[3]^2,(2, 0
, 0, 0, 1, 0, 0, 0, 0)=-60*z[2]^2*z[3]+180*z[2]*z[5]+162*z[3,5]-1667/4*z[7]-\
380*z[5]-6639/175*z[2]^4+320/7*z[2]^3+718*z[3]*z[5]-168*z[2]*z[3]^2+218*z[3]^2
,(1, 0, 0, 0, 0, 2, 0, 0, 0)=-72/5*z[2]^2*z[3]+60*z[2]*z[5]+324/5*z[3,5]-147*z
[7]-140*z[5]-5562/875*z[2]^4+80/7*z[2]^3+336*z[3]*z[5]-36*z[2]*z[3]^2+92*z[3]^
2,(0, 1, 2, 0, 1, 0, 0, 0, 0)=-100*z[2]*z[5]+539/4*z[7]+240*z[5]+13/4*z[9]-4*z
[2]^2*z[5]-133/2*z[2]*z[7]-128*z[3]*z[5]+48*z[2]*z[3]^2+36*z[3]^3-108*z[3]^2,(
0, 0, 0, 1, 1, 0, 1, 0, 1)=-240*z[2]*z[5]+567/2*z[7]+480*z[5]+193/3*z[9]+12*z[
2]^2*z[5]-567/4*z[2]*z[7]-186*z[3]*z[5]+90*z[2]*z[3]^2+24*z[3]^3-180*z[3]^2,(0
, 0, 1, 0, 1, 0, 0, 0, 0)=-20*z[2]*z[5]+7/2*z[7]+40*z[5]-18*z[3]^2,(0, 2, 0, 1
, 0, 0, 1, 0, 0)=-100*z[2]*z[5]+245/2*z[7]+240*z[5]+1259/36*z[9]-4*z[2]^2*z[5]
-483/8*z[2]*z[7]-92*z[3]*z[5]+30*z[2]*z[3]^2+4*z[3]^3-72*z[3]^2,(1, 2, 0, 0, 0
, 0, 0, 0, 0)=-36/5*z[2]^2*z[3]+60*z[2]*z[5]+81/5*z[3,5]-1029/8*z[7]-140*z[5]+
14859/1750*z[2]^4+80/7*z[2]^3+189*z[3]*z[5]-18*z[2]*z[3]^2+68*z[3]^2,(0, 0, 0,
0, 2, 0, 2, 0, 0)=-40*z[2]*z[5]+357/4*z[7]+120*z[5]+257/3*z[9]-2*z[2]^2*z[5]-\
63/4*z[2]*z[7]-90*z[3]*z[5]+12*z[2]*z[3]^2+12*z[3]^3-36*z[3]^2,(0, 1, 0, 1, 0,
1, 0, 0, 0)=60*z[2]*z[5]-91/4*z[7]-120*z[5]+40*z[3]*z[5]-24*z[2]*z[3]^2+48*z[3
]^2,(0, 0, 1, 0, 0, 1, 2, 0, 0)=-100*z[2]*z[5]+539/4*z[7]+240*z[5]+695/18*z[9]
-4*z[2]^2*z[5]-511/8*z[2]*z[7]-136*z[3]*z[5]+42*z[2]*z[3]^2+20*z[3]^3-108*z[3]
^2,(2, 1, 0, 0, 0, 0, 1, 0, 0)=816/5*z[2]^2*z[3]-860*z[2]*z[5]-1782/5*z[3,5]+
6169/4*z[7]+1600*z[5]+79171/875*z[2]^4-160*z[2]^3+8069/6*z[9]-72/7*z[2]^3*z[3]
+24/5*z[2]^2*z[5]-1010*z[2]*z[7]-1586*z[3]*z[5]+416*z[2]*z[3]^2-222*z[3]^3-844
*z[3]^2,(0, 2, 0, 0, 0, 0, 0, 0, 2)=-40*z[2]*z[5]+875/8*z[7]+120*z[5]+3691/36*
z[9]-2*z[2]^2*z[5]-35/2*z[2]*z[7]-94*z[3]*z[5]+18*z[2]*z[3]^2+14*z[3]^3-54*z[3
]^2,(0, 0, 1, 0, 1, 0, 0, 1, 0)=60*z[2]*z[5]-56*z[7]-120*z[5]+40*z[3]*z[5]-30*
z[2]*z[3]^2+60*z[3]^2,(0, 2, 0, 2, 0, 0, 0, 0, 0)=-40*z[2]*z[5]+357/4*z[7]+120
*z[5]+257/3*z[9]-2*z[2]^2*z[5]-63/4*z[2]*z[7]-90*z[3]*z[5]+12*z[2]*z[3]^2+12*z
[3]^3-36*z[3]^2,(1, 0, 0, 0, 1, 0, 1, 1, 0)=288/5*z[2]^2*z[3]-600*z[2]*z[5]-\
162*z[3,5]+1057*z[7]+1200*z[5]+8781/175*z[2]^4-480/7*z[2]^3+2374/3*z[9]+752/35
*z[2]^3*z[3]+324/5*z[2]^2*z[5]-2429/4*z[2]*z[7]-1190*z[3]*z[5]+300*z[2]*z[3]^2
+220*z[3]^3-600*z[3]^2,(1, 0, 0, 1, 0, 1, 1, 0, 0)=288/5*z[2]^2*z[3]-600*z[2]*
z[5]-162*z[3,5]+777*z[7]+1200*z[5]+12309/175*z[2]^4-480/7*z[2]^3+2669/12*z[9]-\
208/35*z[2]^3*z[3]+36*z[2]^2*z[5]-1701/4*z[2]*z[7]-938*z[3]*z[5]+300*z[2]*z[3]
^2+136*z[3]^3-600*z[3]^2,(0, 1, 0, 0, 0, 0, 1, 0, 0)=-20*z[2]*z[5]+63/4*z[7]+
40*z[5]-12*z[3]^2,(1, 0, 2, 0, 0, 0, 0, 0, 0)=-72/5*z[2]^2*z[3]+60*z[2]*z[5]+
324/5*z[3,5]-147*z[7]-140*z[5]-5562/875*z[2]^4+80/7*z[2]^3+336*z[3]*z[5]-36*z[
2]*z[3]^2+92*z[3]^2,(1, 0, 0, 0, 0, 3, 0, 0, 0)=72/5*z[2]^2*z[3]-60*z[2]*z[5]-\
324/5*z[3,5]+483/2*z[7]+200*z[5]+5562/875*z[2]^4-80/7*z[2]^3+301*z[9]+128/7*z[
2]^3*z[3]-24/5*z[2]^2*z[5]-189/2*z[2]*z[7]-368*z[3]*z[5]+36*z[2]*z[3]^2+68*z[3
]^3-128*z[3]^2,(0, 1, 1, 0, 1, 0, 1, 0, 0)=-240*z[2]*z[5]+287/2*z[7]+480*z[5]+
1999/36*z[9]+12*z[2]^2*z[5]-287/4*z[2]*z[7]-166*z[3]*z[5]+90*z[2]*z[3]^2+32*z[
3]^3-180*z[3]^2,(1, 1, 0, 0, 0, 2, 0, 0, 0)=36*z[2]^2*z[3]-260*z[2]*z[5]-648/5
*z[3,5]+1883/4*z[7]+600*z[5]+32884/875*z[2]^4-240/7*z[2]^3+3367/18*z[9]-104/35
*z[2]^3*z[3]-12*z[2]^2*z[5]-441/2*z[2]*z[7]-612*z[3]*z[5]+146*z[2]*z[3]^2+54*z
[3]^3-342*z[3]^2,(0, 0, 0, 0, 0, 2, 0, 2, 0)=-40*z[2]*z[5]+147*z[7]+120*z[5]+
1675/12*z[9]-2*z[2]^2*z[5]-35*z[2]*z[7]-140*z[3]*z[5]+24*z[2]*z[3]^2+36*z[3]^3
-72*z[3]^2,(0, 1, 0, 0, 0, 1, 0, 1, 1)=-240*z[2]*z[5]+343*z[7]+480*z[5]+2143/
36*z[9]+12*z[2]^2*z[5]-343/2*z[2]*z[7]-268*z[3]*z[5]+126*z[2]*z[3]^2+68*z[3]^3
-252*z[3]^2,(0, 0, 0, 0, 0, 2, 1, 0, 0)=20*z[2]*z[5]-63*z[7]-60*z[5]+68*z[3]*z
[5]-12*z[2]*z[3]^2+30*z[3]^2,(0, 0, 0, 4, 0, 0, 0, 0, 0)=231/8*z[7]+20*z[5]+
521/12*z[9]-17*z[3]*z[5]-6*z[3]^2,(0, 1, 0, 0, 2, 0, 0, 1, 0)=-100*z[2]*z[5]+
567/4*z[7]+240*z[5]+225/4*z[9]-4*z[2]^2*z[5]-385/8*z[2]*z[7]-115*z[3]*z[5]+36*
z[2]*z[3]^2+18*z[3]^3-90*z[3]^2,(1, 0, 0, 0, 1, 1, 1, 0, 0)=288/5*z[2]^2*z[3]-\
600*z[2]*z[5]-162*z[3,5]+945*z[7]+1200*z[5]+8781/175*z[2]^4-480/7*z[2]^3+13871
/18*z[9]+752/35*z[2]^3*z[3]+324/5*z[2]^2*z[5]-2205/4*z[2]*z[7]-1294*z[3]*z[5]+
300*z[2]*z[3]^2+264*z[3]^3-600*z[3]^2,(0, 0, 0, 0, 0, 0, 0, 0, 4)=91/2*z[7]+20
*z[5]+2513/36*z[9]-36*z[3]*z[5]+4*z[3]^3-12*z[3]^2,(0, 1, 0, 0, 0, 0, 2, 0, 1)
=-100*z[2]*z[5]+567/4*z[7]+240*z[5]+2765/36*z[9]-4*z[2]^2*z[5]-497/8*z[2]*z[7]
-97*z[3]*z[5]+36*z[2]*z[3]^2-14*z[3]^3-90*z[3]^2,(2, 0, 0, 0, 0, 1, 0, 0, 0)=-\
336/5*z[2]^2*z[3]+180*z[2]*z[5]+324*z[3,5]-865/2*z[7]-380*z[5]-14334/175*z[2]^
4+320/7*z[2]^3+1120*z[3]*z[5]-204*z[2]*z[3]^2+260*z[3]^2,(0, 0, 1, 0, 0, 0, 0,
1, 2)=-100*z[2]*z[5]+266*z[7]+240*z[5]+1408/9*z[9]-4*z[2]^2*z[5]-231/2*z[2]*z[
7]-232*z[3]*z[5]+60*z[2]*z[3]^2+56*z[3]^3-144*z[3]^2,(0, 2, 0, 0, 2, 0, 0, 0,
0)=-40*z[2]*z[5]+245/4*z[7]+120*z[5]+709/18*z[9]-2*z[2]^2*z[5]-7/4*z[2]*z[7]-\
46*z[3]*z[5]+12*z[2]*z[3]^2+4*z[3]^3-36*z[3]^2,(0, 0, 0, 0, 0, 0, 1, 0, 2)=20*
z[2]*z[5]-63*z[7]-60*z[5]+46*z[3]*z[5]-12*z[2]*z[3]^2+30*z[3]^2,(2, 0, 0, 0, 1
, 0, 0, 0, 1)=192*z[2]^2*z[3]-860*z[2]*z[5]-2754/5*z[3,5]+4075/2*z[7]+1600*z[5
]+91027/875*z[2]^4-160*z[2]^3+43727/18*z[9]+4124/35*z[2]^3*z[3]+324/5*z[2]^2*z
[5]-5615/4*z[2]*z[7]-2394*z[3]*z[5]+470*z[2]*z[3]^2+178/3*z[3]^3-958*z[3]^2,(0
, 0, 1, 2, 0, 1, 0, 0, 0)=-100*z[2]*z[5]+539/4*z[7]+240*z[5]+695/18*z[9]-4*z[2
]^2*z[5]-511/8*z[2]*z[7]-136*z[3]*z[5]+42*z[2]*z[3]^2+20*z[3]^3-108*z[3]^2,(0,
0, 1, 0, 0, 0, 0, 1, 1)=60*z[2]*z[5]-105*z[7]-120*z[5]+88*z[3]*z[5]-36*z[2]*z[
3]^2+72*z[3]^2,(1, 0, 0, 0, 1, 0, 0, 1, 1)=72*z[2]^2*z[3]-600*z[2]*z[5]-1296/5
*z[3,5]+2555/2*z[7]+1200*z[5]+9144/125*z[2]^4-480/7*z[2]^3+34877/36*z[9]+116/7
*z[2]^3*z[3]+336/5*z[2]^2*z[5]-2947/4*z[2]*z[7]-1516*z[3]*z[5]+342*z[2]*z[3]^2
+180*z[3]^3-684*z[3]^2,(0, 1, 0, 0, 1, 1, 0, 1, 0)=-240*z[2]*z[5]+539/2*z[7]+
480*z[5]+128/3*z[9]+12*z[2]^2*z[5]-539/4*z[2]*z[7]-220*z[3]*z[5]+108*z[2]*z[3]
^2+60*z[3]^3-216*z[3]^2,(1, 0, 2, 0, 0, 0, 1, 0, 0)=36*z[2]^2*z[3]-260*z[2]*z[
5]-648/5*z[3,5]+1883/4*z[7]+600*z[5]+32884/875*z[2]^4-240/7*z[2]^3+3367/18*z[9
]-104/35*z[2]^3*z[3]-12*z[2]^2*z[5]-441/2*z[2]*z[7]-612*z[3]*z[5]+146*z[2]*z[3
]^2+54*z[3]^3-342*z[3]^2,(0, 1, 0, 1, 1, 0, 0, 0, 0)=60*z[2]*z[5]-133/4*z[7]-\
120*z[5]+42*z[3]*z[5]-18*z[2]*z[3]^2+36*z[3]^2,(2, 0, 0, 2, 0, 0, 0, 0, 0)=408
/5*z[2]^2*z[3]-360*z[2]*z[5]-891/5*z[3,5]+7345/8*z[7]+800*z[5]+51531/1750*z[2]
^4-80*z[2]^3+5337/4*z[9]+432/5*z[2]^3*z[3]+54/5*z[2]^2*z[5]-945/2*z[2]*z[7]-\
907*z[3]*z[5]+186*z[2]*z[3]^2-z[3]^3-422*z[3]^2,(0, 0, 1, 0, 1, 1, 0, 1, 0)=-\
240*z[2]*z[5]+259*z[7]+480*z[5]+725/18*z[9]+12*z[2]^2*z[5]-259/2*z[2]*z[7]-208
*z[3]*z[5]+126*z[2]*z[3]^2+68*z[3]^3-252*z[3]^2,(1, 0, 0, 0, 0, 2, 0, 1, 0)=
216/5*z[2]^2*z[3]-260*z[2]*z[5]-972/5*z[3,5]+1337/2*z[7]+600*z[5]+38446/875*z[
2]^4-240/7*z[2]^3+4181/6*z[9]+856/35*z[2]^3*z[3]+84/5*z[2]^2*z[5]-315*z[2]*z[7
]-980*z[3]*z[5]+164*z[2]*z[3]^2+152*z[3]^3-384*z[3]^2,(1, 0, 1, 1, 0, 1, 0, 0,
0)=72*z[2]^2*z[3]-600*z[2]*z[5]-1296/5*z[3,5]+1659/2*z[7]+1200*z[5]+12504/125*
z[2]^4-480/7*z[2]^3+597/2*z[9]-92/7*z[2]^3*z[3]+36*z[2]^2*z[5]-1827/4*z[2]*z[7
]-1112*z[3]*z[5]+342*z[2]*z[3]^2+124*z[3]^3-684*z[3]^2,(0, 0, 0, 0, 0, 1, 1, 0
, 2)=-100*z[2]*z[5]+455/2*z[7]+240*z[5]+1675/12*z[9]-4*z[2]^2*z[5]-98*z[2]*z[7
]-206*z[3]*z[5]+54*z[2]*z[3]^2+54*z[3]^3-126*z[3]^2,(0, 0, 3, 1, 0, 0, 0, 0, 0
)=-20*z[2]*z[5]+189/2*z[7]+80*z[5]+746/9*z[9]-8*z[2]^2*z[5]-63/2*z[2]*z[7]-100
*z[3]*z[5]+12*z[2]*z[3]^2+28*z[3]^3-42*z[3]^2,(1, 0, 0, 0, 0, 0, 0, 1, 0)=72/5
*z[2]^2*z[3]-60*z[2]*z[5]+343/2*z[7]+80*z[5]-80/7*z[2]^3-56*z[3]^2,(1, 0, 0, 0
, 1, 2, 0, 0, 0)=36*z[2]^2*z[3]-260*z[2]*z[5]-648/5*z[3,5]+2331/4*z[7]+600*z[5
]+21124/875*z[2]^4-240/7*z[2]^3+10999/18*z[9]+856/35*z[2]^3*z[3]+84/5*z[2]^2*z
[5]-609/2*z[2]*z[7]-852*z[3]*z[5]+146*z[2]*z[3]^2+174*z[3]^3-342*z[3]^2,(0, 0,
0, 2, 1, 0, 0, 0, 0)=20*z[2]*z[5]-357/8*z[7]-60*z[5]+5*z[3]*z[5]-6*z[2]*z[3]^2
+18*z[3]^2,(0, 0, 0, 0, 2, 2, 0, 0, 0)=-40*z[2]*z[5]+987/8*z[7]+120*z[5]+2555/
18*z[9]-2*z[2]^2*z[5]-63/2*z[2]*z[7]-138*z[3]*z[5]+18*z[2]*z[3]^2+26*z[3]^3-54
*z[3]^2,(0, 1, 0, 0, 0, 2, 0, 1, 0)=-100*z[2]*z[5]+371/2*z[7]+240*z[5]+128/3*z
[9]-4*z[2]^2*z[5]-70*z[2]*z[7]-136*z[3]*z[5]+54*z[2]*z[3]^2+30*z[3]^3-126*z[3]
^2,(0, 1, 0, 0, 0, 0, 0, 2, 1)=-100*z[2]*z[5]+539/2*z[7]+240*z[5]+422/3*z[9]-4
*z[2]^2*z[5]-126*z[2]*z[7]-218*z[3]*z[5]+54*z[2]*z[3]^2+42*z[3]^3-126*z[3]^2,(
0, 1, 0, 1, 1, 0, 0, 0, 1)=-240*z[2]*z[5]+567/2*z[7]+480*z[5]+193/3*z[9]+12*z[
2]^2*z[5]-567/4*z[2]*z[7]-186*z[3]*z[5]+90*z[2]*z[3]^2+24*z[3]^3-180*z[3]^2,(0
, 0, 1, 1, 0, 0, 0, 0, 2)=-100*z[2]*z[5]+567/2*z[7]+240*z[5]+2207/9*z[9]-4*z[2
]^2*z[5]-126*z[2]*z[7]-262*z[3]*z[5]+54*z[2]*z[3]^2+58*z[3]^3-126*z[3]^2,(0, 0
, 0, 0, 0, 0, 0, 3, 1)=-20*z[2]*z[5]+126*z[7]+80*z[5]+844/9*z[9]-8*z[2]^2*z[5]
-91/2*z[2]*z[7]-108*z[3]*z[5]+12*z[2]*z[3]^2+20*z[3]^3-48*z[3]^2,(0, 1, 0, 0,
0, 0, 2, 1, 0)=-100*z[2]*z[5]+903/4*z[7]+240*z[5]+1795/9*z[9]-4*z[2]^2*z[5]-\
721/8*z[2]*z[7]-69*z[3]*z[5]+36*z[2]*z[3]^2-34*z[3]^3-90*z[3]^2,(0, 0, 0, 1, 1
, 1, 0, 1, 0)=-240*z[2]*z[5]+483/2*z[7]+480*z[5]+1313/12*z[9]+12*z[2]^2*z[5]-\
483/4*z[2]*z[7]-216*z[3]*z[5]+108*z[2]*z[3]^2+24*z[3]^3-216*z[3]^2,(0, 1, 1, 0
, 0, 1, 0, 1, 0)=-240*z[2]*z[5]+315*z[7]+480*z[5]+607/18*z[9]+12*z[2]^2*z[5]-\
315/2*z[2]*z[7]-264*z[3]*z[5]+126*z[2]*z[3]^2+76*z[3]^3-252*z[3]^2,(0, 0, 1, 0
, 0, 1, 1, 0, 1)=-240*z[2]*z[5]+259*z[7]+480*z[5]+725/18*z[9]+12*z[2]^2*z[5]-\
259/2*z[2]*z[7]-208*z[3]*z[5]+126*z[2]*z[3]^2+68*z[3]^3-252*z[3]^2,(1, 0, 1, 0
, 0, 0, 0, 0, 2)=216/5*z[2]^2*z[3]-260*z[2]*z[5]-972/5*z[3,5]+1561/2*z[7]+600*
z[5]+32566/875*z[2]^4-240/7*z[2]^3+8689/12*z[9]+936/35*z[2]^3*z[3]+96/5*z[2]^2
*z[5]-413*z[2]*z[7]-1036*z[3]*z[5]+164*z[2]*z[3]^2+120*z[3]^3-384*z[3]^2,(0, 0
, 0, 1, 0, 0, 0, 1, 0)=-20*z[2]*z[5]+35/2*z[7]+40*z[5]-18*z[3]^2,(0, 1, 0, 0,
0, 0, 0, 2, 0)=20*z[2]*z[5]-91*z[7]-60*z[5]+54*z[3]*z[5]-12*z[2]*z[3]^2+30*z[3
]^2,(0, 0, 0, 0, 2, 1, 1, 0, 0)=-100*z[2]*z[5]+735/4*z[7]+240*z[5]+2555/18*z[9
]-4*z[2]^2*z[5]-609/8*z[2]*z[7]-203*z[3]*z[5]+36*z[2]*z[3]^2+38*z[3]^3-90*z[3]
^2,(0, 0, 0, 1, 0, 0, 1, 0, 0)=-20*z[2]*z[5]+7/4*z[7]+40*z[5]-12*z[3]^2,(0, 0,
0, 0, 0, 1, 0, 2, 0)=20*z[2]*z[5]-161/2*z[7]-60*z[5]+72*z[3]*z[5]-12*z[2]*z[3]
^2+36*z[3]^2,(0, 0, 0, 0, 0, 0, 2, 0, 0)=231/8*z[7]+20*z[5]-6*z[3]^2,(1, 0, 0,
0, 0, 1, 0, 2, 0)=216/5*z[2]^2*z[3]-260*z[2]*z[5]-972/5*z[3,5]+1561/2*z[7]+600
*z[5]+32566/875*z[2]^4-240/7*z[2]^3+8689/12*z[9]+936/35*z[2]^3*z[3]+96/5*z[2]^
2*z[5]-413*z[2]*z[7]-1036*z[3]*z[5]+164*z[2]*z[3]^2+120*z[3]^3-384*z[3]^2,(0,
2, 0, 0, 0, 0, 0, 1, 1)=-100*z[2]*z[5]+875/4*z[7]+240*z[5]+2981/18*z[9]-4*z[2]
^2*z[5]-735/8*z[2]*z[7]-192*z[3]*z[5]+42*z[2]*z[3]^2+20*z[3]^3-108*z[3]^2,(0,
0, 0, 0, 0, 0, 0, 3, 0)=-91/2*z[7]-20*z[5]+36*z[3]*z[5]+12*z[3]^2,(0, 0, 0, 0,
0, 0, 1, 2, 0)=20*z[2]*z[5]-91*z[7]-60*z[5]+54*z[3]*z[5]-12*z[2]*z[3]^2+30*z[3
]^2,(0, 0, 0, 1, 0, 1, 1, 1, 0)=-240*z[2]*z[5]+539/2*z[7]+480*z[5]+607/36*z[9]
+12*z[2]^2*z[5]-539/4*z[2]*z[7]-260*z[3]*z[5]+108*z[2]*z[3]^2+68*z[3]^3-216*z[
3]^2,(0, 0, 1, 0, 0, 0, 0, 2, 0)=20*z[2]*z[5]-161/2*z[7]-60*z[5]+72*z[3]*z[5]-\
12*z[2]*z[3]^2+36*z[3]^2,(1, 1, 0, 0, 0, 0, 1, 0, 0)=-72/5*z[2]^2*z[3]+140*z[2
]*z[5]+162/5*z[3,5]-861/4*z[7]-280*z[5]-12781/875*z[2]^4+160/7*z[2]^3+150*z[3]
*z[5]-80*z[2]*z[3]^2+136*z[3]^2,(3, 0, 1, 0, 0, 0, 0, 0, 0)=312*z[2]^2*z[3]-\
900*z[2]*z[5]-3564/5*z[3,5]+4153/2*z[7]+1400*z[5]+118422/875*z[2]^4-1520/7*z[2
]^3+7964/3*z[9]+13352/35*z[2]^3*z[3]-264*z[2]^2*z[5]-1644*z[2]*z[7]-2496*z[3]*
z[5]+468*z[2]*z[3]^2+72*z[3]^3-992*z[3]^2,(1, 0, 0, 1, 1, 1, 0, 0, 0)=288/5*z[
2]^2*z[3]-600*z[2]*z[5]-162*z[3,5]+833*z[7]+1200*z[5]+11133/175*z[2]^4-480/7*z
[2]^3+4481/9*z[9]-128/35*z[2]^3*z[3]+192/5*z[2]^2*z[5]-1869/4*z[2]*z[7]-898*z[
3]*z[5]+300*z[2]*z[3]^2-24*z[3]^3-600*z[3]^2,(0, 0, 0, 0, 1, 1, 2, 0, 0)=-100*
z[2]*z[5]+735/4*z[7]+240*z[5]+2555/18*z[9]-4*z[2]^2*z[5]-609/8*z[2]*z[7]-203*z
[3]*z[5]+36*z[2]*z[3]^2+38*z[3]^3-90*z[3]^2,(1, 0, 0, 0, 1, 1, 0, 1, 0)=72*z[2
]^2*z[3]-600*z[2]*z[5]-1296/5*z[3,5]+2219/2*z[7]+1200*z[5]+9984/125*z[2]^4-480
/7*z[2]^3+3567/4*z[9]+100/7*z[2]^3*z[3]+324/5*z[2]^2*z[5]-2555/4*z[2]*z[7]-\
1492*z[3]*z[5]+342*z[2]*z[3]^2+244*z[3]^3-684*z[3]^2,(0, 0, 1, 1, 0, 1, 1, 0,
0)=-240*z[2]*z[5]+315/2*z[7]+480*z[5]+304/9*z[9]+12*z[2]^2*z[5]-315/4*z[2]*z[7
]-160*z[3]*z[5]+108*z[2]*z[3]^2+56*z[3]^3-216*z[3]^2,(1, 1, 1, 0, 0, 0, 0, 0,
1)=72*z[2]^2*z[3]-600*z[2]*z[5]-1296/5*z[3,5]+2219/2*z[7]+1200*z[5]+9984/125*z
[2]^4-480/7*z[2]^3+3567/4*z[9]+100/7*z[2]^3*z[3]+324/5*z[2]^2*z[5]-2555/4*z[2]
*z[7]-1492*z[3]*z[5]+342*z[2]*z[3]^2+244*z[3]^3-684*z[3]^2,(1, 0, 2, 1, 0, 0,
0, 0, 0)=36*z[2]^2*z[3]-260*z[2]*z[5]-648/5*z[3,5]+2331/4*z[7]+600*z[5]+21124/
875*z[2]^4-240/7*z[2]^3+10999/18*z[9]+856/35*z[2]^3*z[3]+84/5*z[2]^2*z[5]-609/
2*z[2]*z[7]-852*z[3]*z[5]+146*z[2]*z[3]^2+174*z[3]^3-342*z[3]^2,(1, 2, 0, 0, 1
, 0, 0, 0, 0)=108/5*z[2]^2*z[3]-260*z[2]*z[5]-243/5*z[3,5]+1687/4*z[7]+600*z[5
]+3209/250*z[2]^4-240/7*z[2]^3+4549/24*z[9]+208/35*z[2]^3*z[3]-51/5*z[2]^2*z[5
]-1533/8*z[2]*z[7]-406*z[3]*z[5]+104*z[2]*z[3]^2+29*z[3]^3-258*z[3]^2,(0, 0, 0
, 0, 1, 0, 1, 0, 0)=-20*z[2]*z[5]+63/4*z[7]+40*z[5]-12*z[3]^2,(0, 0, 1, 1, 0,
0, 0, 0, 1)=60*z[2]*z[5]-112*z[7]-120*z[5]+136*z[3]*z[5]-30*z[2]*z[3]^2+60*z[3
]^2,(1, 0, 0, 0, 0, 0, 1, 1, 0)=-108/5*z[2]^2*z[3]+140*z[2]*z[5]+324/5*z[3,5]-\
1267/4*z[7]-280*z[5]-9682/875*z[2]^4+160/7*z[2]^3+412*z[3]*z[5]-98*z[2]*z[3]^2
+160*z[3]^2,(2, 0, 0, 0, 0, 1, 0, 1, 0)=1104/5*z[2]^2*z[3]-860*z[2]*z[5]-3888/
5*z[3,5]+2027*z[7]+1600*z[5]+152704/875*z[2]^4-160*z[2]^3+6398/3*z[9]+6648/35*
z[2]^3*z[3]-156/5*z[2]^2*z[5]-1388*z[2]*z[7]-2960*z[3]*z[5]+524*z[2]*z[3]^2+
616/3*z[3]^3-1072*z[3]^2,(3, 0, 0, 0, 1, 0, 0, 0, 0)=1308/5*z[2]^2*z[3]-900*z[
2]*z[5]-2754/5*z[3,5]+7865/4*z[7]+1400*z[5]+11421/125*z[2]^4-1520/7*z[2]^3+
7723/3*z[9]+7064/35*z[2]^3*z[3]-96/5*z[2]^2*z[5]-3099/2*z[2]*z[7]-2094*z[3]*z[
5]+432*z[2]*z[3]^2-18*z[3]^3-914*z[3]^2,(0, 1, 0, 0, 1, 0, 1, 0, 1)=-240*z[2]*
z[5]+455/2*z[7]+480*z[5]+2375/36*z[9]+12*z[2]^2*z[5]-455/4*z[2]*z[7]-218*z[3]*
z[5]+90*z[2]*z[3]^2+40*z[3]^3-180*z[3]^2,(0, 0, 2, 0, 0, 0, 0, 1, 0)=20*z[2]*z
[5]-133/2*z[7]-60*z[5]+68*z[3]*z[5]-12*z[2]*z[3]^2+36*z[3]^2,(1, 0, 0, 0, 0, 1
, 1, 0, 0)=-108/5*z[2]^2*z[3]+140*z[2]*z[5]+324/5*z[3,5]-987/4*z[7]-280*z[5]-\
15562/875*z[2]^4+160/7*z[2]^3+448*z[3]*z[5]-98*z[2]*z[3]^2+160*z[3]^2,(0, 0, 0
, 0, 1, 2, 0, 1, 0)=-100*z[2]*z[5]+427/2*z[7]+240*z[5]+1531/12*z[9]-4*z[2]^2*z
[5]-98*z[2]*z[7]-224*z[3]*z[5]+54*z[2]*z[3]^2+66*z[3]^3-126*z[3]^2,(0, 1, 1, 0
, 1, 1, 0, 0, 0)=-240*z[2]*z[5]+315/2*z[7]+480*z[5]+304/9*z[9]+12*z[2]^2*z[5]-\
315/4*z[2]*z[7]-160*z[3]*z[5]+108*z[2]*z[3]^2+56*z[3]^3-216*z[3]^2,(0, 2, 0, 0
, 0, 1, 0, 1, 0)=-100*z[2]*z[5]+763/4*z[7]+240*z[5]+1099/18*z[9]-4*z[2]^2*z[5]
-623/8*z[2]*z[7]-126*z[3]*z[5]+42*z[2]*z[3]^2+4*z[3]^3-108*z[3]^2,(1, 0, 0, 0,
0, 0, 0, 0, 0)=-20*z[5]+80/7*z[2]^3+44*z[3]^2,(1, 0, 1, 0, 0, 1, 0, 0, 1)=432/
5*z[2]^2*z[3]-600*z[2]*z[5]-1944/5*z[3,5]+1113*z[7]+1200*z[5]+110412/875*z[2]^
4-480/7*z[2]^3+3982/9*z[9]-712/35*z[2]^3*z[3]+36*z[2]^2*z[5]-1267/2*z[2]*z[7]-\
1560*z[3]*z[5]+384*z[2]*z[3]^2+96*z[3]^3-768*z[3]^2,(3, 0, 0, 0, 0, 0, 0, 0, 0
)=-264/5*z[2]^2*z[3]+120*z[2]*z[5]+1944/5*z[3,5]-317*z[7]-260*z[5]-46752/875*z
[2]^4+80*z[2]^3+1376*z[3]*z[5]-264*z[2]*z[3]^2+308*z[3]^2,(2, 1, 0, 1, 0, 0, 0
, 0, 0)=816/5*z[2]^2*z[3]-860*z[2]*z[5]-1782/5*z[3,5]+6169/4*z[7]+1600*z[5]+
79171/875*z[2]^4-160*z[2]^3+24757/18*z[9]+568/7*z[2]^3*z[3]+504/5*z[2]^2*z[5]-\
1010*z[2]*z[7]-1746*z[3]*z[5]+416*z[2]*z[3]^2+242*z[3]^3-844*z[3]^2,(1, 1, 1,
0, 0, 0, 0, 1, 0)=72*z[2]^2*z[3]-600*z[2]*z[5]-1296/5*z[3,5]+2443/2*z[7]+1200*
z[5]+8304/125*z[2]^4-480/7*z[2]^3+22031/18*z[9]+292/7*z[2]^3*z[3]+468/5*z[2]^2
*z[5]-2891/4*z[2]*z[7]-1572*z[3]*z[5]+342*z[2]*z[3]^2+264*z[3]^3-684*z[3]^2,(0
, 0, 1, 2, 0, 0, 0, 1, 0)=-100*z[2]*z[5]+763/4*z[7]+240*z[5]+645/4*z[9]-4*z[2]
^2*z[5]-623/8*z[2]*z[7]-206*z[3]*z[5]+42*z[2]*z[3]^2+36*z[3]^3-108*z[3]^2,(1,
0, 1, 1, 0, 0, 0, 0, 0)=-108/5*z[2]^2*z[3]+140*z[2]*z[5]+324/5*z[3,5]-987/4*z[
7]-280*z[5]-15562/875*z[2]^4+160/7*z[2]^3+448*z[3]*z[5]-98*z[2]*z[3]^2+160*z[3
]^2,(0, 0, 0, 0, 0, 2, 0, 1, 0)=20*z[2]*z[5]-133/2*z[7]-60*z[5]+68*z[3]*z[5]-\
12*z[2]*z[3]^2+36*z[3]^2,(1, 0, 0, 0, 1, 0, 0, 0, 2)=36*z[2]^2*z[3]-260*z[2]*z
[5]-648/5*z[3,5]+3227/4*z[7]+600*z[5]+9364/875*z[2]^4-240/7*z[2]^3+7930/9*z[9]
+576/35*z[2]^3*z[3]+42/5*z[2]^2*z[5]-889/2*z[2]*z[7]-854*z[3]*z[5]+146*z[2]*z[
3]^2+44*z[3]^3-342*z[3]^2,(0, 0, 0, 0, 3, 0, 1, 0, 0)=-20*z[2]*z[5]+147/2*z[7]
+80*z[5]+201/4*z[9]-8*z[2]^2*z[5]-231/8*z[2]*z[7]-62*z[3]*z[5]+6*z[2]*z[3]^2+6
*z[3]^3-24*z[3]^2,(0, 1, 0, 0, 0, 2, 0, 0, 0)=20*z[2]*z[5]-35*z[7]-60*z[5]+20*
z[3]*z[5]-12*z[2]*z[3]^2+30*z[3]^2,(0, 0, 1, 0, 2, 1, 0, 0, 0)=-100*z[2]*z[5]+
539/4*z[7]+240*z[5]+695/18*z[9]-4*z[2]^2*z[5]-511/8*z[2]*z[7]-136*z[3]*z[5]+42
*z[2]*z[3]^2+20*z[3]^3-108*z[3]^2,(0, 1, 0, 0, 0, 0, 1, 0, 2)=-100*z[2]*z[5]+
707/4*z[7]+240*z[5]+2375/36*z[9]-4*z[2]^2*z[5]-161/2*z[2]*z[7]-136*z[3]*z[5]+
48*z[2]*z[3]^2+16*z[3]^3-108*z[3]^2,(0, 0, 0, 1, 0, 3, 0, 0, 0)=-20*z[2]*z[5]+
133/2*z[7]+80*z[5]+13/6*z[9]-8*z[2]^2*z[5]-63/2*z[2]*z[7]-52*z[3]*z[5]+12*z[2]
*z[3]^2+12*z[3]^3-42*z[3]^2,(0, 0, 0, 0, 1, 0, 0, 0, 1)=-20*z[2]*z[5]+91/2*z[7
]+40*z[5]-18*z[3]^2,(1, 0, 1, 1, 0, 0, 0, 1, 0)=72*z[2]^2*z[3]-600*z[2]*z[5]-\
1296/5*z[3,5]+2219/2*z[7]+1200*z[5]+9984/125*z[2]^4-480/7*z[2]^3+3567/4*z[9]+
100/7*z[2]^3*z[3]+324/5*z[2]^2*z[5]-2555/4*z[2]*z[7]-1492*z[3]*z[5]+342*z[2]*z
[3]^2+244*z[3]^3-684*z[3]^2,(0, 0, 1, 0, 1, 0, 1, 1, 0)=-240*z[2]*z[5]+483/2*z
[7]+480*z[5]+607/36*z[9]+12*z[2]^2*z[5]-483/4*z[2]*z[7]-216*z[3]*z[5]+108*z[2]
*z[3]^2+68*z[3]^3-216*z[3]^2,(0, 0, 1, 0, 1, 0, 0, 2, 0)=-100*z[2]*z[5]+399/2*
z[7]+240*z[5]+607/36*z[9]-4*z[2]^2*z[5]-98*z[2]*z[7]-158*z[3]*z[5]+54*z[2]*z[3
]^2+38*z[3]^3-126*z[3]^2,(0, 0, 0, 0, 0, 1, 0, 3, 0)=-20*z[2]*z[5]+126*z[7]+80
*z[5]+844/9*z[9]-8*z[2]^2*z[5]-91/2*z[2]*z[7]-108*z[3]*z[5]+12*z[2]*z[3]^2+20*
z[3]^3-48*z[3]^2,(0, 0, 0, 0, 0, 0, 1, 0, 0)=-20*z[5]+6*z[3]^2,(0, 1, 0, 1, 0,
0, 1, 0, 0)=60*z[2]*z[5]-133/4*z[7]-120*z[5]+42*z[3]*z[5]-18*z[2]*z[3]^2+36*z[
3]^2,(0, 1, 0, 1, 0, 0, 0, 1, 1)=-240*z[2]*z[5]+707/2*z[7]+480*z[5]+497/2*z[9]
+12*z[2]^2*z[5]-707/4*z[2]*z[7]-360*z[3]*z[5]+108*z[2]*z[3]^2+96*z[3]^3-216*z[
3]^2,(0, 0, 1, 0, 1, 1, 0, 0, 0)=60*z[2]*z[5]-42*z[7]-120*z[5]+40*z[3]*z[5]-30
*z[2]*z[3]^2+60*z[3]^2,(0, 0, 0, 0, 1, 0, 0, 1, 1)=60*z[2]*z[5]-98*z[7]-120*z[
5]+92*z[3]*z[5]-30*z[2]*z[3]^2+60*z[3]^2,(2, 0, 1, 0, 0, 0, 0, 0, 0)=-336/5*z[
2]^2*z[3]+180*z[2]*z[5]+324*z[3,5]-865/2*z[7]-380*z[5]-14334/175*z[2]^4+320/7*
z[2]^3+1120*z[3]*z[5]-204*z[2]*z[3]^2+260*z[3]^2,(0, 0, 1, 0, 0, 3, 0, 0, 0)=-\
20*z[2]*z[5]+70*z[7]+80*z[5]+13/3*z[9]-8*z[2]^2*z[5]-63/2*z[2]*z[7]-52*z[3]*z[
5]+12*z[2]*z[3]^2+12*z[3]^3-48*z[3]^2,(0, 2, 0, 0, 0, 0, 2, 0, 0)=-40*z[2]*z[5
]+357/4*z[7]+120*z[5]+257/3*z[9]-2*z[2]^2*z[5]-63/4*z[2]*z[7]-10*z[3]*z[5]+12*
z[2]*z[3]^2-12*z[3]^3-36*z[3]^2,(0, 0, 2, 0, 0, 1, 1, 0, 0)=-100*z[2]*z[5]+231
/2*z[7]+240*z[5]+304/9*z[9]-4*z[2]^2*z[5]-42*z[2]*z[7]-80*z[3]*z[5]+54*z[2]*z[
3]^2+26*z[3]^3-126*z[3]^2,(2, 0, 0, 0, 1, 0, 0, 1, 0)=192*z[2]^2*z[3]-860*z[2]
*z[5]-2754/5*z[3,5]+3683/2*z[7]+1600*z[5]+102787/875*z[2]^4-160*z[2]^3+14969/9
*z[9]+3484/35*z[2]^3*z[3]+228/5*z[2]^2*z[5]-4943/4*z[2]*z[7]-2362*z[3]*z[5]+
470*z[2]*z[3]^2+506/3*z[3]^3-958*z[3]^2,(1, 0, 0, 0, 1, 0, 0, 0, 1)=-108/5*z[2
]^2*z[3]+140*z[2]*z[5]+324/5*z[3,5]-1267/4*z[7]-280*z[5]-9682/875*z[2]^4+160/7
*z[2]^3+412*z[3]*z[5]-98*z[2]*z[3]^2+160*z[3]^2,(1, 0, 0, 0, 0, 2, 1, 0, 0)=36
*z[2]^2*z[3]-260*z[2]*z[5]-648/5*z[3,5]+2331/4*z[7]+600*z[5]+21124/875*z[2]^4-\
240/7*z[2]^3+10999/18*z[9]+856/35*z[2]^3*z[3]+84/5*z[2]^2*z[5]-609/2*z[2]*z[7]
-852*z[3]*z[5]+146*z[2]*z[3]^2+174*z[3]^3-342*z[3]^2,(0, 1, 0, 0, 1, 0, 0, 0,
1)=60*z[2]*z[5]-259/4*z[7]-120*z[5]+44*z[3]*z[5]-24*z[2]*z[3]^2+48*z[3]^2,(0,
0, 0, 0, 2, 1, 0, 0, 0)=20*z[2]*z[5]-483/8*z[7]-60*z[5]+70*z[3]*z[5]-6*z[2]*z[
3]^2+24*z[3]^2,(0, 2, 1, 0, 1, 0, 0, 0, 0)=-100*z[2]*z[5]+511/4*z[7]+240*z[5]+
695/36*z[9]-4*z[2]^2*z[5]-497/8*z[2]*z[7]-133*z[3]*z[5]+36*z[2]*z[3]^2+22*z[3]
^3-90*z[3]^2,(0, 0, 1, 0, 0, 0, 0, 0, 3)=-20*z[2]*z[5]+126*z[7]+80*z[5]+844/9*
z[9]-8*z[2]^2*z[5]-91/2*z[2]*z[7]-108*z[3]*z[5]+12*z[2]*z[3]^2+20*z[3]^3-48*z[
3]^2,(0, 0, 2, 0, 0, 0, 1, 0, 1)=-100*z[2]*z[5]+315/2*z[7]+240*z[5]+725/36*z[9
]-4*z[2]^2*z[5]-70*z[2]*z[7]-128*z[3]*z[5]+54*z[2]*z[3]^2+34*z[3]^3-126*z[3]^2
,(0, 0, 0, 2, 0, 1, 0, 0, 1)=-100*z[2]*z[5]+763/4*z[7]+240*z[5]+1099/18*z[9]-4
*z[2]^2*z[5]-623/8*z[2]*z[7]-126*z[3]*z[5]+42*z[2]*z[3]^2+4*z[3]^3-108*z[3]^2,
(0, 0, 0, 0, 3, 0, 0, 0, 0)=-231/8*z[7]-20*z[5]+17*z[3]*z[5]+6*z[3]^2,(1, 0, 0
, 1, 0, 0, 0, 2, 0)=36*z[2]^2*z[3]-260*z[2]*z[5]-648/5*z[3,5]+2779/4*z[7]+600*
z[5]+21124/875*z[2]^4-240/7*z[2]^3+17903/36*z[9]+416/35*z[2]^3*z[3]+18/5*z[2]^
2*z[5]-721/2*z[2]*z[7]-814*z[3]*z[5]+146*z[2]*z[3]^2+104*z[3]^3-342*z[3]^2,(0,
2, 0, 0, 0, 0, 0, 0, 1)=20*z[2]*z[5]-371/8*z[7]-60*z[5]+48*z[3]*z[5]-6*z[2]*z[
3]^2+24*z[3]^2,(0, 1, 3, 0, 0, 0, 0, 0, 0)=-20*z[2]*z[5]+189/2*z[7]+80*z[5]+
746/9*z[9]-8*z[2]^2*z[5]-63/2*z[2]*z[7]-100*z[3]*z[5]+12*z[2]*z[3]^2+28*z[3]^3
-42*z[3]^2,(0, 0, 0, 0, 0, 1, 1, 2, 0)=-100*z[2]*z[5]+567/2*z[7]+240*z[5]+2207
/9*z[9]-4*z[2]^2*z[5]-126*z[2]*z[7]-262*z[3]*z[5]+54*z[2]*z[3]^2+58*z[3]^3-126
*z[3]^2,(0, 1, 0, 0, 1, 2, 0, 0, 0)=-100*z[2]*z[5]+539/4*z[7]+240*z[5]+13/4*z[
9]-4*z[2]^2*z[5]-133/2*z[2]*z[7]-128*z[3]*z[5]+48*z[2]*z[3]^2+36*z[3]^3-108*z[
3]^2,(0, 1, 0, 0, 0, 1, 1, 0, 1)=-240*z[2]*z[5]+483/2*z[7]+480*z[5]+1313/12*z[
9]+12*z[2]^2*z[5]-483/4*z[2]*z[7]-216*z[3]*z[5]+108*z[2]*z[3]^2+24*z[3]^3-216*
z[3]^2,(2, 1, 1, 0, 0, 0, 0, 0, 0)=192*z[2]^2*z[3]-860*z[2]*z[5]-2754/5*z[3,5]
+3431/2*z[7]+1600*z[5]+120427/875*z[2]^4-160*z[2]^3+17111/9*z[9]+692/5*z[2]^3*
z[3]+432/5*z[2]^2*z[5]-4607/4*z[2]*z[7]-2286*z[3]*z[5]+470*z[2]*z[3]^2+266*z[3
]^3-958*z[3]^2,(2, 1, 0, 0, 1, 0, 0, 0, 0)=816/5*z[2]^2*z[3]-860*z[2]*z[5]-\
1782/5*z[3,5]+5777/4*z[7]+1600*z[5]+85051/875*z[2]^4-160*z[2]^3+11545/18*z[9]+
104/7*z[2]^3*z[3]+156/5*z[2]^2*z[5]-926*z[2]*z[7]-1630*z[3]*z[5]+416*z[2]*z[3]
^2+290/3*z[3]^3-844*z[3]^2,(0, 1, 0, 0, 0, 1, 0, 1, 0)=60*z[2]*z[5]-84*z[7]-\
120*z[5]+48*z[3]*z[5]-30*z[2]*z[3]^2+60*z[3]^2,(1, 0, 1, 0, 1, 0, 1, 0, 0)=288
/5*z[2]^2*z[3]-600*z[2]*z[5]-162*z[3,5]+721*z[7]+1200*z[5]+2697/35*z[2]^4-480/
7*z[2]^3+3323/18*z[9]-208/35*z[2]^3*z[3]+36*z[2]^2*z[5]-1533/4*z[2]*z[7]-862*z
[3]*z[5]+300*z[2]*z[3]^2+144*z[3]^3-600*z[3]^2,(0, 0, 2, 0, 2, 0, 0, 0, 0)=-40
*z[2]*z[5]+539/8*z[7]+120*z[5]+1621/36*z[9]-2*z[2]^2*z[5]-7/2*z[2]*z[7]-46*z[3
]*z[5]+18*z[2]*z[3]^2+2*z[3]^3-54*z[3]^2,(0, 0, 0, 0, 0, 1, 3, 0, 0)=-20*z[2]*
z[5]+357/4*z[7]+80*z[5]+201/2*z[9]-8*z[2]^2*z[5]-231/8*z[2]*z[7]-87*z[3]*z[5]+
6*z[2]*z[3]^2+6*z[3]^3-30*z[3]^2,(0, 1, 0, 0, 0, 0, 2, 0, 0)=20*z[2]*z[5]-357/
8*z[7]-60*z[5]+5*z[3]*z[5]-6*z[2]*z[3]^2+18*z[3]^2,(1, 0, 0, 0, 0, 0, 0, 1, 1)
=-144/5*z[2]^2*z[3]+140*z[2]*z[5]+648/5*z[3,5]-378*z[7]-280*z[5]-32884/875*z[2
]^4+160/7*z[2]^3+632*z[3]*z[5]-116*z[2]*z[3]^2+184*z[3]^2,(0, 1, 1, 1, 0, 0, 1
, 0, 0)=-240*z[2]*z[5]+399/2*z[7]+480*z[5]+485/9*z[9]+12*z[2]^2*z[5]-399/4*z[2
]*z[7]-214*z[3]*z[5]+90*z[2]*z[3]^2+40*z[3]^3-180*z[3]^2,(2, 0, 0, 0, 0, 0, 0,
1, 1)=1104/5*z[2]^2*z[3]-860*z[2]*z[5]-3888/5*z[3,5]+2251*z[7]+1600*z[5]+
129184/875*z[2]^4-160*z[2]^3+24515/9*z[9]+7768/35*z[2]^3*z[3]+12/5*z[2]^2*z[5]
-1556*z[2]*z[7]-3160*z[3]*z[5]+524*z[2]*z[3]^2+688/3*z[3]^3-1072*z[3]^2,(0, 0,
1, 1, 0, 1, 0, 0, 1)=-240*z[2]*z[5]+315*z[7]+480*z[5]+607/18*z[9]+12*z[2]^2*z[
5]-315/2*z[2]*z[7]-264*z[3]*z[5]+126*z[2]*z[3]^2+76*z[3]^3-252*z[3]^2,(1, 0, 0
, 0, 0, 0, 0, 0, 1)=72/5*z[2]^2*z[3]-60*z[2]*z[5]+343/2*z[7]+80*z[5]-80/7*z[2]
^3-56*z[3]^2,(1, 0, 0, 0, 2, 0, 0, 1, 0)=144/5*z[2]^2*z[3]-260*z[2]*z[5]-81*z[
3,5]+1113/2*z[7]+600*z[5]+1121/70*z[2]^4-240/7*z[2]^3+5131/9*z[9]+708/35*z[2]^
3*z[3]+24/5*z[2]^2*z[5]-1911/8*z[2]*z[7]-617*z[3]*z[5]+122*z[2]*z[3]^2+44*z[3]
^3-300*z[3]^2,(4, 0, 0, 0, 0, 0, 0, 0, 0)=1848/5*z[2]^2*z[3]-840*z[2]*z[5]-\
1944/5*z[3,5]+2219*z[7]+1100*z[5]+46752/875*z[2]^4-1040/7*z[2]^3+11092/3*z[9]+
2096/5*z[2]^3*z[3]-1224/5*z[2]^2*z[5]-1902*z[2]*z[7]-1376*z[3]*z[5]+264*z[2]*z
[3]^2-400/3*z[3]^3-572*z[3]^2,(0, 2, 0, 0, 0, 2, 0, 0, 0)=-40*z[2]*z[5]+539/8*
z[7]+120*z[5]+1621/36*z[9]-2*z[2]^2*z[5]-7/2*z[2]*z[7]-46*z[3]*z[5]+18*z[2]*z[
3]^2+2*z[3]^3-54*z[3]^2,(1, 0, 2, 0, 0, 0, 0, 1, 0)=216/5*z[2]^2*z[3]-260*z[2]
*z[5]-972/5*z[3,5]+1337/2*z[7]+600*z[5]+38446/875*z[2]^4-240/7*z[2]^3+4181/6*z
[9]+856/35*z[2]^3*z[3]+84/5*z[2]^2*z[5]-315*z[2]*z[7]-980*z[3]*z[5]+164*z[2]*z
[3]^2+152*z[3]^3-384*z[3]^2,(0, 0, 2, 0, 0, 0, 1, 1, 0)=-100*z[2]*z[5]+371/2*z
[7]+240*z[5]+128/3*z[9]-4*z[2]^2*z[5]-70*z[2]*z[7]-136*z[3]*z[5]+54*z[2]*z[3]^
2+30*z[3]^3-126*z[3]^2,(1, 0, 0, 0, 0, 1, 2, 0, 0)=144/5*z[2]^2*z[3]-260*z[2]*
z[5]-81*z[3,5]+1113/2*z[7]+600*z[5]+3253/350*z[2]^4-240/7*z[2]^3+24809/36*z[9]
+164/5*z[2]^3*z[3]+18*z[2]^2*z[5]-2247/8*z[2]*z[7]-707*z[3]*z[5]+122*z[2]*z[3]
^2+86*z[3]^3-300*z[3]^2,(0, 0, 1, 0, 0, 0, 2, 0, 1)=-100*z[2]*z[5]+539/4*z[7]+
240*z[5]+193/3*z[9]-4*z[2]^2*z[5]-399/8*z[2]*z[7]-114*z[3]*z[5]+42*z[2]*z[3]^2
+12*z[3]^3-108*z[3]^2,(0, 0, 0, 0, 1, 1, 1, 0, 0)=60*z[2]*z[5]-315/4*z[7]-120*
z[5]+88*z[3]*z[5]-24*z[2]*z[3]^2+48*z[3]^2,(0, 0, 1, 1, 0, 1, 0, 0, 0)=60*z[2]
*z[5]-42*z[7]-120*z[5]+40*z[3]*z[5]-30*z[2]*z[3]^2+60*z[3]^2,(1, 0, 0, 0, 0, 1
, 0, 1, 1)=432/5*z[2]^2*z[3]-600*z[2]*z[5]-1944/5*z[3,5]+1337*z[7]+1200*z[5]+
98652/875*z[2]^4-480/7*z[2]^3+18773/18*z[9]+248/35*z[2]^3*z[3]+324/5*z[2]^2*z[
5]-1547/2*z[2]*z[7]-1872*z[3]*z[5]+384*z[2]*z[3]^2+216*z[3]^3-768*z[3]^2,(0, 2
, 0, 0, 0, 0, 1, 0, 1)=-100*z[2]*z[5]+567/4*z[7]+240*z[5]+2765/36*z[9]-4*z[2]^
2*z[5]-497/8*z[2]*z[7]-97*z[3]*z[5]+36*z[2]*z[3]^2-14*z[3]^3-90*z[3]^2,(0, 0,
0, 1, 1, 0, 1, 1, 0)=-240*z[2]*z[5]+455/2*z[7]+480*z[5]+2375/36*z[9]+12*z[2]^2
*z[5]-455/4*z[2]*z[7]-218*z[3]*z[5]+90*z[2]*z[3]^2+40*z[3]^3-180*z[3]^2,(0, 2,
0, 0, 1, 0, 0, 0, 0)=20*z[2]*z[5]-245/8*z[7]-60*z[5]+23*z[3]*z[5]-6*z[2]*z[3]^
2+18*z[3]^2,(0, 0, 0, 0, 0, 0, 1, 1, 2)=-100*z[2]*z[5]+483/2*z[7]+240*z[5]+
2807/18*z[9]-4*z[2]^2*z[5]-98*z[2]*z[7]-210*z[3]*z[5]+54*z[2]*z[3]^2+50*z[3]^3
-126*z[3]^2,(1, 1, 0, 0, 0, 0, 0, 2, 0)=36*z[2]^2*z[3]-260*z[2]*z[5]-648/5*z[3
,5]+3227/4*z[7]+600*z[5]+9364/875*z[2]^4-240/7*z[2]^3+7930/9*z[9]+576/35*z[2]^
3*z[3]+42/5*z[2]^2*z[5]-889/2*z[2]*z[7]-854*z[3]*z[5]+146*z[2]*z[3]^2+44*z[3]^
3-342*z[3]^2,(0, 3, 0, 0, 0, 1, 0, 0, 0)=-20*z[2]*z[5]+245/4*z[7]+80*z[5]+164/
9*z[9]-8*z[2]^2*z[5]-231/8*z[2]*z[7]-43*z[3]*z[5]+6*z[2]*z[3]^2-2*z[3]^3-30*z[
3]^2,(0, 0, 0, 0, 1, 0, 1, 0, 2)=-100*z[2]*z[5]+931/4*z[7]+240*z[5]+2207/18*z[
9]-4*z[2]^2*z[5]-217/2*z[2]*z[7]-188*z[3]*z[5]+48*z[2]*z[3]^2+44*z[3]^3-108*z[
3]^2,(1, 2, 0, 0, 0, 1, 0, 0, 0)=144/5*z[2]^2*z[3]-260*z[2]*z[5]-81*z[3,5]+889
/2*z[7]+600*z[5]+7957/350*z[2]^4-240/7*z[2]^3+2399/9*z[9]+268/35*z[2]^3*z[3]-\
42/5*z[2]^2*z[5]-1575/8*z[2]*z[7]-471*z[3]*z[5]+122*z[2]*z[3]^2-6*z[3]^3-300*z
[3]^2,(0, 0, 0, 0, 0, 1, 0, 0, 0)=-20*z[5]+12*z[3]^2,(0, 0, 0, 0, 3, 0, 0, 0,
1)=-20*z[2]*z[5]+413/4*z[7]+80*z[5]+5099/36*z[9]-8*z[2]^2*z[5]-231/8*z[2]*z[7]
-69*z[3]*z[5]+6*z[2]*z[3]^2-2*z[3]^3-30*z[3]^2,(0, 3, 0, 0, 1, 0, 0, 0, 0)=-20
*z[2]*z[5]+119/2*z[7]+80*z[5]+82/9*z[9]-8*z[2]^2*z[5]-231/8*z[2]*z[7]-40*z[3]*
z[5]+6*z[2]*z[3]^2+2*z[3]^3-24*z[3]^2,(0, 0, 0, 0, 0, 1, 0, 1, 0)=-20*z[2]*z[5
]+35*z[7]+40*z[5]-24*z[3]^2,(0, 0, 0, 1, 0, 0, 2, 0, 0)=20*z[2]*z[5]-245/8*z[7
]-60*z[5]+23*z[3]*z[5]-6*z[2]*z[3]^2+18*z[3]^2,(0, 0, 0, 1, 0, 2, 0, 0, 0)=20*
z[2]*z[5]-35*z[7]-60*z[5]+20*z[3]*z[5]-12*z[2]*z[3]^2+30*z[3]^2,(0, 0, 0, 0, 0
, 2, 0, 0, 1)=20*z[2]*z[5]-133/2*z[7]-60*z[5]+68*z[3]*z[5]-12*z[2]*z[3]^2+36*z
[3]^2,(0, 0, 0, 1, 0, 0, 1, 1, 1)=-240*z[2]*z[5]+651/2*z[7]+480*z[5]+1141/18*z
[9]+12*z[2]^2*z[5]-651/4*z[2]*z[7]-272*z[3]*z[5]+108*z[2]*z[3]^2+64*z[3]^3-216
*z[3]^2,(0, 1, 0, 0, 1, 0, 0, 1, 1)=-240*z[2]*z[5]+651/2*z[7]+480*z[5]+1141/18
*z[9]+12*z[2]^2*z[5]-651/4*z[2]*z[7]-272*z[3]*z[5]+108*z[2]*z[3]^2+64*z[3]^3-\
216*z[3]^2,(0, 1, 0, 0, 0, 0, 1, 1, 0)=60*z[2]*z[5]-427/4*z[7]-120*z[5]+12*z[3
]*z[5]-24*z[2]*z[3]^2+48*z[3]^2,(0, 1, 1, 0, 0, 1, 0, 0, 1)=-240*z[2]*z[5]+259
*z[7]+480*z[5]+725/18*z[9]+12*z[2]^2*z[5]-259/2*z[2]*z[7]-208*z[3]*z[5]+126*z[
2]*z[3]^2+68*z[3]^3-252*z[3]^2,(1, 0, 0, 1, 0, 1, 0, 0, 1)=72*z[2]^2*z[3]-600*
z[2]*z[5]-1296/5*z[3,5]+2219/2*z[7]+1200*z[5]+9984/125*z[2]^4-480/7*z[2]^3+
3625/9*z[9]-60/7*z[2]^3*z[3]+204/5*z[2]^2*z[5]-2555/4*z[2]*z[7]-1292*z[3]*z[5]
+342*z[2]*z[3]^2+80*z[3]^3-684*z[3]^2,(0, 0, 0, 0, 2, 1, 0, 1, 0)=-100*z[2]*z[
5]+763/4*z[7]+240*z[5]+645/4*z[9]-4*z[2]^2*z[5]-623/8*z[2]*z[7]-206*z[3]*z[5]+
42*z[2]*z[3]^2+36*z[3]^3-108*z[3]^2,(0, 1, 0, 1, 0, 0, 0, 0, 1)=60*z[2]*z[5]-\
315/4*z[7]-120*z[5]+88*z[3]*z[5]-24*z[2]*z[3]^2+48*z[3]^2,(0, 0, 0, 0, 2, 0, 0
, 1, 1)=-100*z[2]*z[5]+875/4*z[7]+240*z[5]+2981/18*z[9]-4*z[2]^2*z[5]-735/8*z[
2]*z[7]-192*z[3]*z[5]+42*z[2]*z[3]^2+20*z[3]^3-108*z[3]^2,(0, 0, 1, 0, 0, 0, 1
, 2, 0)=-100*z[2]*z[5]+511/2*z[7]+240*z[5]+325/9*z[9]-4*z[2]^2*z[5]-126*z[2]*z
[7]-174*z[3]*z[5]+54*z[2]*z[3]^2+26*z[3]^3-126*z[3]^2,(0, 2, 0, 0, 0, 0, 1, 1,
0)=-100*z[2]*z[5]+903/4*z[7]+240*z[5]+1795/9*z[9]-4*z[2]^2*z[5]-721/8*z[2]*z[7
]-69*z[3]*z[5]+36*z[2]*z[3]^2-34*z[3]^3-90*z[3]^2,(1, 0, 0, 1, 1, 0, 0, 0, 1)=
288/5*z[2]^2*z[3]-600*z[2]*z[5]-162*z[3,5]+1169*z[7]+1200*z[5]+6429/175*z[2]^4
-480/7*z[2]^3+33481/36*z[9]-768/35*z[2]^3*z[3]+96/5*z[2]^2*z[5]-2765/4*z[2]*z[
7]-986*z[3]*z[5]+300*z[2]*z[3]^2-160*z[3]^3-600*z[3]^2,(0, 0, 0, 2, 0, 0, 0, 1
, 0)=20*z[2]*z[5]-371/8*z[7]-60*z[5]+48*z[3]*z[5]-6*z[2]*z[3]^2+24*z[3]^2,(1,
1, 1, 0, 1, 0, 0, 0, 0)=288/5*z[2]^2*z[3]-600*z[2]*z[5]-162*z[3,5]+777*z[7]+
1200*z[5]+12309/175*z[2]^4-480/7*z[2]^3+2669/12*z[9]-208/35*z[2]^3*z[3]+36*z[2
]^2*z[5]-1701/4*z[2]*z[7]-938*z[3]*z[5]+300*z[2]*z[3]^2+136*z[3]^3-600*z[3]^2,
(0, 1, 1, 1, 0, 1, 0, 0, 0)=-240*z[2]*z[5]+371/2*z[7]+480*z[5]+13/2*z[9]+12*z[
2]^2*z[5]-371/4*z[2]*z[7]-208*z[3]*z[5]+108*z[2]*z[3]^2+72*z[3]^3-216*z[3]^2,(
0, 0, 2, 0, 1, 0, 0, 1, 0)=-100*z[2]*z[5]+315/2*z[7]+240*z[5]+725/36*z[9]-4*z[
2]^2*z[5]-70*z[2]*z[7]-128*z[3]*z[5]+54*z[2]*z[3]^2+34*z[3]^3-126*z[3]^2,(0, 0
, 0, 1, 1, 0, 0, 1, 1)=-240*z[2]*z[5]+707/2*z[7]+480*z[5]+386/3*z[9]+12*z[2]^2
*z[5]-707/4*z[2]*z[7]-240*z[3]*z[5]+108*z[2]*z[3]^2-216*z[3]^2,(0, 0, 1, 1, 0,
1, 0, 1, 0)=-240*z[2]*z[5]+259*z[7]+480*z[5]+725/18*z[9]+12*z[2]^2*z[5]-259/2*
z[2]*z[7]-208*z[3]*z[5]+126*z[2]*z[3]^2+68*z[3]^3-252*z[3]^2,(0, 0, 0, 2, 0, 0
, 0, 2, 0)=-40*z[2]*z[5]+875/8*z[7]+120*z[5]+3691/36*z[9]-2*z[2]^2*z[5]-35/2*z
[2]*z[7]-94*z[3]*z[5]+18*z[2]*z[3]^2+14*z[3]^3-54*z[3]^2,(1, 1, 0, 1, 1, 0, 0,
0, 0)=216/5*z[2]^2*z[3]-600*z[2]*z[5]-486/5*z[3,5]+1463/2*z[7]+1200*z[5]+44223
/875*z[2]^4-480/7*z[2]^3+917/3*z[9]+12/5*z[2]^3*z[3]+186/5*z[2]^2*z[5]-399*z[2
]*z[7]-696*z[3]*z[5]+258*z[2]*z[3]^2+54*z[3]^3-516*z[3]^2,(1, 0, 0, 0, 0, 1, 0
, 0, 0)=72/5*z[2]^2*z[3]-60*z[2]*z[5]+231/2*z[7]+80*z[5]-80/7*z[2]^3-56*z[3]^2
,(0, 1, 2, 0, 0, 0, 0, 0, 1)=-100*z[2]*z[5]+427/2*z[7]+240*z[5]+1531/12*z[9]-4
*z[2]^2*z[5]-98*z[2]*z[7]-224*z[3]*z[5]+54*z[2]*z[3]^2+66*z[3]^3-126*z[3]^2,(2
, 1, 0, 0, 0, 1, 0, 0, 0)=192*z[2]^2*z[3]-860*z[2]*z[5]-2754/5*z[3,5]+3039/2*z
[7]+1600*z[5]+132187/875*z[2]^4-160*z[2]^3+14083/18*z[9]+1004/35*z[2]^3*z[3]-\
144/5*z[2]^2*z[5]-3935/4*z[2]*z[7]-2094*z[3]*z[5]+470*z[2]*z[3]^2+118/3*z[3]^3
-958*z[3]^2,(0, 1, 1, 0, 0, 0, 0, 1, 1)=-240*z[2]*z[5]+399*z[7]+480*z[5]+9121/
36*z[9]+12*z[2]^2*z[5]-399/2*z[2]*z[7]-404*z[3]*z[5]+126*z[2]*z[3]^2+116*z[3]^
3-252*z[3]^2,(0, 0, 1, 0, 1, 0, 1, 0, 1)=-240*z[2]*z[5]+483/2*z[7]+480*z[5]+
607/36*z[9]+12*z[2]^2*z[5]-483/4*z[2]*z[7]-216*z[3]*z[5]+108*z[2]*z[3]^2+68*z[
3]^3-216*z[3]^2,(2, 0, 1, 0, 1, 0, 0, 0, 0)=192*z[2]^2*z[3]-860*z[2]*z[5]-2754
/5*z[3,5]+3039/2*z[7]+1600*z[5]+132187/875*z[2]^4-160*z[2]^3+14083/18*z[9]+
1004/35*z[2]^3*z[3]-144/5*z[2]^2*z[5]-3935/4*z[2]*z[7]-2094*z[3]*z[5]+470*z[2]
*z[3]^2+118/3*z[3]^3-958*z[3]^2,(0, 0, 1, 0, 1, 0, 0, 0, 1)=60*z[2]*z[5]-84*z[
7]-120*z[5]+48*z[3]*z[5]-30*z[2]*z[3]^2+60*z[3]^2,(1, 0, 0, 1, 0, 0, 0, 0, 1)=
-108/5*z[2]^2*z[3]+140*z[2]*z[5]+324/5*z[3,5]-1267/4*z[7]-280*z[5]-9682/875*z[
2]^4+160/7*z[2]^3+412*z[3]*z[5]-98*z[2]*z[3]^2+160*z[3]^2,(2, 0, 0, 0, 1, 0, 1
, 0, 0)=816/5*z[2]^2*z[3]-860*z[2]*z[5]-1782/5*z[3,5]+6169/4*z[7]+1600*z[5]+
79171/875*z[2]^4-160*z[2]^3+24757/18*z[9]+568/7*z[2]^3*z[3]+504/5*z[2]^2*z[5]-\
1010*z[2]*z[7]-1746*z[3]*z[5]+416*z[2]*z[3]^2+242*z[3]^3-844*z[3]^2,(0, 1, 0,
0, 1, 1, 0, 0, 1)=-240*z[2]*z[5]+539/2*z[7]+480*z[5]+607/36*z[9]+12*z[2]^2*z[5
]-539/4*z[2]*z[7]-260*z[3]*z[5]+108*z[2]*z[3]^2+68*z[3]^3-216*z[3]^2,(0, 0, 0,
0, 0, 1, 2, 0, 1)=-100*z[2]*z[5]+763/4*z[7]+240*z[5]+645/4*z[9]-4*z[2]^2*z[5]-\
623/8*z[2]*z[7]-206*z[3]*z[5]+42*z[2]*z[3]^2+36*z[3]^3-108*z[3]^2,(0, 0, 0, 2,
1, 0, 0, 0, 1)=-100*z[2]*z[5]+903/4*z[7]+240*z[5]+1795/9*z[9]-4*z[2]^2*z[5]-\
721/8*z[2]*z[7]-69*z[3]*z[5]+36*z[2]*z[3]^2-34*z[3]^3-90*z[3]^2,(0, 1, 0, 0, 1
, 0, 0, 0, 2)=-100*z[2]*z[5]+875/4*z[7]+240*z[5]+325/18*z[9]-4*z[2]^2*z[5]-217
/2*z[2]*z[7]-144*z[3]*z[5]+48*z[2]*z[3]^2+28*z[3]^3-108*z[3]^2,(0, 0, 0, 0, 0,
2, 1, 0, 1)=-100*z[2]*z[5]+427/2*z[7]+240*z[5]+1531/12*z[9]-4*z[2]^2*z[5]-98*z
[2]*z[7]-224*z[3]*z[5]+54*z[2]*z[3]^2+66*z[3]^3-126*z[3]^2,(0, 1, 2, 0, 0, 0,
0, 1, 0)=-100*z[2]*z[5]+483/2*z[7]+240*z[5]+473/2*z[9]-4*z[2]^2*z[5]-98*z[2]*z
[7]-272*z[3]*z[5]+54*z[2]*z[3]^2+78*z[3]^3-126*z[3]^2,(0, 1, 0, 0, 1, 0, 2, 0,
0)=-100*z[2]*z[5]+245/2*z[7]+240*z[5]+1259/36*z[9]-4*z[2]^2*z[5]-483/8*z[2]*z[
7]-92*z[3]*z[5]+30*z[2]*z[3]^2+4*z[3]^3-72*z[3]^2,(0, 0, 0, 0, 0, 1, 1, 0, 1)=
60*z[2]*z[5]-84*z[7]-120*z[5]+88*z[3]*z[5]-30*z[2]*z[3]^2+60*z[3]^2,(1, 0, 0,
2, 1, 0, 0, 0, 0)=108/5*z[2]^2*z[3]-260*z[2]*z[5]-243/5*z[3,5]+1911/4*z[7]+600
*z[5]+1529/250*z[2]^4-240/7*z[2]^3+10495/24*z[9]-152/35*z[2]^3*z[3]-21*z[2]^2*
z[5]-1869/8*z[2]*z[7]-344*z[3]*z[5]+104*z[2]*z[3]^2-85*z[3]^3-258*z[3]^2,(2, 1
, 0, 0, 0, 0, 0, 0, 0)=-60*z[2]^2*z[3]+180*z[2]*z[5]+162*z[3,5]-1667/4*z[7]-\
380*z[5]-6639/175*z[2]^4+320/7*z[2]^3+718*z[3]*z[5]-168*z[2]*z[3]^2+218*z[3]^2
,(0, 0, 0, 1, 1, 0, 1, 0, 0)=60*z[2]*z[5]-133/4*z[7]-120*z[5]+42*z[3]*z[5]-18*
z[2]*z[3]^2+36*z[3]^2,(0, 0, 0, 1, 0, 2, 1, 0, 0)=-100*z[2]*z[5]+539/4*z[7]+
240*z[5]+13/4*z[9]-4*z[2]^2*z[5]-133/2*z[2]*z[7]-128*z[3]*z[5]+48*z[2]*z[3]^2+
36*z[3]^3-108*z[3]^2,(0, 0, 0, 0, 1, 1, 1, 1, 0)=-240*z[2]*z[5]+707/2*z[7]+480
*z[5]+473/2*z[9]+12*z[2]^2*z[5]-707/4*z[2]*z[7]-400*z[3]*z[5]+108*z[2]*z[3]^2+
108*z[3]^3-216*z[3]^2,(0, 0, 0, 1, 0, 0, 1, 2, 0)=-100*z[2]*z[5]+875/4*z[7]+
240*z[5]+325/18*z[9]-4*z[2]^2*z[5]-217/2*z[2]*z[7]-144*z[3]*z[5]+48*z[2]*z[3]^
2+28*z[3]^3-108*z[3]^2,(1, 0, 0, 1, 2, 0, 0, 0, 0)=108/5*z[2]^2*z[3]-260*z[2]*
z[5]-243/5*z[3,5]+1911/4*z[7]+600*z[5]+1529/250*z[2]^4-240/7*z[2]^3+10495/24*z
[9]-152/35*z[2]^3*z[3]-21*z[2]^2*z[5]-1869/8*z[2]*z[7]-344*z[3]*z[5]+104*z[2]*
z[3]^2-85*z[3]^3-258*z[3]^2,(0, 0, 1, 0, 0, 0, 1, 0, 0)=-20*z[2]*z[5]+7/2*z[7]
+40*z[5]-18*z[3]^2,(0, 1, 0, 0, 0, 0, 0, 1, 0)=-20*z[2]*z[5]+91/2*z[7]+40*z[5]
-18*z[3]^2,(0, 0, 2, 0, 0, 1, 0, 0, 0)=20*z[2]*z[5]-77/2*z[7]-60*z[5]+20*z[3]*
z[5]-12*z[2]*z[3]^2+36*z[3]^2,(0, 0, 0, 3, 0, 0, 1, 0, 0)=-20*z[2]*z[5]+119/2*
z[7]+80*z[5]+82/9*z[9]-8*z[2]^2*z[5]-231/8*z[2]*z[7]-40*z[3]*z[5]+6*z[2]*z[3]^
2+2*z[3]^3-24*z[3]^2,(0, 0, 0, 0, 0, 3, 0, 1, 0)=-20*z[2]*z[5]+98*z[7]+80*z[5]
+1531/18*z[9]-8*z[2]^2*z[5]-63/2*z[2]*z[7]-100*z[3]*z[5]+12*z[2]*z[3]^2+28*z[3
]^3-48*z[3]^2,(1, 1, 1, 0, 0, 0, 0, 0, 0)=-108/5*z[2]^2*z[3]+140*z[2]*z[5]+324
/5*z[3,5]-987/4*z[7]-280*z[5]-15562/875*z[2]^4+160/7*z[2]^3+448*z[3]*z[5]-98*z
[2]*z[3]^2+160*z[3]^2,(0, 0, 1, 3, 0, 0, 0, 0, 0)=-20*z[2]*z[5]+357/4*z[7]+80*
z[5]+201/2*z[9]-8*z[2]^2*z[5]-231/8*z[2]*z[7]-87*z[3]*z[5]+6*z[2]*z[3]^2+6*z[3
]^3-30*z[3]^2,(0, 0, 1, 0, 1, 0, 2, 0, 0)=-100*z[2]*z[5]+399/4*z[7]+240*z[5]+
695/36*z[9]-4*z[2]^2*z[5]-385/8*z[2]*z[7]-111*z[3]*z[5]+36*z[2]*z[3]^2+22*z[3]
^3-90*z[3]^2,(0, 0, 3, 0, 0, 0, 0, 1, 0)=-20*z[2]*z[5]+98*z[7]+80*z[5]+1531/18
*z[9]-8*z[2]^2*z[5]-63/2*z[2]*z[7]-100*z[3]*z[5]+12*z[2]*z[3]^2+28*z[3]^3-48*z
[3]^2,(0, 0, 2, 1, 0, 0, 1, 0, 0)=-100*z[2]*z[5]+539/4*z[7]+240*z[5]+13/4*z[9]
-4*z[2]^2*z[5]-133/2*z[2]*z[7]-128*z[3]*z[5]+48*z[2]*z[3]^2+36*z[3]^3-108*z[3]
^2,(0, 0, 0, 0, 2, 0, 0, 0, 1)=20*z[2]*z[5]-595/8*z[7]-60*z[5]+52*z[3]*z[5]-6*
z[2]*z[3]^2+24*z[3]^2,(1, 1, 0, 0, 1, 0, 0, 1, 0)=288/5*z[2]^2*z[3]-600*z[2]*z
[5]-162*z[3,5]+1001*z[7]+1200*z[5]+9957/175*z[2]^4-480/7*z[2]^3+2633/9*z[9]-\
128/35*z[2]^3*z[3]+192/5*z[2]^2*z[5]-2261/4*z[2]*z[7]-1030*z[3]*z[5]+300*z[2]*
z[3]^2+120*z[3]^3-600*z[3]^2,(1, 0, 0, 0, 0, 0, 1, 1, 1)=72*z[2]^2*z[3]-600*z[
2]*z[5]-1296/5*z[3,5]+2555/2*z[7]+1200*z[5]+9144/125*z[2]^4-480/7*z[2]^3+34877
/36*z[9]+116/7*z[2]^3*z[3]+336/5*z[2]^2*z[5]-2947/4*z[2]*z[7]-1516*z[3]*z[5]+
342*z[2]*z[3]^2+180*z[3]^3-684*z[3]^2,(0, 2, 1, 0, 0, 0, 0, 0, 0)=20*z[2]*z[5]
-483/8*z[7]-60*z[5]+70*z[3]*z[5]-6*z[2]*z[3]^2+24*z[3]^2,(0, 0, 1, 1, 1, 0, 0,
1, 0)=-240*z[2]*z[5]+483/2*z[7]+480*z[5]+1313/12*z[9]+12*z[2]^2*z[5]-483/4*z[2
]*z[7]-216*z[3]*z[5]+108*z[2]*z[3]^2+24*z[3]^3-216*z[3]^2,(0, 0, 0, 1, 1, 2, 0
, 0, 0)=-100*z[2]*z[5]+595/4*z[7]+240*z[5]+485/9*z[9]-4*z[2]^2*z[5]-133/2*z[2]
*z[7]-132*z[3]*z[5]+48*z[2]*z[3]^2+16*z[3]^3-108*z[3]^2,(0, 1, 0, 0, 0, 1, 1,
0, 0)=60*z[2]*z[5]-203/4*z[7]-120*z[5]+44*z[3]*z[5]-24*z[2]*z[3]^2+48*z[3]^2,(
0, 3, 0, 0, 0, 0, 0, 0, 0)=-231/8*z[7]-20*z[5]+17*z[3]*z[5]+6*z[3]^2,(2, 0, 0,
0, 1, 1, 0, 0, 0)=192*z[2]^2*z[3]-860*z[2]*z[5]-2754/5*z[3,5]+3431/2*z[7]+1600
*z[5]+120427/875*z[2]^4-160*z[2]^3+17111/9*z[9]+692/5*z[2]^3*z[3]+432/5*z[2]^2
*z[5]-4607/4*z[2]*z[7]-2286*z[3]*z[5]+470*z[2]*z[3]^2+266*z[3]^3-958*z[3]^2,(0
, 0, 0, 2, 0, 2, 0, 0, 0)=-40*z[2]*z[5]+539/8*z[7]+120*z[5]+1621/36*z[9]-2*z[2
]^2*z[5]-7/2*z[2]*z[7]-46*z[3]*z[5]+18*z[2]*z[3]^2+2*z[3]^3-54*z[3]^2,(1, 0, 0
, 1, 0, 0, 1, 0, 1)=288/5*z[2]^2*z[3]-600*z[2]*z[5]-162*z[3,5]+1001*z[7]+1200*
z[5]+9957/175*z[2]^4-480/7*z[2]^3+2633/9*z[9]-128/35*z[2]^3*z[3]+192/5*z[2]^2*
z[5]-2261/4*z[2]*z[7]-1030*z[3]*z[5]+300*z[2]*z[3]^2+120*z[3]^3-600*z[3]^2,(2,
0, 0, 0, 2, 0, 0, 0, 0)=408/5*z[2]^2*z[3]-360*z[2]*z[5]-891/5*z[3,5]+7345/8*z[
7]+800*z[5]+51531/1750*z[2]^4-80*z[2]^3+5337/4*z[9]+432/5*z[2]^3*z[3]+54/5*z[2
]^2*z[5]-945/2*z[2]*z[7]-907*z[3]*z[5]+186*z[2]*z[3]^2-z[3]^3-422*z[3]^2,(1, 0
, 0, 1, 1, 0, 0, 1, 0)=288/5*z[2]^2*z[3]-600*z[2]*z[5]-162*z[3,5]+945*z[7]+
1200*z[5]+11133/175*z[2]^4-480/7*z[2]^3+6245/12*z[9]-128/35*z[2]^3*z[3]+192/5*
z[2]^2*z[5]-2093/4*z[2]*z[7]-954*z[3]*z[5]+300*z[2]*z[3]^2-16*z[3]^3-600*z[3]^
2,(3, 0, 0, 0, 0, 0, 0, 0, 1)=312*z[2]^2*z[3]-900*z[2]*z[5]-3564/5*z[3,5]+4937
/2*z[7]+1400*z[5]+94902/875*z[2]^4-1520/7*z[2]^3+3954*z[9]+16232/35*z[2]^3*z[3
]-888/5*z[2]^2*z[5]-1980*z[2]*z[7]-2640*z[3]*z[5]+468*z[2]*z[3]^2+136/3*z[3]^3
-992*z[3]^2,(0, 0, 2, 1, 1, 0, 0, 0, 0)=-100*z[2]*z[5]+595/4*z[7]+240*z[5]+485
/9*z[9]-4*z[2]^2*z[5]-133/2*z[2]*z[7]-132*z[3]*z[5]+48*z[2]*z[3]^2+16*z[3]^3-\
108*z[3]^2,(0, 3, 0, 1, 0, 0, 0, 0, 0)=-20*z[2]*z[5]+147/2*z[7]+80*z[5]+201/4*
z[9]-8*z[2]^2*z[5]-231/8*z[2]*z[7]-62*z[3]*z[5]+6*z[2]*z[3]^2+6*z[3]^3-24*z[3]
^2,(0, 0, 0, 0, 0, 1, 0, 0, 2)=20*z[2]*z[5]-161/2*z[7]-60*z[5]+72*z[3]*z[5]-12
*z[2]*z[3]^2+36*z[3]^2,(0, 0, 1, 2, 0, 0, 1, 0, 0)=-100*z[2]*z[5]+511/4*z[7]+
240*z[5]+695/36*z[9]-4*z[2]^2*z[5]-497/8*z[2]*z[7]-133*z[3]*z[5]+36*z[2]*z[3]^
2+22*z[3]^3-90*z[3]^2,(2, 0, 0, 1, 0, 0, 0, 1, 0)=192*z[2]^2*z[3]-860*z[2]*z[5
]-2754/5*z[3,5]+3683/2*z[7]+1600*z[5]+102787/875*z[2]^4-160*z[2]^3+14969/9*z[9
]+3484/35*z[2]^3*z[3]+228/5*z[2]^2*z[5]-4943/4*z[2]*z[7]-2362*z[3]*z[5]+470*z[
2]*z[3]^2+506/3*z[3]^3-958*z[3]^2,(0, 0, 0, 0, 0, 0, 0, 0, 2)=91/2*z[7]+20*z[5
]-12*z[3]^2,(0, 0, 0, 1, 0, 0, 0, 1, 2)=-100*z[2]*z[5]+539/2*z[7]+240*z[5]+422
/3*z[9]-4*z[2]^2*z[5]-126*z[2]*z[7]-218*z[3]*z[5]+54*z[2]*z[3]^2+42*z[3]^3-126
*z[3]^2,(0, 0, 0, 0, 1, 0, 0, 0, 2)=20*z[2]*z[5]-91*z[7]-60*z[5]+54*z[3]*z[5]-\
12*z[2]*z[3]^2+30*z[3]^2,(0, 1, 1, 0, 1, 0, 0, 0, 0)=60*z[2]*z[5]-147/4*z[7]-\
120*z[5]+40*z[3]*z[5]-24*z[2]*z[3]^2+48*z[3]^2,(1, 1, 0, 0, 0, 0, 0, 0, 2)=36*
z[2]^2*z[3]-260*z[2]*z[5]-648/5*z[3,5]+2779/4*z[7]+600*z[5]+21124/875*z[2]^4-\
240/7*z[2]^3+17903/36*z[9]+416/35*z[2]^3*z[3]+18/5*z[2]^2*z[5]-721/2*z[2]*z[7]
-814*z[3]*z[5]+146*z[2]*z[3]^2+104*z[3]^3-342*z[3]^2,(2, 0, 0, 0, 0, 0, 0, 0,
0)=264/5*z[2]^2*z[3]-120*z[2]*z[5]+317*z[7]+140*z[5]-80/7*z[2]^3-44*z[3]^2,(0,
0, 0, 1, 1, 0, 0, 1, 0)=60*z[2]*z[5]-203/4*z[7]-120*z[5]+44*z[3]*z[5]-24*z[2]*
z[3]^2+48*z[3]^2,(0, 0, 2, 2, 0, 0, 0, 0, 0)=-40*z[2]*z[5]+987/8*z[7]+120*z[5]
+2555/18*z[9]-2*z[2]^2*z[5]-63/2*z[2]*z[7]-138*z[3]*z[5]+18*z[2]*z[3]^2+26*z[3
]^3-54*z[3]^2,(1, 0, 0, 0, 0, 0, 1, 0, 2)=36*z[2]^2*z[3]-260*z[2]*z[5]-648/5*z
[3,5]+2779/4*z[7]+600*z[5]+21124/875*z[2]^4-240/7*z[2]^3+17903/36*z[9]+416/35*
z[2]^3*z[3]+18/5*z[2]^2*z[5]-721/2*z[2]*z[7]-814*z[3]*z[5]+146*z[2]*z[3]^2+104
*z[3]^3-342*z[3]^2,(0, 0, 0, 0, 1, 2, 1, 0, 0)=-100*z[2]*z[5]+819/4*z[7]+240*z
[5]+373/3*z[9]-4*z[2]^2*z[5]-189/2*z[2]*z[7]-224*z[3]*z[5]+48*z[2]*z[3]^2+60*z
[3]^3-108*z[3]^2,(0, 0, 1, 0, 0, 0, 0, 1, 0)=-20*z[2]*z[5]+35*z[7]+40*z[5]-24*
z[3]^2,(0, 0, 1, 0, 0, 0, 1, 1, 1)=-240*z[2]*z[5]+343*z[7]+480*z[5]+2143/36*z[
9]+12*z[2]^2*z[5]-343/2*z[2]*z[7]-268*z[3]*z[5]+126*z[2]*z[3]^2+68*z[3]^3-252*
z[3]^2,(0, 0, 0, 0, 0, 0, 1, 0, 1)=-20*z[2]*z[5]+35/2*z[7]+40*z[5]-18*z[3]^2,(
1, 0, 0, 1, 0, 0, 0, 1, 0)=-108/5*z[2]^2*z[3]+140*z[2]*z[5]+324/5*z[3,5]-1155/
4*z[7]-280*z[5]-21442/875*z[2]^4+160/7*z[2]^3+380*z[3]*z[5]-98*z[2]*z[3]^2+160
*z[3]^2,(0, 1, 0, 1, 2, 0, 0, 0, 0)=-100*z[2]*z[5]+217/2*z[7]+240*z[5]+251/6*z
[9]-4*z[2]^2*z[5]-371/8*z[2]*z[7]-70*z[3]*z[5]+30*z[2]*z[3]^2-72*z[3]^2,(0, 0,
0, 1, 0, 0, 0, 0, 0)=-20*z[5]+6*z[3]^2,(0, 0, 1, 1, 1, 0, 1, 0, 0)=-240*z[2]*z
[5]+287/2*z[7]+480*z[5]+1999/36*z[9]+12*z[2]^2*z[5]-287/4*z[2]*z[7]-166*z[3]*z
[5]+90*z[2]*z[3]^2+32*z[3]^3-180*z[3]^2,(1, 0, 0, 1, 0, 1, 0, 0, 0)=-108/5*z[2
]^2*z[3]+140*z[2]*z[5]+324/5*z[3,5]-875/4*z[7]-280*z[5]-27322/875*z[2]^4+160/7
*z[2]^3+256*z[3]*z[5]-98*z[2]*z[3]^2+160*z[3]^2,(0, 0, 0, 0, 1, 0, 1, 1, 0)=60
*z[2]*z[5]-315/4*z[7]-120*z[5]+88*z[3]*z[5]-24*z[2]*z[3]^2+48*z[3]^2,(0, 1, 1,
0, 0, 2, 0, 0, 0)=-100*z[2]*z[5]+231/2*z[7]+240*z[5]+304/9*z[9]-4*z[2]^2*z[5]-\
42*z[2]*z[7]-80*z[3]*z[5]+54*z[2]*z[3]^2+26*z[3]^3-126*z[3]^2,(0, 0, 0, 0, 0,
2, 0, 1, 1)=-100*z[2]*z[5]+238*z[7]+240*z[5]+2659/18*z[9]-4*z[2]^2*z[5]-203/2*
z[2]*z[7]-224*z[3]*z[5]+60*z[2]*z[3]^2+64*z[3]^3-144*z[3]^2,(0, 1, 0, 2, 1, 0,
0, 0, 0)=-100*z[2]*z[5]+245/2*z[7]+240*z[5]+1259/36*z[9]-4*z[2]^2*z[5]-483/8*z
[2]*z[7]-92*z[3]*z[5]+30*z[2]*z[3]^2+4*z[3]^3-72*z[3]^2,(0, 0, 0, 0, 0, 1, 0,
2, 1)=-100*z[2]*z[5]+266*z[7]+240*z[5]+1408/9*z[9]-4*z[2]^2*z[5]-231/2*z[2]*z[
7]-232*z[3]*z[5]+60*z[2]*z[3]^2+56*z[3]^3-144*z[3]^2,(0, 2, 0, 1, 0, 0, 0, 0,
1)=-100*z[2]*z[5]+679/4*z[7]+240*z[5]+5357/36*z[9]-4*z[2]^2*z[5]-497/8*z[2]*z[
7]-181*z[3]*z[5]+36*z[2]*z[3]^2+34*z[3]^3-90*z[3]^2,(1, 2, 0, 0, 0, 0, 0, 1, 0
)=144/5*z[2]^2*z[3]-260*z[2]*z[5]-81*z[3,5]+1337/2*z[7]+600*z[5]+901/350*z[2]^
4-240/7*z[2]^3+1809/2*z[9]+788/35*z[2]^3*z[3]+36/5*z[2]^2*z[5]-2583/8*z[2]*z[7
]-653*z[3]*z[5]+122*z[2]*z[3]^2+4*z[3]^3-300*z[3]^2,(0, 0, 0, 1, 2, 0, 1, 0, 0
)=-100*z[2]*z[5]+245/2*z[7]+240*z[5]+1259/36*z[9]-4*z[2]^2*z[5]-483/8*z[2]*z[7
]-92*z[3]*z[5]+30*z[2]*z[3]^2+4*z[3]^3-72*z[3]^2,(0, 0, 0, 0, 0, 0, 1, 1, 1)=
60*z[2]*z[5]-98*z[7]-120*z[5]+92*z[3]*z[5]-30*z[2]*z[3]^2+60*z[3]^2,(1, 0, 0,
0, 1, 0, 1, 0, 0)=-72/5*z[2]^2*z[3]+140*z[2]*z[5]+162/5*z[3,5]-861/4*z[7]-280*
z[5]-12781/875*z[2]^4+160/7*z[2]^3+310*z[3]*z[5]-80*z[2]*z[3]^2+136*z[3]^2,(1,
1, 0, 0, 0, 1, 0, 0, 0)=-108/5*z[2]^2*z[3]+140*z[2]*z[5]+324/5*z[3,5]-875/4*z[
7]-280*z[5]-27322/875*z[2]^4+160/7*z[2]^3+256*z[3]*z[5]-98*z[2]*z[3]^2+160*z[3
]^2,(0, 0, 1, 0, 0, 1, 1, 1, 0)=-240*z[2]*z[5]+315*z[7]+480*z[5]+607/18*z[9]+
12*z[2]^2*z[5]-315/2*z[2]*z[7]-264*z[3]*z[5]+126*z[2]*z[3]^2+76*z[3]^3-252*z[3
]^2,(0, 1, 0, 0, 0, 1, 0, 0, 2)=-100*z[2]*z[5]+399/2*z[7]+240*z[5]+607/36*z[9]
-4*z[2]^2*z[5]-98*z[2]*z[7]-158*z[3]*z[5]+54*z[2]*z[3]^2+38*z[3]^3-126*z[3]^2,
(0, 2, 0, 0, 1, 1, 0, 0, 0)=-100*z[2]*z[5]+399/4*z[7]+240*z[5]+1621/36*z[9]-4*
z[2]^2*z[5]-273/8*z[2]*z[7]-89*z[3]*z[5]+36*z[2]*z[3]^2+14*z[3]^3-90*z[3]^2,(0
, 1, 0, 1, 1, 1, 0, 0, 0)=-240*z[2]*z[5]+287/2*z[7]+480*z[5]+1999/36*z[9]+12*z
[2]^2*z[5]-287/4*z[2]*z[7]-166*z[3]*z[5]+90*z[2]*z[3]^2+32*z[3]^3-180*z[3]^2,(
2, 0, 0, 1, 0, 1, 0, 0, 0)=192*z[2]^2*z[3]-860*z[2]*z[5]-2754/5*z[3,5]+3039/2*
z[7]+1600*z[5]+132187/875*z[2]^4-160*z[2]^3+14083/18*z[9]+1004/35*z[2]^3*z[3]-\
144/5*z[2]^2*z[5]-3935/4*z[2]*z[7]-2094*z[3]*z[5]+470*z[2]*z[3]^2+118/3*z[3]^3
-958*z[3]^2,(0, 0, 0, 0, 1, 0, 0, 1, 0)=-20*z[2]*z[5]+35/2*z[7]+40*z[5]-18*z[3
]^2,(0, 0, 1, 0, 0, 2, 0, 0, 1)=-100*z[2]*z[5]+182*z[7]+240*z[5]+725/18*z[9]-4
*z[2]^2*z[5]-147/2*z[2]*z[7]-128*z[3]*z[5]+60*z[2]*z[3]^2+32*z[3]^3-144*z[3]^2
,(1, 0, 0, 0, 1, 1, 0, 0, 0)=-108/5*z[2]^2*z[3]+140*z[2]*z[5]+324/5*z[3,5]-987
/4*z[7]-280*z[5]-15562/875*z[2]^4+160/7*z[2]^3+448*z[3]*z[5]-98*z[2]*z[3]^2+
160*z[3]^2,(0, 1, 1, 0, 1, 0, 0, 1, 0)=-240*z[2]*z[5]+539/2*z[7]+480*z[5]+607/
36*z[9]+12*z[2]^2*z[5]-539/4*z[2]*z[7]-260*z[3]*z[5]+108*z[2]*z[3]^2+68*z[3]^3
-216*z[3]^2,(0, 0, 1, 1, 1, 0, 0, 0, 1)=-240*z[2]*z[5]+707/2*z[7]+480*z[5]+386
/3*z[9]+12*z[2]^2*z[5]-707/4*z[2]*z[7]-240*z[3]*z[5]+108*z[2]*z[3]^2-216*z[3]^
2,(0, 1, 0, 1, 0, 1, 1, 0, 0)=-240*z[2]*z[5]+287/2*z[7]+480*z[5]+1999/36*z[9]+
12*z[2]^2*z[5]-287/4*z[2]*z[7]-166*z[3]*z[5]+90*z[2]*z[3]^2+32*z[3]^3-180*z[3]
^2,(1, 0, 0, 0, 1, 0, 2, 0, 0)=108/5*z[2]^2*z[3]-260*z[2]*z[5]-243/5*z[3,5]+
1911/4*z[7]+600*z[5]+1529/250*z[2]^4-240/7*z[2]^3+32035/72*z[9]+648/35*z[2]^3*
z[3]+3*z[2]^2*z[5]-1869/8*z[2]*z[7]-544*z[3]*z[5]+104*z[2]*z[3]^2+79*z[3]^3-\
258*z[3]^2,(0, 0, 1, 0, 1, 0, 1, 0, 0)=60*z[2]*z[5]-91/4*z[7]-120*z[5]+40*z[3]
*z[5]-24*z[2]*z[3]^2+48*z[3]^2,(1, 0, 1, 0, 0, 0, 0, 0, 0)=72/5*z[2]^2*z[3]-60
*z[2]*z[5]+231/2*z[7]+80*z[5]-80/7*z[2]^3-56*z[3]^2,(1, 1, 0, 0, 0, 0, 2, 0, 0
)=108/5*z[2]^2*z[3]-260*z[2]*z[5]-243/5*z[3,5]+1911/4*z[7]+600*z[5]+1529/250*z
[2]^4-240/7*z[2]^3+10495/24*z[9]-152/35*z[2]^3*z[3]-21*z[2]^2*z[5]-1869/8*z[2]
*z[7]-344*z[3]*z[5]+104*z[2]*z[3]^2-85*z[3]^3-258*z[3]^2,(0, 0, 0, 0, 1, 0, 0,
1, 2)=-100*z[2]*z[5]+539/2*z[7]+240*z[5]+422/3*z[9]-4*z[2]^2*z[5]-126*z[2]*z[7
]-218*z[3]*z[5]+54*z[2]*z[3]^2+42*z[3]^3-126*z[3]^2,(0, 1, 0, 1, 0, 0, 0, 0, 0
)=-20*z[2]*z[5]+63/4*z[7]+40*z[5]-12*z[3]^2,(0, 0, 0, 0, 0, 0, 1, 1, 0)=-20*z[
2]*z[5]+91/2*z[7]+40*z[5]-18*z[3]^2,(0, 0, 1, 0, 0, 2, 0, 1, 0)=-100*z[2]*z[5]
+182*z[7]+240*z[5]+725/18*z[9]-4*z[2]^2*z[5]-147/2*z[2]*z[7]-128*z[3]*z[5]+60*
z[2]*z[3]^2+32*z[3]^3-144*z[3]^2,(1, 1, 0, 0, 2, 0, 0, 0, 0)=108/5*z[2]^2*z[3]
-260*z[2]*z[5]-243/5*z[3,5]+1687/4*z[7]+600*z[5]+3209/250*z[2]^4-240/7*z[2]^3+
4549/24*z[9]+208/35*z[2]^3*z[3]-51/5*z[2]^2*z[5]-1533/8*z[2]*z[7]-406*z[3]*z[5
]+104*z[2]*z[3]^2+29*z[3]^3-258*z[3]^2,(0, 0, 3, 0, 0, 0, 1, 0, 0)=-20*z[2]*z[
5]+133/2*z[7]+80*z[5]+13/6*z[9]-8*z[2]^2*z[5]-63/2*z[2]*z[7]-52*z[3]*z[5]+12*z
[2]*z[3]^2+12*z[3]^3-42*z[3]^2,(0, 0, 0, 1, 0, 0, 3, 0, 0)=-20*z[2]*z[5]+119/2
*z[7]+80*z[5]+82/9*z[9]-8*z[2]^2*z[5]-231/8*z[2]*z[7]-40*z[3]*z[5]+6*z[2]*z[3]
^2+2*z[3]^3-24*z[3]^2,(1, 1, 0, 0, 1, 1, 0, 0, 0)=288/5*z[2]^2*z[3]-600*z[2]*z
[5]-162*z[3,5]+777*z[7]+1200*z[5]+12309/175*z[2]^4-480/7*z[2]^3+2669/12*z[9]-\
208/35*z[2]^3*z[3]+36*z[2]^2*z[5]-1701/4*z[2]*z[7]-938*z[3]*z[5]+300*z[2]*z[3]
^2+136*z[3]^3-600*z[3]^2,(0, 2, 0, 0, 0, 1, 1, 0, 0)=-100*z[2]*z[5]+511/4*z[7]
+240*z[5]+251/3*z[9]-4*z[2]^2*z[5]-385/8*z[2]*z[7]-75*z[3]*z[5]+36*z[2]*z[3]^2
-18*z[3]^3-90*z[3]^2,(0, 1, 0, 0, 2, 0, 0, 0, 1)=-100*z[2]*z[5]+679/4*z[7]+240
*z[5]+1099/36*z[9]-4*z[2]^2*z[5]-609/8*z[2]*z[7]-119*z[3]*z[5]+36*z[2]*z[3]^2+
14*z[3]^3-90*z[3]^2,(0, 1, 0, 0, 0, 1, 0, 0, 0)=-20*z[2]*z[5]+7/2*z[7]+40*z[5]
-18*z[3]^2,(2, 0, 1, 1, 0, 0, 0, 0, 0)=192*z[2]^2*z[3]-860*z[2]*z[5]-2754/5*z[
3,5]+3431/2*z[7]+1600*z[5]+120427/875*z[2]^4-160*z[2]^3+17111/9*z[9]+692/5*z[2
]^3*z[3]+432/5*z[2]^2*z[5]-4607/4*z[2]*z[7]-2286*z[3]*z[5]+470*z[2]*z[3]^2+266
*z[3]^3-958*z[3]^2,(0, 0, 1, 0, 0, 1, 0, 2, 0)=-100*z[2]*z[5]+238*z[7]+240*z[5
]+607/18*z[9]-4*z[2]^2*z[5]-231/2*z[2]*z[7]-184*z[3]*z[5]+60*z[2]*z[3]^2+40*z[
3]^3-144*z[3]^2,(0, 0, 0, 0, 1, 0, 2, 0, 0)=20*z[2]*z[5]-357/8*z[7]-60*z[5]+45
*z[3]*z[5]-6*z[2]*z[3]^2+18*z[3]^2,(1, 0, 0, 0, 0, 0, 0, 2, 1)=216/5*z[2]^2*z[
3]-260*z[2]*z[5]-972/5*z[3,5]+1673/2*z[7]+600*z[5]+32566/875*z[2]^4-240/7*z[2]
^3+31663/36*z[9]+936/35*z[2]^3*z[3]+96/5*z[2]^2*z[5]-413*z[2]*z[7]-1092*z[3]*z
[5]+164*z[2]*z[3]^2+128*z[3]^3-384*z[3]^2,(1, 1, 0, 0, 0, 0, 0, 0, 0)=36/5*z[2
]^2*z[3]-60*z[2]*z[5]+399/4*z[7]+80*z[5]-80/7*z[2]^3-50*z[3]^2,(3, 0, 0, 0, 0,
0, 0, 1, 0)=312*z[2]^2*z[3]-900*z[2]*z[5]-3564/5*z[3,5]+4937/2*z[7]+1400*z[5]+
94902/875*z[2]^4-1520/7*z[2]^3+3954*z[9]+16232/35*z[2]^3*z[3]-888/5*z[2]^2*z[5
]-1980*z[2]*z[7]-2640*z[3]*z[5]+468*z[2]*z[3]^2+136/3*z[3]^3-992*z[3]^2,(0, 0,
0, 1, 0, 1, 0, 2, 0)=-100*z[2]*z[5]+399/2*z[7]+240*z[5]+607/36*z[9]-4*z[2]^2*z
[5]-98*z[2]*z[7]-158*z[3]*z[5]+54*z[2]*z[3]^2+38*z[3]^3-126*z[3]^2,(0, 0, 0, 0
, 0, 0, 0, 1, 0)=-20*z[5]+12*z[3]^2,(0, 0, 0, 0, 0, 3, 1, 0, 0)=-20*z[2]*z[5]+
189/2*z[7]+80*z[5]+746/9*z[9]-8*z[2]^2*z[5]-63/2*z[2]*z[7]-100*z[3]*z[5]+12*z[
2]*z[3]^2+28*z[3]^3-42*z[3]^2,(0, 0, 0, 1, 1, 0, 0, 0, 0)=-20*z[2]*z[5]+63/4*z
[7]+40*z[5]-12*z[3]^2,(1, 1, 0, 0, 0, 1, 0, 0, 1)=72*z[2]^2*z[3]-600*z[2]*z[5]
-1296/5*z[3,5]+1995/2*z[7]+1200*z[5]+11664/125*z[2]^4-480/7*z[2]^3+1319/4*z[9]
-92/7*z[2]^3*z[3]+36*z[2]^2*z[5]-2219/4*z[2]*z[7]-1252*z[3]*z[5]+342*z[2]*z[3]
^2+124*z[3]^3-684*z[3]^2,(0, 0, 0, 1, 0, 0, 0, 0, 1)=-20*z[2]*z[5]+91/2*z[7]+
40*z[5]-18*z[3]^2,(0, 0, 1, 0, 0, 0, 0, 0, 0)=-20*z[5]+12*z[3]^2,(0, 0, 0, 1,
0, 0, 0, 0, 2)=20*z[2]*z[5]-91*z[7]-60*z[5]+54*z[3]*z[5]-12*z[2]*z[3]^2+30*z[3
]^2,(0, 0, 1, 0, 0, 1, 0, 1, 0)=60*z[2]*z[5]-77*z[7]-120*z[5]+40*z[3]*z[5]-36*
z[2]*z[3]^2+72*z[3]^2,(1, 0, 1, 0, 0, 0, 2, 0, 0)=144/5*z[2]^2*z[3]-260*z[2]*z
[5]-81*z[3,5]+889/2*z[7]+600*z[5]+7957/350*z[2]^4-240/7*z[2]^3+2399/9*z[9]+268
/35*z[2]^3*z[3]-42/5*z[2]^2*z[5]-1575/8*z[2]*z[7]-471*z[3]*z[5]+122*z[2]*z[3]^
2-6*z[3]^3-300*z[3]^2,(0, 1, 0, 2, 0, 0, 0, 0, 0)=20*z[2]*z[5]-357/8*z[7]-60*z
[5]+45*z[3]*z[5]-6*z[2]*z[3]^2+18*z[3]^2,(0, 0, 1, 1, 1, 1, 0, 0, 0)=-240*z[2]
*z[5]+371/2*z[7]+480*z[5]+1999/18*z[9]+12*z[2]^2*z[5]-371/4*z[2]*z[7]-168*z[3]
*z[5]+108*z[2]*z[3]^2+16*z[3]^3-216*z[3]^2,(0, 0, 1, 0, 2, 0, 0, 0, 0)=20*z[2]
*z[5]-259/8*z[7]-60*z[5]+26*z[3]*z[5]-6*z[2]*z[3]^2+24*z[3]^2,(0, 0, 1, 0, 0,
0, 3, 0, 0)=-20*z[2]*z[5]+245/4*z[7]+80*z[5]+164/9*z[9]-8*z[2]^2*z[5]-231/8*z[
2]*z[7]-43*z[3]*z[5]+6*z[2]*z[3]^2-2*z[3]^3-30*z[3]^2,(0, 1, 1, 0, 0, 1, 0, 0,
0)=60*z[2]*z[5]-42*z[7]-120*z[5]+40*z[3]*z[5]-30*z[2]*z[3]^2+60*z[3]^2,(0, 0,
0, 1, 0, 0, 0, 1, 1)=60*z[2]*z[5]-98*z[7]-120*z[5]+92*z[3]*z[5]-30*z[2]*z[3]^2
+60*z[3]^2,(0, 1, 0, 0, 0, 3, 0, 0, 0)=-20*z[2]*z[5]+133/2*z[7]+80*z[5]+13/6*z
[9]-8*z[2]^2*z[5]-63/2*z[2]*z[7]-52*z[3]*z[5]+12*z[2]*z[3]^2+12*z[3]^3-42*z[3]
^2,(0, 1, 0, 2, 0, 0, 0, 0, 1)=-100*z[2]*z[5]+791/4*z[7]+240*z[5]+1621/12*z[9]
-4*z[2]^2*z[5]-721/8*z[2]*z[7]-185*z[3]*z[5]+36*z[2]*z[3]^2+30*z[3]^3-90*z[3]^
2,(0, 1, 1, 0, 0, 0, 0, 2, 0)=-100*z[2]*z[5]+567/2*z[7]+240*z[5]+2207/9*z[9]-4
*z[2]^2*z[5]-126*z[2]*z[7]-262*z[3]*z[5]+54*z[2]*z[3]^2+58*z[3]^3-126*z[3]^2,(
0, 0, 0, 0, 2, 0, 0, 2, 0)=-40*z[2]*z[5]+875/8*z[7]+120*z[5]+3691/36*z[9]-2*z[
2]^2*z[5]-35/2*z[2]*z[7]-94*z[3]*z[5]+18*z[2]*z[3]^2+14*z[3]^3-54*z[3]^2,(0, 1
, 1, 2, 0, 0, 0, 0, 0)=-100*z[2]*z[5]+735/4*z[7]+240*z[5]+2555/18*z[9]-4*z[2]^
2*z[5]-609/8*z[2]*z[7]-203*z[3]*z[5]+36*z[2]*z[3]^2+38*z[3]^3-90*z[3]^2,(1, 0,
0, 2, 0, 0, 1, 0, 0)=108/5*z[2]^2*z[3]-260*z[2]*z[5]-243/5*z[3,5]+1687/4*z[7]+
600*z[5]+3209/250*z[2]^4-240/7*z[2]^3+4549/24*z[9]+208/35*z[2]^3*z[3]-51/5*z[2
]^2*z[5]-1533/8*z[2]*z[7]-406*z[3]*z[5]+104*z[2]*z[3]^2+29*z[3]^3-258*z[3]^2,(
0, 0, 0, 2, 0, 1, 1, 0, 0)=-100*z[2]*z[5]+399/4*z[7]+240*z[5]+1621/36*z[9]-4*z
[2]^2*z[5]-273/8*z[2]*z[7]-89*z[3]*z[5]+36*z[2]*z[3]^2+14*z[3]^3-90*z[3]^2,(0,
2, 0, 0, 0, 0, 0, 1, 0)=20*z[2]*z[5]-595/8*z[7]-60*z[5]+52*z[3]*z[5]-6*z[2]*z[
3]^2+24*z[3]^2,(0, 1, 0, 1, 0, 0, 2, 0, 0)=-100*z[2]*z[5]+217/2*z[7]+240*z[5]+
251/6*z[9]-4*z[2]^2*z[5]-371/8*z[2]*z[7]-70*z[3]*z[5]+30*z[2]*z[3]^2-72*z[3]^2
,(0, 2, 0, 0, 0, 1, 0, 0, 1)=-100*z[2]*z[5]+539/4*z[7]+240*z[5]+193/3*z[9]-4*z
[2]^2*z[5]-399/8*z[2]*z[7]-114*z[3]*z[5]+42*z[2]*z[3]^2+12*z[3]^3-108*z[3]^2,(
0, 1, 0, 0, 0, 0, 0, 0, 3)=-20*z[2]*z[5]+217/2*z[7]+80*z[5]+422/9*z[9]-8*z[2]^
2*z[5]-91/2*z[2]*z[7]-82*z[3]*z[5]+12*z[2]*z[3]^2+16*z[3]^3-42*z[3]^2,(0, 1, 0
, 1, 0, 2, 0, 0, 0)=-100*z[2]*z[5]+371/4*z[7]+240*z[5]+152/9*z[9]-4*z[2]^2*z[5
]-77/2*z[2]*z[7]-80*z[3]*z[5]+48*z[2]*z[3]^2+28*z[3]^3-108*z[3]^2,(0, 0, 0, 1,
1, 0, 0, 0, 2)=-100*z[2]*z[5]+1155/4*z[7]+240*z[5]+2369/12*z[9]-4*z[2]^2*z[5]-\
273/2*z[2]*z[7]-120*z[3]*z[5]+48*z[2]*z[3]^2-24*z[3]^3-108*z[3]^2,(0, 0, 0, 3,
0, 0, 0, 0, 0)=-231/8*z[7]-20*z[5]+17*z[3]*z[5]+6*z[3]^2,(0, 1, 0, 1, 0, 0, 1,
0, 1)=-240*z[2]*z[5]+455/2*z[7]+480*z[5]+2375/36*z[9]+12*z[2]^2*z[5]-455/4*z[2
]*z[7]-218*z[3]*z[5]+90*z[2]*z[3]^2+40*z[3]^3-180*z[3]^2,(1, 0, 0, 0, 0, 0, 0,
1, 2)=216/5*z[2]^2*z[3]-260*z[2]*z[5]-972/5*z[3,5]+1673/2*z[7]+600*z[5]+32566/
875*z[2]^4-240/7*z[2]^3+31663/36*z[9]+936/35*z[2]^3*z[3]+96/5*z[2]^2*z[5]-413*
z[2]*z[7]-1092*z[3]*z[5]+164*z[2]*z[3]^2+128*z[3]^3-384*z[3]^2,(0, 1, 0, 1, 1,
0, 0, 1, 0)=-240*z[2]*z[5]+455/2*z[7]+480*z[5]+2375/36*z[9]+12*z[2]^2*z[5]-455
/4*z[2]*z[7]-218*z[3]*z[5]+90*z[2]*z[3]^2+40*z[3]^3-180*z[3]^2,(0, 0, 0, 0, 0,
0, 3, 0, 1)=-20*z[2]*z[5]+301/4*z[7]+80*z[5]+2137/36*z[9]-8*z[2]^2*z[5]-231/8*
z[2]*z[7]-65*z[3]*z[5]+6*z[2]*z[3]^2+2*z[3]^3-30*z[3]^2,(1, 0, 1, 0, 0, 0, 1,
0, 0)=-108/5*z[2]^2*z[3]+140*z[2]*z[5]+324/5*z[3,5]-875/4*z[7]-280*z[5]-27322/
875*z[2]^4+160/7*z[2]^3+256*z[3]*z[5]-98*z[2]*z[3]^2+160*z[3]^2,(1, 2, 0, 1, 0
, 0, 0, 0, 0)=108/5*z[2]^2*z[3]-260*z[2]*z[5]-243/5*z[3,5]+1911/4*z[7]+600*z[5
]+1529/250*z[2]^4-240/7*z[2]^3+32035/72*z[9]+648/35*z[2]^3*z[3]+3*z[2]^2*z[5]-\
1869/8*z[2]*z[7]-544*z[3]*z[5]+104*z[2]*z[3]^2+79*z[3]^3-258*z[3]^2,(1, 0, 0,
1, 0, 0, 2, 0, 0)=108/5*z[2]^2*z[3]-260*z[2]*z[5]-243/5*z[3,5]+1687/4*z[7]+600
*z[5]+3209/250*z[2]^4-240/7*z[2]^3+4549/24*z[9]+208/35*z[2]^3*z[3]-51/5*z[2]^2
*z[5]-1533/8*z[2]*z[7]-406*z[3]*z[5]+104*z[2]*z[3]^2+29*z[3]^3-258*z[3]^2,(1,
0, 1, 0, 1, 0, 0, 0, 1)=72*z[2]^2*z[3]-600*z[2]*z[5]-1296/5*z[3,5]+2219/2*z[7]
+1200*z[5]+9984/125*z[2]^4-480/7*z[2]^3+3625/9*z[9]-60/7*z[2]^3*z[3]+204/5*z[2
]^2*z[5]-2555/4*z[2]*z[7]-1292*z[3]*z[5]+342*z[2]*z[3]^2+80*z[3]^3-684*z[3]^2,
(0, 0, 0, 1, 0, 1, 1, 0, 0)=60*z[2]*z[5]-147/4*z[7]-120*z[5]+40*z[3]*z[5]-24*z
[2]*z[3]^2+48*z[3]^2,(0, 0, 0, 0, 1, 1, 1, 0, 1)=-240*z[2]*z[5]+707/2*z[7]+480
*z[5]+473/2*z[9]+12*z[2]^2*z[5]-707/4*z[2]*z[7]-400*z[3]*z[5]+108*z[2]*z[3]^2+
108*z[3]^3-216*z[3]^2,(0, 0, 0, 1, 2, 0, 0, 1, 0)=-100*z[2]*z[5]+567/4*z[7]+
240*z[5]+2765/36*z[9]-4*z[2]^2*z[5]-497/8*z[2]*z[7]-97*z[3]*z[5]+36*z[2]*z[3]^
2-14*z[3]^3-90*z[3]^2,(0, 0, 0, 0, 0, 0, 2, 1, 0)=20*z[2]*z[5]-595/8*z[7]-60*z
[5]+52*z[3]*z[5]-6*z[2]*z[3]^2+24*z[3]^2,(2, 0, 1, 0, 0, 0, 0, 0, 1)=1104/5*z[
2]^2*z[3]-860*z[2]*z[5]-3888/5*z[3,5]+2027*z[7]+1600*z[5]+152704/875*z[2]^4-\
160*z[2]^3+6398/3*z[9]+6648/35*z[2]^3*z[3]-156/5*z[2]^2*z[5]-1388*z[2]*z[7]-\
2960*z[3]*z[5]+524*z[2]*z[3]^2+616/3*z[3]^3-1072*z[3]^2,(0, 0, 0, 0, 4, 0, 0,
0, 0)=231/8*z[7]+20*z[5]+521/12*z[9]-17*z[3]*z[5]-6*z[3]^2,(0, 0, 0, 0, 0, 0,
3, 1, 0)=-20*z[2]*z[5]+413/4*z[7]+80*z[5]+5099/36*z[9]-8*z[2]^2*z[5]-231/8*z[2
]*z[7]-69*z[3]*z[5]+6*z[2]*z[3]^2-2*z[3]^3-30*z[3]^2,(0, 2, 0, 1, 0, 0, 0, 0,
0)=20*z[2]*z[5]-357/8*z[7]-60*z[5]+45*z[3]*z[5]-6*z[2]*z[3]^2+18*z[3]^2,(1, 1,
0, 0, 0, 0, 1, 0, 1)=288/5*z[2]^2*z[3]-600*z[2]*z[5]-162*z[3,5]+945*z[7]+1200*
z[5]+11133/175*z[2]^4-480/7*z[2]^3+6245/12*z[9]-128/35*z[2]^3*z[3]+192/5*z[2]^
2*z[5]-2093/4*z[2]*z[7]-954*z[3]*z[5]+300*z[2]*z[3]^2-16*z[3]^3-600*z[3]^2,(0,
1, 0, 0, 0, 0, 3, 0, 0)=-20*z[2]*z[5]+147/2*z[7]+80*z[5]+201/4*z[9]-8*z[2]^2*z
[5]-231/8*z[2]*z[7]-22*z[3]*z[5]+6*z[2]*z[3]^2-6*z[3]^3-24*z[3]^2,(2, 0, 0, 0,
0, 0, 1, 0, 1)=192*z[2]^2*z[3]-860*z[2]*z[5]-2754/5*z[3,5]+3683/2*z[7]+1600*z[
5]+102787/875*z[2]^4-160*z[2]^3+14969/9*z[9]+3484/35*z[2]^3*z[3]+228/5*z[2]^2*
z[5]-4943/4*z[2]*z[7]-2362*z[3]*z[5]+470*z[2]*z[3]^2+506/3*z[3]^3-958*z[3]^2,(
1, 0, 1, 0, 0, 0, 0, 0, 1)=-144/5*z[2]^2*z[3]+140*z[2]*z[5]+648/5*z[3,5]-322*z
[7]-280*z[5]-32884/875*z[2]^4+160/7*z[2]^3+576*z[3]*z[5]-116*z[2]*z[3]^2+184*z
[3]^2,(2, 0, 1, 0, 0, 0, 1, 0, 0)=192*z[2]^2*z[3]-860*z[2]*z[5]-2754/5*z[3,5]+
3039/2*z[7]+1600*z[5]+132187/875*z[2]^4-160*z[2]^3+14083/18*z[9]+1004/35*z[2]^
3*z[3]-144/5*z[2]^2*z[5]-3935/4*z[2]*z[7]-2094*z[3]*z[5]+470*z[2]*z[3]^2+118/3
*z[3]^3-958*z[3]^2,(0, 0, 0, 1, 1, 1, 1, 0, 0)=-240*z[2]*z[5]+399/2*z[7]+480*z
[5]+485/9*z[9]+12*z[2]^2*z[5]-399/4*z[2]*z[7]-214*z[3]*z[5]+90*z[2]*z[3]^2+40*
z[3]^3-180*z[3]^2,(0, 0, 1, 2, 1, 0, 0, 0, 0)=-100*z[2]*z[5]+623/4*z[7]+240*z[
5]+1259/18*z[9]-4*z[2]^2*z[5]-609/8*z[2]*z[7]-119*z[3]*z[5]+36*z[2]*z[3]^2-10*
z[3]^3-90*z[3]^2,(0, 0, 1, 0, 0, 1, 1, 0, 0)=60*z[2]*z[5]-42*z[7]-120*z[5]+40*
z[3]*z[5]-30*z[2]*z[3]^2+60*z[3]^2,(0, 2, 0, 0, 1, 0, 0, 1, 0)=-100*z[2]*z[5]+
679/4*z[7]+240*z[5]+1099/36*z[9]-4*z[2]^2*z[5]-609/8*z[2]*z[7]-119*z[3]*z[5]+
36*z[2]*z[3]^2+14*z[3]^3-90*z[3]^2,(0, 0, 0, 1, 3, 0, 0, 0, 0)=-20*z[2]*z[5]+
147/2*z[7]+80*z[5]+201/4*z[9]-8*z[2]^2*z[5]-231/8*z[2]*z[7]-22*z[3]*z[5]+6*z[2
]*z[3]^2-6*z[3]^3-24*z[3]^2,(2, 0, 0, 0, 0, 0, 1, 0, 0)=-60*z[2]^2*z[3]+180*z[
2]*z[5]+162*z[3,5]-1667/4*z[7]-380*z[5]-6639/175*z[2]^4+320/7*z[2]^3+718*z[3]*
z[5]-168*z[2]*z[3]^2+218*z[3]^2,(0, 2, 1, 0, 0, 0, 0, 1, 0)=-100*z[2]*z[5]+987
/4*z[7]+240*z[5]+1621/6*z[9]-4*z[2]^2*z[5]-847/8*z[2]*z[7]-258*z[3]*z[5]+42*z[
2]*z[3]^2+36*z[3]^3-108*z[3]^2,(1, 0, 0, 1, 0, 0, 0, 0, 2)=36*z[2]^2*z[3]-260*
z[2]*z[5]-648/5*z[3,5]+3227/4*z[7]+600*z[5]+9364/875*z[2]^4-240/7*z[2]^3+7930/
9*z[9]+576/35*z[2]^3*z[3]+42/5*z[2]^2*z[5]-889/2*z[2]*z[7]-854*z[3]*z[5]+146*z
[2]*z[3]^2+44*z[3]^3-342*z[3]^2,(0, 0, 0, 1, 1, 1, 0, 0, 0)=60*z[2]*z[5]-203/4
*z[7]-120*z[5]+44*z[3]*z[5]-24*z[2]*z[3]^2+48*z[3]^2,(0, 1, 0, 0, 1, 0, 0, 1,
0)=60*z[2]*z[5]-259/4*z[7]-120*z[5]+44*z[3]*z[5]-24*z[2]*z[3]^2+48*z[3]^2,(0,
0, 0, 0, 0, 0, 0, 0, 0)=20*z[5],(0, 1, 0, 0, 0, 1, 1, 1, 0)=-240*z[2]*z[5]+707
/2*z[7]+480*z[5]+386/3*z[9]+12*z[2]^2*z[5]-707/4*z[2]*z[7]-240*z[3]*z[5]+108*z
[2]*z[3]^2-216*z[3]^2,(1, 0, 1, 0, 2, 0, 0, 0, 0)=144/5*z[2]^2*z[3]-260*z[2]*z
[5]-81*z[3,5]+889/2*z[7]+600*z[5]+7957/350*z[2]^4-240/7*z[2]^3+2399/9*z[9]+268
/35*z[2]^3*z[3]-42/5*z[2]^2*z[5]-1575/8*z[2]*z[7]-471*z[3]*z[5]+122*z[2]*z[3]^
2-6*z[3]^3-300*z[3]^2,(1, 0, 0, 1, 0, 0, 0, 1, 1)=72*z[2]^2*z[3]-600*z[2]*z[5]
-1296/5*z[3,5]+2555/2*z[7]+1200*z[5]+9144/125*z[2]^4-480/7*z[2]^3+34877/36*z[9
]+116/7*z[2]^3*z[3]+336/5*z[2]^2*z[5]-2947/4*z[2]*z[7]-1516*z[3]*z[5]+342*z[2]
*z[3]^2+180*z[3]^3-684*z[3]^2,(1, 0, 0, 0, 0, 1, 1, 0, 1)=72*z[2]^2*z[3]-600*z
[2]*z[5]-1296/5*z[3,5]+2219/2*z[7]+1200*z[5]+9984/125*z[2]^4-480/7*z[2]^3+3567
/4*z[9]+100/7*z[2]^3*z[3]+324/5*z[2]^2*z[5]-2555/4*z[2]*z[7]-1492*z[3]*z[5]+
342*z[2]*z[3]^2+244*z[3]^3-684*z[3]^2,(0, 0, 0, 3, 0, 0, 0, 0, 1)=-20*z[2]*z[5
]+413/4*z[7]+80*z[5]+5099/36*z[9]-8*z[2]^2*z[5]-231/8*z[2]*z[7]-69*z[3]*z[5]+6
*z[2]*z[3]^2-2*z[3]^3-30*z[3]^2,(1, 0, 0, 0, 0, 0, 1, 0, 1)=-108/5*z[2]^2*z[3]
+140*z[2]*z[5]+324/5*z[3,5]-1155/4*z[7]-280*z[5]-21442/875*z[2]^4+160/7*z[2]^3
+380*z[3]*z[5]-98*z[2]*z[3]^2+160*z[3]^2,(0, 0, 1, 0, 1, 2, 0, 0, 0)=-100*z[2]
*z[5]+287/2*z[7]+240*z[5]+13/2*z[9]-4*z[2]^2*z[5]-70*z[2]*z[7]-128*z[3]*z[5]+
54*z[2]*z[3]^2+42*z[3]^3-126*z[3]^2,(0, 2, 0, 0, 0, 1, 0, 0, 0)=20*z[2]*z[5]-\
259/8*z[7]-60*z[5]+26*z[3]*z[5]-6*z[2]*z[3]^2+24*z[3]^2,(1, 2, 1, 0, 0, 0, 0,
0, 0)=144/5*z[2]^2*z[3]-260*z[2]*z[5]-81*z[3,5]+1113/2*z[7]+600*z[5]+3253/350*
z[2]^4-240/7*z[2]^3+24809/36*z[9]+164/5*z[2]^3*z[3]+18*z[2]^2*z[5]-2247/8*z[2]
*z[7]-707*z[3]*z[5]+122*z[2]*z[3]^2+86*z[3]^3-300*z[3]^2,(0, 1, 0, 0, 1, 0, 0,
0, 0)=-20*z[2]*z[5]+7/4*z[7]+40*z[5]-12*z[3]^2,(2, 0, 2, 0, 0, 0, 0, 0, 0)=552
/5*z[2]^2*z[3]-360*z[2]*z[5]-1944/5*z[3,5]+1999/2*z[7]+800*z[5]+77232/875*z[2]
^4-80*z[2]^3+11642/9*z[9]+744/5*z[2]^3*z[3]-234/5*z[2]^2*z[5]-1071/2*z[2]*z[7]
-1456*z[3]*z[5]+240*z[2]*z[3]^2+172*z[3]^3-536*z[3]^2,(0, 1, 0, 0, 1, 1, 0, 0,
0)=60*z[2]*z[5]-147/4*z[7]-120*z[5]+40*z[3]*z[5]-24*z[2]*z[3]^2+48*z[3]^2,(0,
1, 0, 1, 0, 1, 0, 0, 1)=-240*z[2]*z[5]+483/2*z[7]+480*z[5]+607/36*z[9]+12*z[2]
^2*z[5]-483/4*z[2]*z[7]-216*z[3]*z[5]+108*z[2]*z[3]^2+68*z[3]^3-216*z[3]^2,(0,
0, 0, 0, 0, 0, 0, 2, 0)=91/2*z[7]+20*z[5]-12*z[3]^2,(0, 0, 1, 0, 3, 0, 0, 0, 0
)=-20*z[2]*z[5]+245/4*z[7]+80*z[5]+164/9*z[9]-8*z[2]^2*z[5]-231/8*z[2]*z[7]-43
*z[3]*z[5]+6*z[2]*z[3]^2-2*z[3]^3-30*z[3]^2,(0, 1, 0, 0, 1, 0, 1, 1, 0)=-240*z
[2]*z[5]+567/2*z[7]+480*z[5]+193/3*z[9]+12*z[2]^2*z[5]-567/4*z[2]*z[7]-186*z[3
]*z[5]+90*z[2]*z[3]^2+24*z[3]^3-180*z[3]^2,(0, 1, 0, 0, 1, 1, 1, 0, 0)=-240*z[
2]*z[5]+399/2*z[7]+480*z[5]+485/9*z[9]+12*z[2]^2*z[5]-399/4*z[2]*z[7]-214*z[3]
*z[5]+90*z[2]*z[3]^2+40*z[3]^3-180*z[3]^2,(0, 1, 1, 0, 0, 1, 1, 0, 0)=-240*z[2
]*z[5]+371/2*z[7]+480*z[5]+1999/18*z[9]+12*z[2]^2*z[5]-371/4*z[2]*z[7]-168*z[3
]*z[5]+108*z[2]*z[3]^2+16*z[3]^3-216*z[3]^2,(0, 1, 0, 0, 0, 0, 0, 3, 0)=-20*z[
2]*z[5]+273/2*z[7]+80*z[5]+2513/18*z[9]-8*z[2]^2*z[5]-91/2*z[2]*z[7]-90*z[3]*z
[5]+12*z[2]*z[3]^2+8*z[3]^3-42*z[3]^2,(0, 0, 0, 3, 1, 0, 0, 0, 0)=-20*z[2]*z[5
]+147/2*z[7]+80*z[5]+201/4*z[9]-8*z[2]^2*z[5]-231/8*z[2]*z[7]-22*z[3]*z[5]+6*z
[2]*z[3]^2-6*z[3]^3-24*z[3]^2,(2, 0, 0, 0, 0, 0, 2, 0, 0)=408/5*z[2]^2*z[3]-\
360*z[2]*z[5]-891/5*z[3,5]+7345/8*z[7]+800*z[5]+51531/1750*z[2]^4-80*z[2]^3+
5337/4*z[9]+432/5*z[2]^3*z[3]+54/5*z[2]^2*z[5]-945/2*z[2]*z[7]-907*z[3]*z[5]+
186*z[2]*z[3]^2-z[3]^3-422*z[3]^2,(0, 0, 1, 0, 0, 1, 0, 1, 1)=-240*z[2]*z[5]+
364*z[7]+480*z[5]+725/9*z[9]+12*z[2]^2*z[5]-182*z[2]*z[7]-256*z[3]*z[5]+144*z[
2]*z[3]^2+64*z[3]^3-288*z[3]^2,(0, 0, 1, 1, 0, 0, 1, 0, 1)=-240*z[2]*z[5]+539/
2*z[7]+480*z[5]+607/36*z[9]+12*z[2]^2*z[5]-539/4*z[2]*z[7]-260*z[3]*z[5]+108*z
[2]*z[3]^2+68*z[3]^3-216*z[3]^2,(1, 1, 0, 0, 0, 1, 1, 0, 0)=288/5*z[2]^2*z[3]-\
600*z[2]*z[5]-162*z[3,5]+833*z[7]+1200*z[5]+11133/175*z[2]^4-480/7*z[2]^3+4481
/9*z[9]-128/35*z[2]^3*z[3]+192/5*z[2]^2*z[5]-1869/4*z[2]*z[7]-898*z[3]*z[5]+
300*z[2]*z[3]^2-24*z[3]^3-600*z[3]^2,(0, 1, 0, 1, 0, 0, 0, 0, 2)=-100*z[2]*z[5
]+931/4*z[7]+240*z[5]+2207/18*z[9]-4*z[2]^2*z[5]-217/2*z[2]*z[7]-188*z[3]*z[5]
+48*z[2]*z[3]^2+44*z[3]^3-108*z[3]^2,(0, 0, 0, 3, 0, 1, 0, 0, 0)=-20*z[2]*z[5]
+245/4*z[7]+80*z[5]+164/9*z[9]-8*z[2]^2*z[5]-231/8*z[2]*z[7]-43*z[3]*z[5]+6*z[
2]*z[3]^2-2*z[3]^3-30*z[3]^2,(1, 0, 0, 2, 0, 0, 0, 1, 0)=144/5*z[2]^2*z[3]-260
*z[2]*z[5]-81*z[3,5]+1113/2*z[7]+600*z[5]+1121/70*z[2]^4-240/7*z[2]^3+5131/9*z
[9]+708/35*z[2]^3*z[3]+24/5*z[2]^2*z[5]-1911/8*z[2]*z[7]-617*z[3]*z[5]+122*z[2
]*z[3]^2+44*z[3]^3-300*z[3]^2,(1, 1, 0, 0, 1, 0, 0, 0, 1)=288/5*z[2]^2*z[3]-\
600*z[2]*z[5]-162*z[3,5]+1001*z[7]+1200*z[5]+9957/175*z[2]^4-480/7*z[2]^3+2633
/9*z[9]-128/35*z[2]^3*z[3]+192/5*z[2]^2*z[5]-2261/4*z[2]*z[7]-1030*z[3]*z[5]+
300*z[2]*z[3]^2+120*z[3]^3-600*z[3]^2,(1, 0, 1, 0, 1, 0, 0, 0, 0)=-108/5*z[2]^
2*z[3]+140*z[2]*z[5]+324/5*z[3,5]-875/4*z[7]-280*z[5]-27322/875*z[2]^4+160/7*z
[2]^3+256*z[3]*z[5]-98*z[2]*z[3]^2+160*z[3]^2,(3, 0, 0, 1, 0, 0, 0, 0, 0)=1308
/5*z[2]^2*z[3]-900*z[2]*z[5]-2754/5*z[3,5]+7865/4*z[7]+1400*z[5]+11421/125*z[2
]^4-1520/7*z[2]^3+7723/3*z[9]+7064/35*z[2]^3*z[3]-96/5*z[2]^2*z[5]-3099/2*z[2]
*z[7]-2094*z[3]*z[5]+432*z[2]*z[3]^2-18*z[3]^3-914*z[3]^2,(1, 0, 0, 0, 1, 1, 0
, 0, 1)=72*z[2]^2*z[3]-600*z[2]*z[5]-1296/5*z[3,5]+2443/2*z[7]+1200*z[5]+8304/
125*z[2]^4-480/7*z[2]^3+22031/18*z[9]+292/7*z[2]^3*z[3]+468/5*z[2]^2*z[5]-2891
/4*z[2]*z[7]-1572*z[3]*z[5]+342*z[2]*z[3]^2+264*z[3]^3-684*z[3]^2,(0, 0, 0, 3,
0, 0, 0, 1, 0)=-20*z[2]*z[5]+301/4*z[7]+80*z[5]+2137/36*z[9]-8*z[2]^2*z[5]-231
/8*z[2]*z[7]-65*z[3]*z[5]+6*z[2]*z[3]^2+2*z[3]^3-30*z[3]^2,(1, 1, 1, 0, 0, 1,
0, 0, 0)=72*z[2]^2*z[3]-600*z[2]*z[5]-1296/5*z[3,5]+1659/2*z[7]+1200*z[5]+
12504/125*z[2]^4-480/7*z[2]^3+597/2*z[9]-92/7*z[2]^3*z[3]+36*z[2]^2*z[5]-1827/
4*z[2]*z[7]-1112*z[3]*z[5]+342*z[2]*z[3]^2+124*z[3]^3-684*z[3]^2,(0, 0, 0, 1,
0, 0, 2, 0, 1)=-100*z[2]*z[5]+567/4*z[7]+240*z[5]+225/4*z[9]-4*z[2]^2*z[5]-385
/8*z[2]*z[7]-115*z[3]*z[5]+36*z[2]*z[3]^2+18*z[3]^3-90*z[3]^2,(0, 0, 0, 0, 0,
0, 3, 0, 0)=-231/8*z[7]-20*z[5]+17*z[3]*z[5]+6*z[3]^2,(0, 0, 1, 0, 1, 0, 0, 1,
1)=-240*z[2]*z[5]+343*z[7]+480*z[5]+2143/36*z[9]+12*z[2]^2*z[5]-343/2*z[2]*z[7
]-268*z[3]*z[5]+126*z[2]*z[3]^2+68*z[3]^3-252*z[3]^2,(0, 0, 1, 0, 0, 0, 0, 0,
1)=-20*z[2]*z[5]+35*z[7]+40*z[5]-24*z[3]^2,(1, 0, 1, 1, 1, 0, 0, 0, 0)=288/5*z
[2]^2*z[3]-600*z[2]*z[5]-162*z[3,5]+833*z[7]+1200*z[5]+11133/175*z[2]^4-480/7*
z[2]^3+4481/9*z[9]-128/35*z[2]^3*z[3]+192/5*z[2]^2*z[5]-1869/4*z[2]*z[7]-898*z
[3]*z[5]+300*z[2]*z[3]^2-24*z[3]^3-600*z[3]^2,(0, 0, 0, 2, 0, 0, 0, 0, 0)=231/
8*z[7]+20*z[5]-6*z[3]^2,(0, 1, 0, 0, 1, 0, 1, 0, 0)=60*z[2]*z[5]-133/4*z[7]-\
120*z[5]+42*z[3]*z[5]-18*z[2]*z[3]^2+36*z[3]^2,(0, 0, 1, 1, 0, 0, 0, 2, 0)=-\
100*z[2]*z[5]+455/2*z[7]+240*z[5]+1675/12*z[9]-4*z[2]^2*z[5]-98*z[2]*z[7]-206*
z[3]*z[5]+54*z[2]*z[3]^2+54*z[3]^3-126*z[3]^2,(0, 0, 1, 1, 0, 2, 0, 0, 0)=-100
*z[2]*z[5]+231/2*z[7]+240*z[5]+304/9*z[9]-4*z[2]^2*z[5]-42*z[2]*z[7]-80*z[3]*z
[5]+54*z[2]*z[3]^2+26*z[3]^3-126*z[3]^2,(0, 0, 0, 1, 0, 1, 0, 0, 0)=-20*z[2]*z
[5]+7/2*z[7]+40*z[5]-18*z[3]^2,(0, 0, 2, 0, 0, 2, 0, 0, 0)=-40*z[2]*z[5]+77*z[
7]+120*z[5]+304/9*z[9]-2*z[2]^2*z[5]-7*z[2]*z[7]-40*z[3]*z[5]+24*z[2]*z[3]^2+8
*z[3]^3-72*z[3]^2,(0, 1, 2, 0, 0, 0, 0, 0, 0)=20*z[2]*z[5]-63*z[7]-60*z[5]+68*
z[3]*z[5]-12*z[2]*z[3]^2+30*z[3]^2,(0, 0, 0, 2, 0, 0, 2, 0, 0)=-40*z[2]*z[5]+
245/4*z[7]+120*z[5]+709/18*z[9]-2*z[2]^2*z[5]-7/4*z[2]*z[7]-46*z[3]*z[5]+12*z[
2]*z[3]^2+4*z[3]^3-36*z[3]^2,(1, 1, 0, 1, 0, 1, 0, 0, 0)=288/5*z[2]^2*z[3]-600
*z[2]*z[5]-162*z[3,5]+721*z[7]+1200*z[5]+2697/35*z[2]^4-480/7*z[2]^3+3323/18*z
[9]-208/35*z[2]^3*z[3]+36*z[2]^2*z[5]-1533/4*z[2]*z[7]-862*z[3]*z[5]+300*z[2]*
z[3]^2+144*z[3]^3-600*z[3]^2,(0, 0, 0, 1, 1, 0, 0, 2, 0)=-100*z[2]*z[5]+707/4*
z[7]+240*z[5]+2375/36*z[9]-4*z[2]^2*z[5]-161/2*z[2]*z[7]-136*z[3]*z[5]+48*z[2]
*z[3]^2+16*z[3]^3-108*z[3]^2,(0, 0, 1, 1, 0, 0, 1, 0, 0)=60*z[2]*z[5]-147/4*z[
7]-120*z[5]+40*z[3]*z[5]-24*z[2]*z[3]^2+48*z[3]^2,(0, 3, 0, 0, 0, 0, 0, 0, 1)=
-20*z[2]*z[5]+301/4*z[7]+80*z[5]+2137/36*z[9]-8*z[2]^2*z[5]-231/8*z[2]*z[7]-65
*z[3]*z[5]+6*z[2]*z[3]^2+2*z[3]^3-30*z[3]^2,(1, 0, 2, 0, 1, 0, 0, 0, 0)=36*z[2
]^2*z[3]-260*z[2]*z[5]-648/5*z[3,5]+1883/4*z[7]+600*z[5]+32884/875*z[2]^4-240/
7*z[2]^3+3367/18*z[9]-104/35*z[2]^3*z[3]-12*z[2]^2*z[5]-441/2*z[2]*z[7]-612*z[
3]*z[5]+146*z[2]*z[3]^2+54*z[3]^3-342*z[3]^2,(1, 0, 0, 0, 2, 0, 1, 0, 0)=108/5
*z[2]^2*z[3]-260*z[2]*z[5]-243/5*z[3,5]+1911/4*z[7]+600*z[5]+1529/250*z[2]^4-\
240/7*z[2]^3+32035/72*z[9]+648/35*z[2]^3*z[3]+3*z[2]^2*z[5]-1869/8*z[2]*z[7]-\
544*z[3]*z[5]+104*z[2]*z[3]^2+79*z[3]^3-258*z[3]^2,(0, 0, 0, 0, 1, 0, 1, 1, 1)
=-240*z[2]*z[5]+707/2*z[7]+480*z[5]+497/2*z[9]+12*z[2]^2*z[5]-707/4*z[2]*z[7]-\
360*z[3]*z[5]+108*z[2]*z[3]^2+96*z[3]^3-216*z[3]^2,(0, 0, 0, 1, 2, 0, 0, 0, 0)
=20*z[2]*z[5]-357/8*z[7]-60*z[5]+5*z[3]*z[5]-6*z[2]*z[3]^2+18*z[3]^2]);
periodM := table([(0, 0, 0, 0, 0, 0, 0, 1, 3)=144*z[3]-24/5*z[2]^2*z[3]+10*z[2
]*z[5]-24*z[2]*z[3]-294*z[7]-120*z[5]+175*z[3]*z[5]-12*z[2]*z[3]^2+162*z[3]^2,
(2, 0, 0, 0, 0, 0, 1, 1, 0)=-3096/5*z[2]^2*z[3]+1131*z[2]*z[5]-1068*z[2]*z[3]+
2995*z[3]*z[5]-897*z[2]*z[3]^2-1404/5*z[3,5]+321192/875*z[2]^4+456*z[2]^3+3531
*z[3]^2-6061*z[7]+2520*z[3]-576/5*z[2]^2-3264*z[5],(1, 0, 0, 0, 1, 0, 0, 1, 0)
=-192*z[3]-165*z[2]*z[5]+60*z[2]*z[3]+448*z[7]+375*z[5]-1252/35*z[2]^3+72/5*z[
2]^2-308*z[3]^2+36*z[2]^2*z[3],(0, 0, 4, 0, 0, 0, 0, 0, 0)=36*z[3],(2, 0, 0, 0
, 0, 0, 0, 0, 2)=-1446/5*z[2]^2*z[3]+375*z[2]*z[5]-432*z[2]*z[3]+1528*z[3]*z[5
]-315*z[2]*z[3]^2-81*z[3,5]+64677/350*z[2]^4+6856/35*z[2]^3+1547*z[3]^2-21659/
8*z[7]+1260*z[3]-288/5*z[2]^2-1262*z[5],(0, 0, 1, 0, 2, 0, 0, 1, 0)=168*z[3]-\
12/5*z[2]^2*z[3]+105*z[2]*z[5]-60*z[2]*z[3]-1043/4*z[7]-270*z[5]+130*z[3]*z[5]
-66*z[2]*z[3]^2+216*z[3]^2,(2, 1, 0, 0, 0, 0, 0, 1, 0)=-336*z[2]^2*z[3]+921*z[
2]*z[5]-1068*z[2]*z[3]+1227*z[3]*z[5]-507*z[2]*z[3]^2-108/5*z[3,5]+77064/875*z
[2]^4+2752/7*z[2]^3+2317*z[3]^2-3413*z[7]+2520*z[3]-576/5*z[2]^2-2724*z[5],(1,
1, 0, 2, 0, 0, 0, 0, 0)=936*z[3]-144/5*z[2]^2*z[3]+285*z[2]*z[5]-312*z[2]*z[3]
-81/5*z[3,5]-4585/8*z[7]-1200*z[5]+3883/250*z[2]^4+1752/35*z[2]^3-216/5*z[2]^2
+225*z[3]*z[5]-23*z[2]*z[3]^2+357*z[3]^2,(1, 0, 0, 0, 0, 0, 0, 2, 0)=-96*z[3]+
72/5*z[2]^2*z[3]-60*z[2]*z[5]+36*z[2]*z[3]+805/2*z[7]+340*z[5]-40/7*z[2]^3+72/
5*z[2]^2-214*z[3]^2,(0, 2, 1, 0, 0, 0, 0, 0, 1)=432*z[3]-12/5*z[2]^2*z[3]+90*z
[2]*z[5]-120*z[2]*z[3]-203*z[7]-420*z[5]+90*z[3]*z[5]-18*z[2]*z[3]^2+114*z[3]^
2,(0, 0, 0, 2, 1, 1, 0, 0, 0)=168*z[3]-12/5*z[2]^2*z[3]+80*z[2]*z[5]-72*z[2]*z
[3]-119*z[7]-220*z[5]+51*z[3]*z[5]-36*z[2]*z[3]^2+132*z[3]^2,(0, 0, 0, 1, 1, 1
, 0, 0, 1)=336*z[3]+36/5*z[2]^2*z[3]+230*z[2]*z[5]-168*z[2]*z[3]-791/2*z[7]-\
520*z[5]+174*z[3]*z[5]-120*z[2]*z[3]^2+336*z[3]^2,(0, 1, 0, 1, 0, 0, 0, 2, 0)=
432*z[3]-12/5*z[2]^2*z[3]+100*z[2]*z[5]-120*z[2]*z[3]-301*z[7]-480*z[5]+80*z[3
]*z[5]-24*z[2]*z[3]^2+180*z[3]^2,(0, 2, 1, 0, 0, 0, 1, 0, 0)=432*z[3]-12/5*z[2
]^2*z[3]+100*z[2]*z[5]-120*z[2]*z[3]-224*z[7]-520*z[5]+117*z[3]*z[5]-18*z[2]*z
[3]^2+162*z[3]^2,(2, 0, 0, 1, 0, 0, 0, 0, 0)=-60*z[3]+138/5*z[2]^2*z[3]-210*z[
2]*z[5]+36*z[2]*z[3]+1773/4*z[7]+641*z[5]-3456/35*z[2]^3+288/5*z[2]^2-513*z[3]
^2,(0, 0, 1, 0, 0, 0, 1, 0, 1)=-144*z[3]-50*z[2]*z[5]+36*z[2]*z[3]+133*z[7]+
250*z[5]-120*z[3]^2,(1, 1, 2, 0, 0, 0, 0, 0, 0)=936*z[3]-72/5*z[2]^2*z[3]+180*
z[2]*z[5]-312*z[2]*z[3]-1169/2*z[7]-880*z[5]+2528/175*z[2]^4+1552/35*z[2]^3-\
216/5*z[2]^2+289*z[3]*z[5]-52*z[2]*z[3]^2+401*z[3]^2,(0, 0, 0, 0, 0, 4, 0, 0,
0)=12*z[3]-28*z[7]-15*z[5]+30*z[3]*z[5]+18*z[3]^2,(0, 0, 2, 1, 0, 1, 0, 0, 0)=
216*z[3]-12/5*z[2]^2*z[3]+70*z[2]*z[5]-96*z[2]*z[3]-301/2*z[7]-290*z[5]+104*z[
3]*z[5]-12*z[2]*z[3]^2+120*z[3]^2,(0, 0, 0, 0, 3, 1, 0, 0, 0)=48*z[3]-24/5*z[2
]^2*z[3]+15*z[2]*z[5]-12*z[2]*z[3]-175/2*z[7]-60*z[5]+96*z[3]*z[5]-18*z[2]*z[3
]^2+48*z[3]^2,(0, 0, 2, 0, 1, 0, 0, 0, 1)=216*z[3]-12/5*z[2]^2*z[3]+70*z[2]*z[
5]-96*z[2]*z[3]-455/2*z[7]-310*z[5]+114*z[3]*z[5]-24*z[2]*z[3]^2+192*z[3]^2,(0
, 0, 0, 1, 0, 1, 0, 0, 2)=216*z[3]-12/5*z[2]^2*z[3]+95*z[2]*z[5]-96*z[2]*z[3]-\
2625/8*z[7]-350*z[5]+161*z[3]*z[5]-42*z[2]*z[3]^2+246*z[3]^2,(0, 0, 1, 0, 2, 0
, 0, 0, 1)=168*z[3]-12/5*z[2]^2*z[3]+100*z[2]*z[5]-60*z[2]*z[3]-1001/4*z[7]-\
260*z[5]+114*z[3]*z[5]-66*z[2]*z[3]^2+210*z[3]^2,(0, 0, 0, 0, 2, 0, 1, 0, 0)=-\
36*z[3]-15*z[2]*z[5]+12*z[2]*z[3]+735/8*z[7]+70*z[5]-66*z[3]^2,(0, 0, 0, 1, 0,
1, 1, 0, 1)=432*z[3]+295*z[2]*z[5]-216*z[2]*z[3]-2877/4*z[7]-860*z[5]+309*z[3]
*z[5]-138*z[2]*z[3]^2+636*z[3]^2+36/5*z[2]^2*z[3],(0, 0, 0, 0, 0, 0, 2, 2, 0)=
216*z[3]-6/5*z[2]^2*z[3]+60*z[2]*z[5]-48*z[2]*z[3]-987/2*z[7]-320*z[5]+284*z[3
]*z[5]-30*z[2]*z[3]^2+288*z[3]^2,(0, 0, 0, 0, 0, 1, 1, 1, 1)=432*z[3]+36/5*z[2
]^2*z[3]+310*z[2]*z[5]-216*z[2]*z[3]-4907/4*z[7]-920*z[5]+739*z[3]*z[5]-198*z[
2]*z[3]^2+804*z[3]^2,(0, 0, 1, 0, 0, 0, 0, 3, 0)=144*z[3]-24/5*z[2]^2*z[3]+10*
z[2]*z[5]-24*z[2]*z[3]-315/2*z[7]-100*z[5]+64*z[3]*z[5]-12*z[2]*z[3]^2+108*z[3
]^2,(1, 0, 0, 0, 2, 1, 0, 0, 0)=288*z[3]-252/5*z[2]^2*z[3]+240*z[2]*z[5]-132*z
[2]*z[3]-108/5*z[3,5]-6125/8*z[7]-585*z[5]+23754/875*z[2]^4+1152/35*z[2]^3-108
/5*z[2]^2+758*z[3]*z[5]-231*z[2]*z[3]^2+471*z[3]^2,(0, 0, 0, 0, 0, 3, 0, 0, 0)
=-12*z[3]+28*z[7]+15*z[5]-18*z[3]^2,(2, 0, 0, 0, 0, 0, 0, 0, 1)=-60*z[3]+486/5
*z[2]^2*z[3]-270*z[2]*z[5]+36*z[2]*z[3]+4213/4*z[7]+831*z[5]-408/5*z[2]^3+288/
5*z[2]^2-627*z[3]^2,(0, 1, 0, 0, 0, 0, 0, 0, 1)=48*z[3]-12*z[2]*z[3]-50*z[5]+
12*z[3]^2,(0, 2, 0, 0, 1, 0, 0, 0, 1)=216*z[3]-12/5*z[2]^2*z[3]+105*z[2]*z[5]-\
96*z[2]*z[3]-1547/8*z[7]-390*z[5]+113*z[3]*z[5]-30*z[2]*z[3]^2+198*z[3]^2,(1,
0, 0, 1, 0, 2, 0, 0, 0)=360*z[3]-324/5*z[2]^2*z[3]+255*z[2]*z[5]-132*z[2]*z[3]
-27*z[3,5]-6251/8*z[7]-675*z[5]+6159/350*z[2]^4+1252/35*z[2]^3-108/5*z[2]^2+
320*z[3]*z[5]-213*z[2]*z[3]^2+548*z[3]^2,(1, 0, 1, 0, 0, 1, 0, 1, 0)=864*z[3]-\
468/5*z[2]^2*z[3]+645*z[2]*z[5]-504*z[2]*z[3]-54/5*z[3,5]-7581/4*z[7]-1860*z[5
]+7827/875*z[2]^4+3756/35*z[2]^3-288/5*z[2]^2+890*z[3]*z[5]-399*z[2]*z[3]^2+
1494*z[3]^2,(1, 0, 0, 0, 0, 0, 1, 2, 0)=-576/5*z[2]^2*z[3]+300*z[2]*z[5]-312*z
[2]*z[3]+1296*z[3]*z[5]-206*z[2]*z[3]^2-162/5*z[3,5]+63341/875*z[2]^4+2952/35*
z[2]^3+1347*z[3]^2-9275/4*z[7]+936*z[3]-216/5*z[2]^2-1320*z[5],(1, 0, 0, 1, 0,
0, 1, 0, 0)=-192*z[3]+72/5*z[2]^2*z[3]-150*z[2]*z[5]+60*z[2]*z[3]+1253/4*z[7]+
630*z[5]-1452/35*z[2]^3+144/5*z[2]^2-408*z[3]^2,(0, 3, 1, 0, 0, 0, 0, 0, 0)=
144*z[3]-24/5*z[2]^2*z[3]+10*z[2]*z[5]-24*z[2]*z[3]-63/2*z[7]-100*z[5]+26*z[3]
*z[5]+6*z[3]^2,(2, 0, 0, 0, 0, 1, 1, 0, 0)=-2238/5*z[2]^2*z[3]+1146*z[2]*z[5]-\
708*z[2]*z[3]+2782*z[3]*z[5]-1044*z[2]*z[3]^2-1296/5*z[3,5]+242418/875*z[2]^4+
1992/7*z[2]^3+2871*z[3]^2-18187/4*z[7]+912*z[3]-576/5*z[2]^2-2857*z[5],(0, 0,
3, 0, 0, 0, 0, 0, 0)=-24*z[3]+14*z[7]+10*z[5],(0, 0, 1, 0, 0, 0, 2, 0, 0)=-72*
z[3]-25*z[2]*z[5]+12*z[2]*z[3]+581/8*z[7]+150*z[5]-84*z[3]^2,(0, 1, 1, 1, 0, 0
, 0, 1, 0)=864*z[3]+36/5*z[2]^2*z[3]+220*z[2]*z[5]-288*z[2]*z[3]-819/2*z[7]-\
880*z[5]+99*z[3]*z[5]-24*z[2]*z[3]^2+192*z[3]^2,(0, 0, 0, 0, 0, 1, 0, 0, 3)=72
*z[3]-24/5*z[2]^2*z[3]-24*z[2]*z[3]-1687/8*z[7]-110*z[5]+128*z[3]*z[5]-12*z[2]
*z[3]^2+114*z[3]^2+10*z[2]*z[5],(1, 1, 0, 1, 0, 0, 0, 0, 0)=-192*z[3]-120*z[2]
*z[5]+60*z[2]*z[3]+637/4*z[7]+520*z[5]-1052/35*z[2]^3+144/5*z[2]^2-208*z[3]^2,
(0, 0, 0, 1, 0, 0, 2, 1, 0)=432*z[3]-12/5*z[2]^2*z[3]+150*z[2]*z[5]-120*z[2]*z
[3]-1197/2*z[7]-700*z[5]+201*z[3]*z[5]-66*z[2]*z[3]^2+450*z[3]^2,(0, 1, 0, 0,
0, 1, 0, 2, 0)=216*z[3]-12/5*z[2]^2*z[3]+100*z[2]*z[5]-96*z[2]*z[3]-1351/4*z[7
]-390*z[5]+162*z[3]*z[5]-48*z[2]*z[3]^2+252*z[3]^2,(0, 0, 0, 0, 1, 0, 2, 0, 1)
=216*z[3]-12/5*z[2]^2*z[3]+145*z[2]*z[5]-96*z[2]*z[3]-5845/8*z[7]-490*z[5]+421
*z[3]*z[5]-102*z[2]*z[3]^2+474*z[3]^2,(1, 3, 0, 0, 0, 0, 0, 0, 0)=312*z[3]-72/
5*z[2]^2*z[3]-72*z[2]*z[3]+81/5*z[3,5]-1071/8*z[7]-320*z[5]+3099/1750*z[2]^4+
100/7*z[2]^3-72/5*z[2]^2+83*z[3]*z[5]+115*z[3]^2+30*z[2]*z[5],(2, 0, 1, 0, 0,
0, 0, 1, 0)=-360*z[2]^2*z[3]+816*z[2]*z[5]-1068*z[2]*z[3]+1230*z[3]*z[5]-546*z
[2]*z[3]^2-324/5*z[3,5]+110742/875*z[2]^4+2532/7*z[2]^3+2406*z[3]^2-7097/2*z[7
]+2520*z[3]-576/5*z[2]^2-2454*z[5],(1, 0, 0, 0, 0, 0, 0, 0, 2)=-96*z[3]+72/5*z
[2]^2*z[3]-45*z[2]*z[5]+36*z[2]*z[3]+2989/8*z[7]+305*z[5]-40/7*z[2]^3+72/5*z[2
]^2-214*z[3]^2,(0, 0, 0, 0, 2, 1, 0, 0, 1)=144*z[3]-12/5*z[2]^2*z[3]+90*z[2]*z
[5]-60*z[2]*z[3]-2233/8*z[7]-225*z[5]+223*z[3]*z[5]-72*z[2]*z[3]^2+168*z[3]^2,
(0, 0, 0, 0, 0, 2, 2, 0, 0)=84*z[3]-6/5*z[2]^2*z[3]+55*z[2]*z[5]-24*z[2]*z[3]-\
623/2*z[7]-170*z[5]+226*z[3]*z[5]-42*z[2]*z[3]^2+180*z[3]^2,(1, 1, 1, 1, 0, 0,
0, 0, 0)=1872*z[3]-108/5*z[2]^2*z[3]+630*z[2]*z[5]-720*z[2]*z[3]-162/5*z[3,5]-\
4977/4*z[7]-2240*z[5]+11301/875*z[2]^4+3956/35*z[2]^3-432/5*z[2]^2+326*z[3]*z[
5]-90*z[2]*z[3]^2+712*z[3]^2,(0, 0, 1, 1, 0, 0, 0, 1, 1)=864*z[3]+36/5*z[2]^2*
z[3]+220*z[2]*z[5]-288*z[2]*z[3]-1267/2*z[7]-880*z[5]+170*z[3]*z[5]-48*z[2]*z[
3]^2+384*z[3]^2,(0, 0, 2, 0, 0, 0, 0, 0, 1)=-72*z[3]+12*z[2]*z[3]+42*z[7]+65*z
[5]-24*z[3]^2-10*z[2]*z[5],(1, 0, 0, 0, 1, 0, 0, 2, 0)=432*z[3]-432/5*z[2]^2*z
[3]+270*z[2]*z[5]-240*z[2]*z[3]-162/5*z[3,5]-6181/4*z[7]-1000*z[5]+33941/875*z
[2]^4+1752/35*z[2]^3-144/5*z[2]^2+964*z[3]*z[5]-206*z[2]*z[3]^2+915*z[3]^2,(0,
0, 0, 1, 0, 1, 0, 1, 0)=-96*z[3]-40*z[2]*z[5]+36*z[2]*z[3]+231/4*z[7]+165*z[5]
-78*z[3]^2,(1, 0, 1, 0, 0, 0, 1, 1, 0)=-684/5*z[2]^2*z[3]+765*z[2]*z[5]-720*z[
2]*z[3]+1112*z[3]*z[5]-409*z[2]*z[3]^2-162/5*z[3,5]+34081/875*z[2]^4+5956/35*z
[2]^3+2156*z[3]^2-12159/4*z[7]+1872*z[3]-432/5*z[2]^2-2680*z[5],(0, 0, 0, 0, 0
, 0, 0, 1, 2)=-72*z[3]-15*z[2]*z[5]+12*z[2]*z[3]+1141/8*z[7]+100*z[5]-84*z[3]^
2,(1, 1, 0, 1, 0, 0, 1, 0, 0)=1872*z[3]-396/5*z[2]^2*z[3]+855*z[2]*z[5]-720*z[
2]*z[3]-54*z[3,5]-7483/4*z[7]-2960*z[5]+2307/175*z[2]^4+5756/35*z[2]^3-432/5*z
[2]^2+520*z[3]*z[5]-243*z[2]*z[3]^2+1534*z[3]^2,(1, 0, 1, 0, 0, 0, 0, 1, 0)=-\
192*z[3]+72/5*z[2]^2*z[3]-150*z[2]*z[5]+60*z[2]*z[3]+777/2*z[7]+570*z[5]-852/
35*z[2]^3+144/5*z[2]^2-306*z[3]^2,(0, 0, 0, 0, 0, 1, 0, 1, 1)=-96*z[3]-50*z[2]
*z[5]+36*z[2]*z[3]+301/2*z[7]+165*z[5]-126*z[3]^2,(1, 1, 0, 0, 0, 0, 0, 1, 1)=
-108*z[2]^2*z[3]+690*z[2]*z[5]-720*z[2]*z[3]+961*z[3]*z[5]-338*z[2]*z[3]^2-162
/5*z[3,5]+30701/875*z[2]^4+5356/35*z[2]^3+1814*z[3]^2-10787/4*z[7]+1872*z[3]-\
432/5*z[2]^2-2440*z[5],(0, 1, 1, 1, 0, 0, 0, 0, 0)=-144*z[3]-30*z[2]*z[5]+36*z
[2]*z[3]+161/4*z[7]+160*z[5]-24*z[3]^2,(0, 0, 2, 0, 0, 0, 1, 0, 0)=-72*z[3]+12
*z[2]*z[3]+56*z[7]+105*z[5]-36*z[3]^2-10*z[2]*z[5],(0, 1, 1, 0, 0, 0, 1, 1, 0)
=864*z[3]+36/5*z[2]^2*z[3]+280*z[2]*z[5]-288*z[2]*z[3]-644*z[7]-1120*z[5]+292*
z[3]*z[5]-84*z[2]*z[3]^2+504*z[3]^2,(0, 1, 0, 1, 0, 1, 0, 1, 0)=432*z[3]+260*z
[2]*z[5]-216*z[2]*z[3]-651/2*z[7]-780*z[5]+191*z[3]*z[5]-78*z[2]*z[3]^2+384*z[
3]^2+36/5*z[2]^2*z[3],(0, 0, 0, 1, 2, 1, 0, 0, 0)=144*z[3]-12/5*z[2]^2*z[3]+80
*z[2]*z[5]-60*z[2]*z[3]-1505/8*z[7]-195*z[5]+103*z[3]*z[5]-60*z[2]*z[3]^2+132*
z[3]^2,(2, 0, 0, 0, 0, 2, 0, 0, 0)=456*z[3]-180*z[2]^2*z[3]+405*z[2]*z[5]-144*
z[2]*z[3]-243/5*z[3,5]-11611/8*z[7]-921*z[5]+186363/1750*z[2]^4+3756/35*z[2]^3
-36*z[2]^2+1212*z[3]*z[5]-423*z[2]*z[3]^2+924*z[3]^2,(1, 0, 0, 2, 0, 0, 0, 0,
0)=-96*z[3]-15*z[2]*z[5]+36*z[2]*z[3]+693/8*z[7]+235*z[5]-40/7*z[2]^3+72/5*z[2
]^2-82*z[3]^2,(0, 0, 0, 2, 0, 0, 1, 0, 0)=-72*z[3]-5*z[2]*z[5]+12*z[2]*z[3]+
301/8*z[7]+105*z[5]-36*z[3]^2,(0, 0, 1, 0, 1, 1, 1, 0, 0)=336*z[3]+36/5*z[2]^2
*z[3]+280*z[2]*z[5]-168*z[2]*z[3]-553*z[7]-620*z[5]+256*z[3]*z[5]-162*z[2]*z[3
]^2+444*z[3]^2,(0, 0, 0, 0, 1, 1, 0, 1, 0)=-72*z[3]-50*z[2]*z[5]+36*z[2]*z[3]+
399/4*z[7]+130*z[5]-84*z[3]^2,(0, 0, 1, 2, 0, 0, 0, 0, 0)=-72*z[3]-5*z[2]*z[5]
+12*z[2]*z[3]+119/8*z[7]+60*z[5],(0, 0, 0, 0, 0, 2, 1, 1, 0)=168*z[3]-12/5*z[2
]^2*z[3]+120*z[2]*z[5]-60*z[2]*z[3]-469*z[7]-330*z[5]+297*z[3]*z[5]-90*z[2]*z[
3]^2+306*z[3]^2,(0, 1, 1, 0, 0, 0, 0, 0, 1)=-144*z[3]-40*z[2]*z[5]+36*z[2]*z[3
]+329/4*z[7]+190*z[5]-48*z[3]^2,(0, 1, 0, 2, 0, 1, 0, 0, 0)=216*z[3]-12/5*z[2]
^2*z[3]+85*z[2]*z[5]-96*z[2]*z[3]-1141/8*z[7]-330*z[5]+85*z[3]*z[5]-18*z[2]*z[
3]^2+138*z[3]^2,(0, 0, 0, 0, 2, 0, 1, 0, 1)=168*z[3]-12/5*z[2]^2*z[3]+115*z[2]
*z[5]-60*z[2]*z[3]-469*z[7]-320*z[5]+292*z[3]*z[5]-90*z[2]*z[3]^2+312*z[3]^2,(
0, 0, 0, 1, 0, 0, 0, 0, 3)=144*z[3]-24/5*z[2]^2*z[3]+10*z[2]*z[5]-24*z[2]*z[3]
-168*z[7]-120*z[5]+40*z[3]*z[5]-12*z[2]*z[3]^2+84*z[3]^2,(0, 0, 2, 0, 0, 1, 0,
1, 0)=216*z[3]-12/5*z[2]^2*z[3]+70*z[2]*z[5]-96*z[2]*z[3]-483/2*z[7]-320*z[5]+
119*z[3]*z[5]-30*z[2]*z[3]^2+198*z[3]^2,(0, 1, 0, 0, 0, 1, 0, 0, 1)=-96*z[3]-\
45*z[2]*z[5]+36*z[2]*z[3]+217/4*z[7]+170*z[5]-84*z[3]^2,(0, 0, 0, 2, 0, 0, 1,
0, 1)=432*z[3]-12/5*z[2]^2*z[3]+110*z[2]*z[5]-120*z[2]*z[3]-308*z[7]-560*z[5]+
130*z[3]*z[5]-12*z[2]*z[3]^2+228*z[3]^2,(0, 1, 0, 3, 0, 0, 0, 0, 0)=144*z[3]-\
24/5*z[2]^2*z[3]+10*z[2]*z[5]-24*z[2]*z[3]-56*z[7]-120*z[5]+19*z[3]*z[5]+12*z[
3]^2,(0, 0, 0, 2, 0, 1, 0, 1, 0)=216*z[3]-12/5*z[2]^2*z[3]+95*z[2]*z[5]-96*z[2
]*z[3]-1547/8*z[7]-360*z[5]+98*z[3]*z[5]-24*z[2]*z[3]^2+192*z[3]^2,(1, 0, 0, 0
, 0, 0, 2, 1, 0)=-144*z[2]^2*z[3]+405*z[2]*z[5]-312*z[2]*z[3]+1389*z[3]*z[5]-\
277*z[2]*z[3]^2-297/5*z[3,5]+143957/1750*z[2]^4+3452/35*z[2]^3+1582*z[3]^2-\
20657/8*z[7]+936*z[3]-216/5*z[2]^2-1580*z[5],(0, 0, 0, 0, 0, 1, 1, 1, 0)=-96*z
[3]-60*z[2]*z[5]+36*z[2]*z[3]+329/2*z[7]+195*z[5]-150*z[3]^2,(0, 0, 0, 0, 0, 0
, 0, 0, 1)=15*z[5]-12*z[3],(0, 1, 0, 1, 1, 0, 1, 0, 0)=432*z[3]+36/5*z[2]^2*z[
3]+295*z[2]*z[5]-216*z[2]*z[3]-1687/4*z[7]-860*z[5]+214*z[3]*z[5]-102*z[2]*z[3
]^2+492*z[3]^2,(0, 0, 0, 0, 0, 3, 0, 0, 1)=48*z[3]-24/5*z[2]^2*z[3]+15*z[2]*z[
5]-12*z[2]*z[3]-959/8*z[7]-75*z[5]+83*z[3]*z[5]-18*z[2]*z[3]^2+72*z[3]^2,(1, 2
, 0, 0, 0, 0, 0, 0, 1)=936*z[3]-216/5*z[2]^2*z[3]+285*z[2]*z[5]-312*z[2]*z[3]-\
27/5*z[3,5]-6307/8*z[7]-1200*z[5]+15327/1750*z[2]^4+336/5*z[2]^3-216/5*z[2]^2+
318*z[3]*z[5]-69*z[2]*z[3]^2+627*z[3]^2,(0, 0, 0, 0, 0, 1, 2, 0, 0)=-48*z[3]-\
25*z[2]*z[5]+12*z[2]*z[3]+511/4*z[7]+100*z[5]-96*z[3]^2,(0, 1, 0, 0, 0, 2, 0,
0, 1)=168*z[3]-12/5*z[2]^2*z[3]+105*z[2]*z[5]-60*z[2]*z[3]-959/4*z[7]-290*z[5]
+106*z[3]*z[5]-66*z[2]*z[3]^2+216*z[3]^2,(1, 0, 0, 0, 1, 0, 1, 0, 1)=864*z[3]-\
180*z[2]^2*z[3]+825*z[2]*z[5]-504*z[2]*z[3]-324/5*z[3,5]-13111/4*z[7]-2200*z[5
]+8626/125*z[2]^4+4556/35*z[2]^3-288/5*z[2]^2+1914*z[3]*z[5]-625*z[2]*z[3]^2+
2110*z[3]^2,(3, 0, 0, 0, 0, 0, 1, 0, 0)=-4266/5*z[2]^2*z[3]+1098*z[2]*z[5]-\
1188*z[2]*z[3]+2468*z[3]*z[5]-1086*z[2]*z[3]^2-2538/5*z[3,5]+526104/875*z[2]^4
+2888/5*z[2]^3+3031*z[3]^2-21663/4*z[7]+2712*z[3]-36*z[2]^2-2523*z[5],(1, 0, 0
, 0, 0, 1, 0, 1, 0)=-192*z[3]+36*z[2]^2*z[3]-165*z[2]*z[5]+60*z[2]*z[3]+434*z[
7]+375*z[5]-1252/35*z[2]^3+72/5*z[2]^2-308*z[3]^2,(0, 0, 0, 0, 1, 1, 0, 1, 1)=
336*z[3]+36/5*z[2]^2*z[3]+260*z[2]*z[5]-168*z[2]*z[3]-700*z[7]-580*z[5]+474*z[
3]*z[5]-174*z[2]*z[3]^2+468*z[3]^2,(0, 0, 2, 1, 0, 0, 0, 0, 1)=432*z[3]-12/5*z
[2]^2*z[3]+60*z[2]*z[5]-120*z[2]*z[3]-357/2*z[7]-320*z[5]+23*z[3]*z[5]+48*z[3]
^2,(0, 0, 0, 0, 1, 1, 0, 0, 2)=168*z[3]-12/5*z[2]^2*z[3]+100*z[2]*z[5]-72*z[2]
*z[3]-721/2*z[7]-260*z[5]+239*z[3]*z[5]-72*z[2]*z[3]^2+228*z[3]^2,(2, 0, 0, 1,
0, 0, 0, 0, 1)=-1788/5*z[2]^2*z[3]+1056*z[2]*z[5]-1068*z[2]*z[3]+1164*z[3]*z[5
]-444*z[2]*z[3]^2-162/5*z[3,5]+54501/875*z[2]^4+2332/7*z[2]^3+2140*z[3]^2-\
14975/4*z[7]+2520*z[3]-576/5*z[2]^2-3144*z[5],(0, 1, 1, 0, 0, 0, 1, 0, 1)=864*
z[3]+36/5*z[2]^2*z[3]+290*z[2]*z[5]-288*z[2]*z[3]-637*z[7]-1160*z[5]+266*z[3]*
z[5]-90*z[2]*z[3]^2+540*z[3]^2,(0, 0, 0, 0, 1, 0, 2, 1, 0)=216*z[3]-12/5*z[2]^
2*z[3]+145*z[2]*z[5]-96*z[2]*z[3]-6013/8*z[7]-500*z[5]+428*z[3]*z[5]-96*z[2]*z
[3]^2+468*z[3]^2,(0, 0, 0, 1, 0, 2, 0, 1, 0)=168*z[3]-12/5*z[2]^2*z[3]+100*z[2
]*z[5]-60*z[2]*z[3]-1001/4*z[7]-280*z[5]+104*z[3]*z[5]-66*z[2]*z[3]^2+210*z[3]
^2,(0, 0, 0, 0, 1, 1, 0, 2, 0)=168*z[3]-12/5*z[2]^2*z[3]+110*z[2]*z[5]-72*z[2]
*z[3]-721/2*z[7]-280*z[5]+249*z[3]*z[5]-72*z[2]*z[3]^2+228*z[3]^2,(1, 0, 0, 0,
0, 1, 1, 1, 0)=864*z[3]-864/5*z[2]^2*z[3]+825*z[2]*z[5]-504*z[2]*z[3]-324/5*z[
3,5]-3304*z[7]-2250*z[5]+57882/875*z[2]^4+4656/35*z[2]^3-288/5*z[2]^2+1944*z[3
]*z[5]-606*z[2]*z[3]^2+2109*z[3]^2,(0, 0, 0, 0, 1, 0, 0, 3, 0)=72*z[3]-24/5*z[
2]^2*z[3]+10*z[2]*z[5]-24*z[2]*z[3]-441/2*z[7]-120*z[5]+133*z[3]*z[5]-12*z[2]*
z[3]^2+114*z[3]^2,(1, 0, 0, 2, 0, 1, 0, 0, 0)=432*z[3]-216/5*z[2]^2*z[3]+270*z
[2]*z[5]-240*z[2]*z[3]-54/5*z[3,5]-4711/8*z[7]-850*z[5]+10187/875*z[2]^4+1452/
35*z[2]^3-144/5*z[2]^2+299*z[3]*z[5]-77*z[2]*z[3]^2+558*z[3]^2,(0, 0, 1, 2, 0,
0, 0, 0, 1)=432*z[3]-12/5*z[2]^2*z[3]+80*z[2]*z[5]-120*z[2]*z[3]-273/2*z[7]-\
380*z[5]+50*z[3]*z[5]+30*z[3]^2+6*z[2]*z[3]^2,(0, 1, 1, 0, 1, 0, 0, 0, 1)=432*
z[3]+36/5*z[2]^2*z[3]+240*z[2]*z[5]-216*z[2]*z[3]-1631/4*z[7]-740*z[5]+216*z[3
]*z[5]-90*z[2]*z[3]^2+396*z[3]^2,(0, 0, 0, 0, 1, 0, 0, 2, 0)=-48*z[3]-20*z[2]*
z[5]+12*z[2]*z[3]+329/4*z[7]+75*z[5]-60*z[3]^2,(0, 1, 0, 0, 0, 1, 2, 0, 0)=216
*z[3]-12/5*z[2]^2*z[3]+145*z[2]*z[5]-96*z[2]*z[3]-3913/8*z[7]-490*z[5]+204*z[3
]*z[5]-78*z[2]*z[3]^2+390*z[3]^2,(0, 1, 1, 0, 0, 0, 2, 0, 0)=432*z[3]-12/5*z[2
]^2*z[3]+150*z[2]*z[5]-120*z[2]*z[3]-763/2*z[7]-660*z[5]+164*z[3]*z[5]-54*z[2]
*z[3]^2+354*z[3]^2,(1, 0, 1, 0, 0, 1, 0, 0, 0)=-192*z[3]+108/5*z[2]^2*z[3]-135
*z[2]*z[5]+60*z[2]*z[3]+889/4*z[7]+345*z[5]-1052/35*z[2]^3+72/5*z[2]^2-226*z[3
]^2,(0, 0, 3, 0, 0, 1, 0, 0, 0)=72*z[3]-24/5*z[2]^2*z[3]-24*z[2]*z[3]-70*z[7]-\
80*z[5]+40*z[3]*z[5]+42*z[3]^2,(1, 0, 1, 0, 0, 2, 0, 0, 0)=360*z[3]-324/5*z[2]
^2*z[3]+270*z[2]*z[5]-132*z[2]*z[3]-27/5*z[3,5]-6209/8*z[7]-660*z[5]+15327/
1750*z[2]^4+1352/35*z[2]^3-108/5*z[2]^2+388*z[3]*z[5]-213*z[2]*z[3]^2+559*z[3]
^2,(1, 0, 0, 0, 0, 0, 2, 0, 0)=-96*z[3]+144/5*z[2]^2*z[3]+36*z[2]*z[3]+4053/8*
z[7]+415*z[5]-120/7*z[2]^3+72/5*z[2]^2-318*z[3]^2-75*z[2]*z[5],(0, 0, 0, 0, 1,
0, 0, 0, 0)=15*z[5]-12*z[3],(1, 0, 0, 1, 0, 0, 1, 1, 0)=-684/5*z[2]^2*z[3]+870
*z[2]*z[5]-720*z[2]*z[3]+848*z[3]*z[5]-362*z[2]*z[3]^2-324/5*z[3,5]+27602/875*
z[2]^4+6156/35*z[2]^3+2046*z[3]^2-2947*z[7]+1872*z[3]-432/5*z[2]^2-3000*z[5],(
2, 1, 0, 0, 0, 0, 0, 0, 1)=-1776/5*z[2]^2*z[3]+1026*z[2]*z[5]-1068*z[2]*z[3]+
1074*z[3]*z[5]-546*z[2]*z[3]^2-162*z[3,5]+22641/175*z[2]^4+2572/7*z[2]^3+2404*
z[3]^2-14671/4*z[7]+2520*z[3]-576/5*z[2]^2-3034*z[5],(1, 0, 1, 0, 0, 0, 0, 1,
1)=1872*z[3]-684/5*z[2]^2*z[3]+585*z[2]*z[5]-720*z[2]*z[3]-162/5*z[3,5]-10745/
4*z[7]-2120*z[5]+6423/125*z[2]^4+4556/35*z[2]^3-432/5*z[2]^2+888*z[3]*z[5]-339
*z[2]*z[3]^2+1834*z[3]^2,(0, 0, 0, 0, 0, 0, 4, 0, 0)=36*z[3]-511/4*z[7]-60*z[5
]+78*z[3]*z[5]+72*z[3]^2,(0, 1, 0, 2, 0, 0, 0, 1, 0)=432*z[3]-12/5*z[2]^2*z[3]
+100*z[2]*z[5]-120*z[2]*z[3]-189*z[7]-480*z[5]+76*z[3]*z[5]-6*z[2]*z[3]^2+102*
z[3]^2,(0, 1, 1, 1, 0, 0, 0, 0, 1)=864*z[3]+36/5*z[2]^2*z[3]+220*z[2]*z[5]-288
*z[2]*z[3]-819/2*z[7]-880*z[5]+141*z[3]*z[5]-18*z[2]*z[3]^2+180*z[3]^2,(0, 0,
1, 0, 0, 0, 2, 1, 0)=432*z[3]-12/5*z[2]^2*z[3]+150*z[2]*z[5]-120*z[2]*z[3]-\
1239/2*z[7]-660*z[5]+258*z[3]*z[5]-72*z[2]*z[3]^2+468*z[3]^2,(1, 0, 3, 0, 0, 0
, 0, 0, 0)=312*z[3]-72/5*z[2]^2*z[3]-72*z[2]*z[3]-182*z[7]-200*z[5]-72/5*z[2]^
2+70*z[3]*z[5]+118*z[3]^2+168/25*z[2]^4+40/7*z[2]^3,(1, 0, 0, 0, 0, 0, 2, 0, 1
)=-144*z[2]^2*z[3]+405*z[2]*z[5]-312*z[2]*z[3]+1446*z[3]*z[5]-295*z[2]*z[3]^2-\
297/5*z[3,5]+132197/1750*z[2]^4+3352/35*z[2]^3+1625*z[3]^2-20993/8*z[7]+936*z[
3]-216/5*z[2]^2-1600*z[5],(1, 2, 0, 0, 0, 0, 1, 0, 0)=936*z[3]-288/5*z[2]^2*z[
3]+315*z[2]*z[5]-312*z[2]*z[3]+27/5*z[3,5]-6965/8*z[7]-1360*z[5]+25233/1750*z[
2]^4+2752/35*z[2]^3-216/5*z[2]^2+334*z[3]*z[5]-69*z[2]*z[3]^2+755*z[3]^2,(0, 0
, 0, 0, 0, 0, 0, 0, 3)=-24*z[3]+371/8*z[7]+25*z[5]-24*z[3]^2,(0, 1, 2, 1, 0, 0
, 0, 0, 0)=432*z[3]-12/5*z[2]^2*z[3]+60*z[2]*z[5]-120*z[2]*z[3]-385/2*z[7]-320
*z[5]+44*z[3]*z[5]+24*z[3]^2,(0, 0, 0, 0, 0, 0, 0, 4, 0)=36*z[3]-259/4*z[7]-20
*z[5]+42*z[3]*z[5]+36*z[3]^2,(0, 0, 0, 0, 1, 0, 1, 0, 1)=-96*z[3]-55*z[2]*z[5]
+36*z[2]*z[3]+329/2*z[7]+190*z[5]-156*z[3]^2,(0, 0, 1, 0, 2, 0, 1, 0, 0)=168*z
[3]-12/5*z[2]^2*z[3]+110*z[2]*z[5]-60*z[2]*z[3]-651/2*z[7]-310*z[5]+140*z[3]*z
[5]-78*z[2]*z[3]^2+258*z[3]^2,(0, 1, 0, 0, 0, 0, 0, 0, 2)=-72*z[3]+12*z[2]*z[3
]+511/8*z[7]+105*z[5]-48*z[3]^2-15*z[2]*z[5],(0, 0, 0, 0, 2, 0, 0, 0, 2)=84*z[
3]-6/5*z[2]^2*z[3]+45*z[2]*z[5]-24*z[2]*z[3]-399/2*z[7]-130*z[5]+132*z[3]*z[5]
-30*z[2]*z[3]^2+132*z[3]^2,(0, 1, 0, 1, 0, 0, 0, 1, 0)=-144*z[3]-40*z[2]*z[5]+
36*z[2]*z[3]+35*z[7]+210*z[5]-48*z[3]^2,(0, 0, 1, 0, 0, 1, 0, 0, 1)=-96*z[3]-\
40*z[2]*z[5]+36*z[2]*z[3]+273/4*z[7]+145*z[5]-78*z[3]^2,(0, 1, 2, 0, 0, 1, 0,
0, 0)=216*z[3]-12/5*z[2]^2*z[3]+70*z[2]*z[5]-96*z[2]*z[3]-329/2*z[7]-310*z[5]+
103*z[3]*z[5]-24*z[2]*z[3]^2+132*z[3]^2,(0, 0, 0, 2, 2, 0, 0, 0, 0)=84*z[3]-6/
5*z[2]^2*z[3]+35*z[2]*z[5]-24*z[2]*z[3]-147/2*z[7]-110*z[5]+29*z[3]*z[5]-18*z[
2]*z[3]^2+84*z[3]^2,(1, 0, 1, 0, 0, 0, 0, 2, 0)=-72*z[2]^2*z[3]+210*z[2]*z[5]-\
312*z[2]*z[3]+492*z[3]*z[5]-152*z[2]*z[3]^2+776/35*z[2]^4+2052/35*z[2]^3+906*z
[3]^2-1288*z[7]+936*z[3]-216/5*z[2]^2-960*z[5],(1, 0, 0, 0, 2, 0, 0, 0, 1)=360
*z[3]-396/5*z[2]^2*z[3]+285*z[2]*z[5]-132*z[2]*z[3]-27/5*z[3,5]-8575/8*z[7]-\
705*z[5]+38847/1750*z[2]^4+1452/35*z[2]^3-108/5*z[2]^2+744*z[3]*z[5]-249*z[2]*
z[3]^2+678*z[3]^2,(0, 1, 0, 0, 0, 0, 1, 2, 0)=432*z[3]-12/5*z[2]^2*z[3]+110*z[
2]*z[5]-120*z[2]*z[3]-553*z[7]-560*z[5]+186*z[3]*z[5]-48*z[2]*z[3]^2+348*z[3]^
2,(0, 0, 0, 0, 0, 1, 2, 1, 0)=216*z[3]-12/5*z[2]^2*z[3]+145*z[2]*z[5]-96*z[2]*
z[3]-5957/8*z[7]-500*z[5]+426*z[3]*z[5]-96*z[2]*z[3]^2+468*z[3]^2,(2, 0, 0, 0,
0, 1, 0, 0, 1)=912*z[3]-1818/5*z[2]^2*z[3]+996*z[2]*z[5]-708*z[2]*z[3]-216*z[3
,5]-15719/4*z[7]-2547*z[5]+1482/7*z[2]^4+1752/7*z[2]^3-576/5*z[2]^2+2292*z[3]*
z[5]-870*z[2]*z[3]^2+2511*z[3]^2,(0, 1, 1, 0, 2, 0, 0, 0, 0)=168*z[3]-12/5*z[2
]^2*z[3]+100*z[2]*z[5]-60*z[2]*z[3]-707/4*z[7]-260*z[5]+87*z[3]*z[5]-54*z[2]*z
[3]^2+174*z[3]^2,(1, 0, 1, 0, 0, 0, 1, 0, 1)=1872*z[3]-684/5*z[2]^2*z[3]+780*z
[2]*z[5]-720*z[2]*z[3]-216/5*z[3,5]-6027/2*z[7]-2720*z[5]+43388/875*z[2]^4+
5756/35*z[2]^3-432/5*z[2]^2+1105*z[3]*z[5]-410*z[2]*z[3]^2+2158*z[3]^2,(1, 0,
1, 1, 0, 0, 1, 0, 0)=1872*z[3]-396/5*z[2]^2*z[3]+810*z[2]*z[5]-720*z[2]*z[3]-\
108/5*z[3,5]-1925*z[7]-2800*z[5]+11254/875*z[2]^4+5356/35*z[2]^3-432/5*z[2]^2+
614*z[3]*z[5]-244*z[2]*z[3]^2+1502*z[3]^2,(3, 1, 0, 0, 0, 0, 0, 0, 0)=-558*z[2
]^2*z[3]+918*z[2]*z[5]-1188*z[2]*z[3]+880*z[3]*z[5]-594*z[2]*z[3]^2-162*z[3,5]
+29814/175*z[2]^4+17616/35*z[2]^3+1965*z[3]^2-13335/4*z[7]+2712*z[3]-36*z[2]^2
-2133*z[5],(0, 2, 1, 0, 0, 1, 0, 0, 0)=216*z[3]-12/5*z[2]^2*z[3]+85*z[2]*z[5]-\
96*z[2]*z[3]-1015/8*z[7]-340*z[5]+90*z[3]*z[5]-24*z[2]*z[3]^2+132*z[3]^2,(1, 0
, 0, 0, 0, 2, 0, 0, 1)=360*z[3]-396/5*z[2]^2*z[3]+285*z[2]*z[5]-132*z[2]*z[3]-\
27*z[3,5]-8771/8*z[7]-705*z[5]+10863/350*z[2]^4+1452/35*z[2]^3-108/5*z[2]^2+
724*z[3]*z[5]-249*z[2]*z[3]^2+678*z[3]^2,(0, 0, 1, 1, 2, 0, 0, 0, 0)=168*z[3]-\
12/5*z[2]^2*z[3]+90*z[2]*z[5]-60*z[2]*z[3]-623/4*z[7]-240*z[5]+64*z[3]*z[5]-54
*z[2]*z[3]^2+162*z[3]^2,(1, 0, 1, 0, 1, 1, 0, 0, 0)=720*z[3]-324/5*z[2]^2*z[3]
+630*z[2]*z[5]-360*z[2]*z[3]-162/5*z[3,5]-5131/4*z[7]-1320*z[5]+6301/875*z[2]^
4+2956/35*z[2]^3-216/5*z[2]^2+598*z[3]*z[5]-424*z[2]*z[3]^2+986*z[3]^2,(0, 1,
2, 0, 0, 0, 1, 0, 0)=432*z[3]-12/5*z[2]^2*z[3]+90*z[2]*z[5]-120*z[2]*z[3]-259*
z[7]-480*z[5]+115*z[3]*z[5]-24*z[2]*z[3]^2+168*z[3]^2,(1, 0, 0, 1, 0, 0, 0, 0,
0)=96*z[3]-36*z[2]*z[3]-135*z[5]+20/7*z[2]^3-36/5*z[2]^2+23*z[3]^2,(0, 0, 0, 0
, 0, 1, 0, 1, 2)=216*z[3]-12/5*z[2]^2*z[3]+95*z[2]*z[5]-96*z[2]*z[3]-4865/8*z[
7]-380*z[5]+357*z[3]*z[5]-72*z[2]*z[3]^2+360*z[3]^2,(0, 0, 2, 1, 0, 0, 0, 1, 0
)=432*z[3]-12/5*z[2]^2*z[3]+60*z[2]*z[5]-120*z[2]*z[3]-497/2*z[7]-340*z[5]+53*
z[3]*z[5]-6*z[2]*z[3]^2+90*z[3]^2,(1, 0, 1, 0, 0, 1, 1, 0, 0)=864*z[3]-648/5*z
[2]^2*z[3]+795*z[2]*z[5]-504*z[2]*z[3]-216/5*z[3,5]-8953/4*z[7]-2090*z[5]+
19868/875*z[2]^4+4456/35*z[2]^3-288/5*z[2]^2+949*z[3]*z[5]-488*z[2]*z[3]^2+
1763*z[3]^2,(0, 1, 0, 0, 0, 0, 1, 0, 1)=-144*z[3]-55*z[2]*z[5]+36*z[2]*z[3]+
217/2*z[7]+280*z[5]-120*z[3]^2,(1, 0, 0, 0, 2, 0, 0, 0, 0)=-60*z[3]+108/5*z[2]
^2*z[3]-45*z[2]*z[5]+36*z[2]*z[3]+1827/8*z[7]+150*z[5]-60/7*z[2]^3+36/5*z[2]^2
-123*z[3]^2,(0, 0, 2, 0, 1, 1, 0, 0, 0)=168*z[3]-12/5*z[2]^2*z[3]+80*z[2]*z[5]
-72*z[2]*z[3]-273/2*z[7]-220*z[5]+74*z[3]*z[5]-36*z[2]*z[3]^2+132*z[3]^2,(0, 0
, 0, 2, 0, 0, 0, 0, 2)=216*z[3]-6/5*z[2]^2*z[3]+40*z[2]*z[5]-48*z[2]*z[3]-231/
2*z[7]-200*z[5]+39*z[3]*z[5]+60*z[3]^2,(0, 0, 0, 0, 1, 0, 3, 0, 0)=72*z[3]-24/
5*z[2]^2*z[3]+30*z[2]*z[5]-24*z[2]*z[3]-2667/8*z[7]-170*z[5]+211*z[3]*z[5]-24*
z[2]*z[3]^2+186*z[3]^2,(0, 0, 0, 1, 0, 0, 0, 2, 0)=-72*z[3]+12*z[2]*z[3]+161/4
*z[7]+105*z[5]-48*z[3]^2-20*z[2]*z[5],(1, 0, 0, 1, 1, 0, 0, 0, 0)=-192*z[3]+
108/5*z[2]^2*z[3]-120*z[2]*z[5]+60*z[2]*z[3]+189*z[7]+375*z[5]-136/5*z[2]^3+72
/5*z[2]^2-215*z[3]^2,(1, 0, 0, 0, 0, 0, 1, 0, 0)=96*z[3]-36*z[2]*z[3]-135*z[5]
+100/7*z[2]^3-36/5*z[2]^2+115*z[3]^2,(0, 0, 0, 0, 0, 0, 0, 1, 1)=48*z[3]-12*z[
2]*z[3]-40*z[5]+30*z[3]^2,(0, 0, 1, 1, 0, 0, 1, 1, 0)=864*z[3]+36/5*z[2]^2*z[3
]+290*z[2]*z[5]-288*z[2]*z[3]-637*z[7]-1160*z[5]+195*z[3]*z[5]-72*z[2]*z[3]^2+
504*z[3]^2,(0, 0, 2, 1, 0, 0, 0, 0, 0)=-72*z[3]+12*z[2]*z[3]+14*z[7]+55*z[5]-\
10*z[2]*z[5],(1, 1, 0, 0, 1, 0, 1, 0, 0)=864*z[3]-612/5*z[2]^2*z[3]+825*z[2]*z
[5]-504*z[2]*z[3]-324/5*z[3,5]-8939/4*z[7]-2200*z[5]+3586/125*z[2]^4+4556/35*z
[2]^3-288/5*z[2]^2+903*z[3]*z[5]-469*z[2]*z[3]^2+1762*z[3]^2,(1, 0, 2, 0, 0, 1
, 0, 0, 0)=432*z[3]-216/5*z[2]^2*z[3]+210*z[2]*z[5]-240*z[2]*z[3]-1365/2*z[7]-\
820*z[5]+1352/175*z[2]^4+1352/35*z[2]^3-144/5*z[2]^2+395*z[3]*z[5]-88*z[2]*z[3
]^2+571*z[3]^2,(0, 0, 1, 0, 0, 1, 0, 0, 2)=216*z[3]-12/5*z[2]^2*z[3]+85*z[2]*z
[5]-96*z[2]*z[3]-2891/8*z[7]-340*z[5]+168*z[3]*z[5]-48*z[2]*z[3]^2+264*z[3]^2,
(0, 0, 2, 0, 0, 0, 0, 1, 1)=432*z[3]-12/5*z[2]^2*z[3]+60*z[2]*z[5]-120*z[2]*z[
3]-609/2*z[7]-320*z[5]+99*z[3]*z[5]-18*z[2]*z[3]^2+234*z[3]^2,(1, 0, 0, 0, 0,
1, 0, 0, 2)=432*z[3]-432/5*z[2]^2*z[3]+270*z[2]*z[5]-240*z[2]*z[3]-162/5*z[3,5
]-12131/8*z[7]-950*z[5]+36441/875*z[2]^4+236/5*z[2]^3-144/5*z[2]^2+934*z[3]*z[
5]-207*z[2]*z[3]^2+916*z[3]^2,(0, 1, 0, 0, 0, 0, 0, 0, 0)=15*z[5]-12*z[3],(0,
0, 0, 0, 1, 3, 0, 0, 0)=48*z[3]-24/5*z[2]^2*z[3]+15*z[2]*z[5]-12*z[2]*z[3]-175
/2*z[7]-60*z[5]+96*z[3]*z[5]-18*z[2]*z[3]^2+48*z[3]^2,(0, 4, 0, 0, 0, 0, 0, 0,
0)=36*z[3]-7/4*z[7]-20*z[5]-z[3]*z[5],(0, 0, 0, 0, 0, 0, 2, 0, 2)=216*z[3]-6/5
*z[2]^2*z[3]+60*z[2]*z[5]-48*z[2]*z[3]-987/2*z[7]-320*z[5]+300*z[3]*z[5]-36*z[
2]*z[3]^2+300*z[3]^2,(0, 0, 0, 0, 1, 2, 0, 0, 0)=-36*z[3]-15*z[2]*z[5]+12*z[2]
*z[3]+119/2*z[7]+45*z[5]-30*z[3]^2,(0, 1, 0, 0, 2, 0, 0, 0, 0)=-36*z[3]-15*z[2
]*z[5]+12*z[2]*z[3]+287/8*z[7]+60*z[5]-42*z[3]^2,(1, 0, 1, 2, 0, 0, 0, 0, 0)=
936*z[3]-72/5*z[2]^2*z[3]+255*z[2]*z[5]-312*z[2]*z[3]+81/5*z[3,5]-4291/8*z[7]-\
1080*z[5]-1901/1750*z[2]^4+1452/35*z[2]^3-216/5*z[2]^2+257*z[3]*z[5]-5*z[2]*z[
3]^2+294*z[3]^2,(0, 0, 0, 0, 2, 0, 0, 0, 0)=12*z[3]-15*z[5]+18*z[3]^2,(0, 0, 1
, 0, 0, 0, 1, 1, 0)=-144*z[3]-55*z[2]*z[5]+36*z[2]*z[3]+497/4*z[7]+260*z[5]-\
120*z[3]^2,(1, 1, 0, 0, 0, 1, 0, 1, 0)=864*z[3]-432/5*z[2]^2*z[3]+705*z[2]*z[5
]-504*z[2]*z[3]+108/5*z[3,5]-1764*z[7]-1990*z[5]-9214/875*z[2]^4+4056/35*z[2]^
3-288/5*z[2]^2+902*z[3]*z[5]-380*z[2]*z[3]^2+1455*z[3]^2,(0, 0, 0, 0, 1, 1, 0,
0, 1)=-72*z[3]-45*z[2]*z[5]+36*z[2]*z[3]+399/4*z[7]+120*z[5]-84*z[3]^2,(0, 0,
0, 0, 1, 0, 0, 2, 1)=216*z[3]-12/5*z[2]^2*z[3]+100*z[2]*z[5]-96*z[2]*z[3]-2415
/4*z[7]-390*z[5]+362*z[3]*z[5]-72*z[2]*z[3]^2+360*z[3]^2,(0, 1, 0, 2, 0, 0, 1,
0, 0)=432*z[3]-12/5*z[2]^2*z[3]+110*z[2]*z[5]-120*z[2]*z[3]-217*z[7]-560*z[5]+
92*z[3]*z[5]-12*z[2]*z[3]^2+156*z[3]^2,(1, 0, 2, 0, 0, 0, 0, 0, 1)=936*z[3]-\
216/5*z[2]^2*z[3]+180*z[2]*z[5]-312*z[2]*z[3]-1645/2*z[7]-880*z[5]+2528/175*z[
2]^4+1552/35*z[2]^3-216/5*z[2]^2+271*z[3]*z[5]-52*z[2]*z[3]^2+593*z[3]^2,(1, 0
, 0, 0, 0, 0, 0, 0, 3)=312*z[3]-216/5*z[2]^2*z[3]-72*z[2]*z[3]-27/5*z[3,5]-\
5747/8*z[7]-320*z[5]+42087/1750*z[2]^4+100/7*z[2]^3-72/5*z[2]^2+428*z[3]*z[5]-\
36*z[2]*z[3]^2+391*z[3]^2+30*z[2]*z[5],(0, 1, 1, 0, 0, 0, 0, 0, 2)=432*z[3]-12
/5*z[2]^2*z[3]+90*z[2]*z[5]-120*z[2]*z[3]-329*z[7]-420*z[5]+121*z[3]*z[5]-30*z
[2]*z[3]^2+210*z[3]^2,(1, 0, 0, 0, 0, 0, 0, 3, 0)=312*z[3]-216/5*z[2]^2*z[3]-\
72*z[2]*z[3]-1379/2*z[7]-300*z[5]+672/25*z[2]^4+120/7*z[2]^3-72/5*z[2]^2+430*z
[3]*z[5]-36*z[2]*z[3]^2+390*z[3]^2+30*z[2]*z[5],(2, 0, 0, 0, 0, 0, 0, 2, 0)=-\
1446/5*z[2]^2*z[3]+330*z[2]*z[5]-432*z[2]*z[3]+1504*z[3]*z[5]-312*z[2]*z[3]^2-\
324/5*z[3,5]+161622/875*z[2]^4+7556/35*z[2]^3+1540*z[3]^2-10483/4*z[7]+1260*z[
3]-288/5*z[2]^2-1122*z[5],(0, 2, 2, 0, 0, 0, 0, 0, 0)=216*z[3]-6/5*z[2]^2*z[3]
+30*z[2]*z[5]-48*z[2]*z[3]-231/4*z[7]-140*z[5]+39*z[3]*z[5]-6*z[2]*z[3]^2+12*z
[3]^2,(0, 0, 2, 0, 0, 0, 0, 0, 2)=216*z[3]-6/5*z[2]^2*z[3]+30*z[2]*z[5]-48*z[2
]*z[3]-483/4*z[7]-140*z[5]+30*z[3]*z[5]-6*z[2]*z[3]^2+96*z[3]^2,(0, 3, 0, 0, 0
, 0, 0, 1, 0)=144*z[3]-24/5*z[2]^2*z[3]+10*z[2]*z[5]-24*z[2]*z[3]-42*z[7]-120*
z[5]+14*z[3]*z[5]+18*z[3]^2,(1, 0, 1, 1, 0, 0, 0, 0, 1)=1872*z[3]-108/5*z[2]^2
*z[3]+630*z[2]*z[5]-720*z[2]*z[3]+54/5*z[3,5]-6573/4*z[7]-2240*z[5]-4167/875*z
[2]^4+3956/35*z[2]^3-432/5*z[2]^2+497*z[3]*z[5]-138*z[2]*z[3]^2+1072*z[3]^2,(0
, 0, 1, 0, 0, 1, 0, 0, 0)=24*z[3]-12*z[2]*z[3]-40*z[5]+18*z[3]^2,(0, 2, 0, 0,
1, 0, 1, 0, 0)=216*z[3]-12/5*z[2]^2*z[3]+115*z[2]*z[5]-96*z[2]*z[3]-2065/8*z[7
]-430*z[5]+131*z[3]*z[5]-30*z[2]*z[3]^2+246*z[3]^2,(0, 1, 0, 0, 1, 0, 0, 2, 0)
=216*z[3]-12/5*z[2]^2*z[3]+100*z[2]*z[5]-96*z[2]*z[3]-1463/4*z[7]-390*z[5]+181
*z[3]*z[5]-48*z[2]*z[3]^2+252*z[3]^2,(0, 0, 0, 1, 0, 1, 2, 0, 0)=216*z[3]-12/5
*z[2]^2*z[3]+145*z[2]*z[5]-96*z[2]*z[3]-3801/8*z[7]-470*z[5]+198*z[3]*z[5]-78*
z[2]*z[3]^2+390*z[3]^2,(0, 1, 0, 0, 3, 0, 0, 0, 0)=48*z[3]-24/5*z[2]^2*z[3]+15
*z[2]*z[5]-12*z[2]*z[3]-735/8*z[7]-75*z[5]+43*z[3]*z[5]-18*z[2]*z[3]^2+60*z[3]
^2,(0, 1, 0, 0, 0, 2, 1, 0, 0)=168*z[3]-12/5*z[2]^2*z[3]+115*z[2]*z[5]-60*z[2]
*z[3]-315*z[7]-320*z[5]+142*z[3]*z[5]-78*z[2]*z[3]^2+252*z[3]^2,(1, 0, 0, 3, 0
, 0, 0, 0, 0)=312*z[3]-72/5*z[2]^2*z[3]-72*z[2]*z[3]+81/5*z[3,5]-1407/8*z[7]-\
360*z[5]-8661/1750*z[2]^4+60/7*z[2]^3-72/5*z[2]^2+85*z[3]*z[5]+105*z[3]^2+30*z
[2]*z[5],(0, 0, 3, 0, 0, 0, 0, 0, 1)=144*z[3]-24/5*z[2]^2*z[3]-24*z[2]*z[3]-56
*z[7]-60*z[5]+8*z[3]*z[5]+30*z[3]^2,(0, 0, 1, 0, 1, 1, 0, 0, 1)=336*z[3]+36/5*
z[2]^2*z[3]+230*z[2]*z[5]-168*z[2]*z[3]-413*z[7]-520*z[5]+197*z[3]*z[5]-126*z[
2]*z[3]^2+348*z[3]^2,(1, 0, 1, 0, 1, 0, 0, 1, 0)=-468/5*z[2]^2*z[3]+645*z[2]*z
[5]-504*z[2]*z[3]+906*z[3]*z[5]-399*z[2]*z[3]^2-162/5*z[3,5]+2223/125*z[2]^4+
3756/35*z[2]^3+1494*z[3]^2-7735/4*z[7]+864*z[3]-288/5*z[2]^2-1860*z[5],(0, 0,
0, 0, 2, 0, 1, 1, 0)=168*z[3]-12/5*z[2]^2*z[3]+120*z[2]*z[5]-60*z[2]*z[3]-959/
2*z[7]-330*z[5]+300*z[3]*z[5]-90*z[2]*z[3]^2+306*z[3]^2,(0, 1, 0, 0, 2, 0, 1,
0, 0)=168*z[3]-12/5*z[2]^2*z[3]+115*z[2]*z[5]-60*z[2]*z[3]-336*z[7]-320*z[5]+
148*z[3]*z[5]-78*z[2]*z[3]^2+252*z[3]^2,(0, 0, 0, 1, 0, 0, 0, 2, 1)=432*z[3]-\
12/5*z[2]^2*z[3]+100*z[2]*z[5]-120*z[2]*z[3]-539*z[7]-480*z[5]+142*z[3]*z[5]-\
48*z[2]*z[3]^2+324*z[3]^2,(0, 1, 1, 0, 0, 0, 0, 0, 0)=48*z[3]-12*z[2]*z[3]-30*
z[5]+6*z[3]^2,(0, 1, 0, 1, 0, 0, 1, 1, 0)=864*z[3]+36/5*z[2]^2*z[3]+310*z[2]*z
[5]-288*z[2]*z[3]-595*z[7]-1240*z[5]+212*z[3]*z[5]-66*z[2]*z[3]^2+492*z[3]^2,(
0, 0, 1, 0, 0, 2, 0, 0, 0)=-36*z[3]-15*z[2]*z[5]+12*z[2]*z[3]+259/8*z[7]+55*z[
5]-42*z[3]^2,(1, 1, 0, 1, 0, 0, 0, 1, 0)=1872*z[3]-252/5*z[2]^2*z[3]+720*z[2]*
z[5]-720*z[2]*z[3]-216/5*z[3,5]-3325/2*z[7]-2520*z[5]+7228/875*z[2]^4+708/5*z[
2]^3-432/5*z[2]^2+404*z[3]*z[5]-172*z[2]*z[3]^2+1158*z[3]^2,(1, 0, 0, 2, 0, 0,
0, 0, 1)=936*z[3]-144/5*z[2]^2*z[3]+285*z[2]*z[5]-312*z[2]*z[3]+27*z[3,5]-5873
/8*z[7]-1200*z[5]-751/350*z[2]^4+1752/35*z[2]^3-216/5*z[2]^2+344*z[3]*z[5]-23*
z[2]*z[3]^2+501*z[3]^2,(1, 0, 0, 0, 0, 1, 0, 0, 1)=-192*z[3]+36*z[2]^2*z[3]-\
150*z[2]*z[5]+60*z[2]*z[3]+448*z[7]+375*z[5]-1152/35*z[2]^3+72/5*z[2]^2-309*z[
3]^2,(0, 0, 2, 0, 0, 0, 0, 2, 0)=216*z[3]-6/5*z[2]^2*z[3]+30*z[2]*z[5]-48*z[2]
*z[3]-483/4*z[7]-140*z[5]+46*z[3]*z[5]-12*z[2]*z[3]^2+108*z[3]^2,(0, 0, 0, 1,
0, 1, 0, 0, 1)=-96*z[3]-35*z[2]*z[5]+36*z[2]*z[3]+63*z[7]+150*z[5]-72*z[3]^2,(
0, 0, 0, 2, 0, 0, 0, 1, 1)=432*z[3]-12/5*z[2]^2*z[3]+100*z[2]*z[5]-120*z[2]*z[
3]-287*z[7]-480*z[5]+116*z[3]*z[5]-6*z[2]*z[3]^2+174*z[3]^2,(0, 0, 0, 1, 0, 2,
0, 0, 1)=168*z[3]-12/5*z[2]^2*z[3]+95*z[2]*z[5]-60*z[2]*z[3]-525/2*z[7]-260*z[
5]+111*z[3]*z[5]-66*z[2]*z[3]^2+204*z[3]^2,(0, 0, 1, 0, 0, 0, 0, 0, 2)=-72*z[3
]-15*z[2]*z[5]+12*z[2]*z[3]+483/8*z[7]+80*z[5]-48*z[3]^2,(0, 2, 0, 0, 0, 0, 1,
0, 0)=-72*z[3]-15*z[2]*z[5]+12*z[2]*z[3]+413/8*z[7]+125*z[5]-36*z[3]^2,(0, 0,
0, 0, 0, 0, 1, 3, 0)=144*z[3]-24/5*z[2]^2*z[3]+10*z[2]*z[5]-24*z[2]*z[3]-322*z
[7]-160*z[5]+175*z[3]*z[5]-12*z[2]*z[3]^2+162*z[3]^2,(0, 0, 0, 1, 1, 0, 0, 0,
1)=-96*z[3]-35*z[2]*z[5]+36*z[2]*z[3]+105/2*z[7]+150*z[5]-72*z[3]^2,(0, 0, 0,
0, 0, 0, 2, 0, 1)=-72*z[3]+12*z[2]*z[3]+1169/8*z[7]+155*z[5]-108*z[3]^2-25*z[2
]*z[5],(0, 0, 0, 1, 0, 0, 0, 3, 0)=144*z[3]-24/5*z[2]^2*z[3]+10*z[2]*z[5]-24*z
[2]*z[3]-385/2*z[7]-140*z[5]+49*z[3]*z[5]-12*z[2]*z[3]^2+102*z[3]^2,(2, 2, 0,
0, 0, 0, 0, 0, 0)=-654/5*z[2]^2*z[3]+375*z[2]*z[5]-432*z[2]*z[3]+490*z[3]*z[5]
-99*z[2]*z[3]^2+243/5*z[3,5]+34857/1750*z[2]^4+6856/35*z[2]^3+863*z[3]^2-8163/
8*z[7]+1260*z[3]-288/5*z[2]^2-1262*z[5],(0, 0, 1, 0, 0, 2, 1, 0, 0)=168*z[3]-\
12/5*z[2]^2*z[3]+110*z[2]*z[5]-60*z[2]*z[3]-651/2*z[7]-310*z[5]+140*z[3]*z[5]-\
78*z[2]*z[3]^2+258*z[3]^2,(0, 0, 2, 0, 0, 0, 0, 0, 0)=24*z[3],(0, 0, 0, 0, 1,
2, 0, 0, 1)=144*z[3]-12/5*z[2]^2*z[3]+90*z[2]*z[5]-60*z[2]*z[3]-2261/8*z[7]-\
225*z[5]+224*z[3]*z[5]-72*z[2]*z[3]^2+168*z[3]^2,(1, 1, 0, 0, 0, 0, 1, 1, 0)=
1872*z[3]-684/5*z[2]^2*z[3]+810*z[2]*z[5]-720*z[2]*z[3]-162/5*z[3,5]-11193/4*z
[7]-2840*z[5]+37461/875*z[2]^4+908/5*z[2]^3-432/5*z[2]^2+970*z[3]*z[5]-372*z[2
]*z[3]^2+2032*z[3]^2,(1, 0, 0, 1, 1, 0, 1, 0, 0)=864*z[3]-612/5*z[2]^2*z[3]+
825*z[2]*z[5]-504*z[2]*z[3]-108/5*z[3,5]-8295/4*z[7]-2100*z[5]+14634/875*z[2]^
4+4356/35*z[2]^3-288/5*z[2]^2+884*z[3]*z[5]-459*z[2]*z[3]^2+1752*z[3]^2,(0, 0,
0, 0, 0, 0, 1, 0, 3)=144*z[3]-24/5*z[2]^2*z[3]+10*z[2]*z[5]-24*z[2]*z[3]-322*z
[7]-160*z[5]+191*z[3]*z[5]-12*z[2]*z[3]^2+168*z[3]^2,(1, 1, 1, 0, 0, 0, 1, 0,
0)=1872*z[3]-396/5*z[2]^2*z[3]+780*z[2]*z[5]-720*z[2]*z[3]-108/5*z[3,5]-1883*z
[7]-2720*z[5]+12134/875*z[2]^4+5756/35*z[2]^3-432/5*z[2]^2+734*z[3]*z[5]-290*z
[2]*z[3]^2+1606*z[3]^2,(1, 1, 0, 0, 1, 0, 0, 0, 0)=-192*z[3]+108/5*z[2]^2*z[3]
-150*z[2]*z[5]+60*z[2]*z[3]+217*z[7]+375*z[5]-1152/35*z[2]^3+72/5*z[2]^2-225*z
[3]^2,(0, 2, 0, 1, 0, 0, 0, 1, 0)=432*z[3]-12/5*z[2]^2*z[3]+90*z[2]*z[5]-120*z
[2]*z[3]-385/2*z[7]-460*z[5]+57*z[3]*z[5]-6*z[2]*z[3]^2+90*z[3]^2,(1, 1, 0, 1,
0, 0, 0, 0, 1)=1872*z[3]-252/5*z[2]^2*z[3]+735*z[2]*z[5]-720*z[2]*z[3]-216/5*z
[3,5]-3241/2*z[7]-2560*z[5]+15608/875*z[2]^4+4756/35*z[2]^3-432/5*z[2]^2+450*z
[3]*z[5]-173*z[2]*z[3]^2+1160*z[3]^2,(0, 1, 1, 1, 1, 0, 0, 0, 0)=432*z[3]+36/5
*z[2]^2*z[3]+220*z[2]*z[5]-216*z[2]*z[3]-1029/4*z[7]-680*z[5]+169*z[3]*z[5]-54
*z[2]*z[3]^2+276*z[3]^2,(0, 0, 0, 1, 0, 1, 0, 1, 1)=432*z[3]+260*z[2]*z[5]-216
*z[2]*z[3]-1267/2*z[7]-780*z[5]+294*z[3]*z[5]-114*z[2]*z[3]^2+528*z[3]^2+36/5*
z[2]^2*z[3],(2, 0, 0, 0, 0, 0, 0, 1, 0)=-60*z[3]+96*z[2]^2*z[3]-300*z[2]*z[5]+
36*z[2]*z[3]+2209/2*z[7]+926*z[5]-2556/35*z[2]^3+288/5*z[2]^2-630*z[3]^2,(0, 0
, 2, 0, 1, 0, 1, 0, 0)=216*z[3]-12/5*z[2]^2*z[3]+100*z[2]*z[5]-96*z[2]*z[3]-\
266*z[7]-390*z[5]+138*z[3]*z[5]-36*z[2]*z[3]^2+252*z[3]^2,(1, 1, 0, 0, 0, 0, 0
, 0, 1)=-192*z[3]+72/5*z[2]^2*z[3]-150*z[2]*z[5]+60*z[2]*z[3]+1309/4*z[7]+580*
z[5]-1252/35*z[2]^3+144/5*z[2]^2-302*z[3]^2,(1, 0, 0, 1, 0, 1, 0, 1, 0)=-432/5
*z[2]^2*z[3]+735*z[2]*z[5]-504*z[2]*z[3]+727*z[3]*z[5]-370*z[2]*z[3]^2-54*z[3,
5]+569/25*z[2]^4+4056/35*z[2]^3+1479*z[3]^2-6937/4*z[7]+864*z[3]-288/5*z[2]^2-\
1910*z[5],(0, 2, 0, 1, 1, 0, 0, 0, 0)=216*z[3]-12/5*z[2]^2*z[3]+95*z[2]*z[5]-\
96*z[2]*z[3]-1029/8*z[7]-350*z[5]+95*z[3]*z[5]-18*z[2]*z[3]^2+138*z[3]^2,(0, 2
, 1, 1, 0, 0, 0, 0, 0)=432*z[3]-12/5*z[2]^2*z[3]+80*z[2]*z[5]-120*z[2]*z[3]-\
329/2*z[7]-380*z[5]+30*z[3]*z[5]-6*z[2]*z[3]^2+42*z[3]^2,(0, 0, 1, 0, 1, 0, 0,
0, 2)=216*z[3]-12/5*z[2]^2*z[3]+85*z[2]*z[5]-96*z[2]*z[3]-2779/8*z[7]-340*z[5]
+152*z[3]*z[5]-48*z[2]*z[3]^2+264*z[3]^2,(0, 0, 0, 0, 2, 0, 0, 1, 0)=-36*z[3]-\
15*z[2]*z[5]+12*z[2]*z[3]+511/8*z[7]+65*z[5]-54*z[3]^2,(0, 0, 0, 2, 0, 1, 0, 0
, 0)=-48*z[3]-5*z[2]*z[5]+12*z[2]*z[3]+91/4*z[7]+60*z[5]-24*z[3]^2,(0, 0, 1, 1
, 0, 0, 2, 0, 0)=432*z[3]-12/5*z[2]^2*z[3]+150*z[2]*z[5]-120*z[2]*z[3]-763/2*z
[7]-660*z[5]+120*z[3]*z[5]-54*z[2]*z[3]^2+342*z[3]^2,(0, 0, 0, 0, 1, 0, 0, 0,
3)=72*z[3]-24/5*z[2]^2*z[3]+10*z[2]*z[5]-24*z[2]*z[3]-1631/8*z[7]-110*z[5]+122
*z[3]*z[5]-12*z[2]*z[3]^2+114*z[3]^2,(0, 0, 0, 1, 0, 0, 1, 1, 0)=-144*z[3]-50*
z[2]*z[5]+36*z[2]*z[3]+161/2*z[7]+270*z[5]-120*z[3]^2,(0, 0, 0, 0, 0, 0, 0, 2,
2)=216*z[3]-6/5*z[2]^2*z[3]+40*z[2]*z[5]-48*z[2]*z[3]-861/2*z[7]-200*z[5]+250*
z[3]*z[5]-30*z[2]*z[3]^2+252*z[3]^2,(0, 1, 0, 0, 2, 1, 0, 0, 0)=144*z[3]-12/5*
z[2]^2*z[3]+90*z[2]*z[5]-60*z[2]*z[3]-1561/8*z[7]-225*z[5]+115*z[3]*z[5]-60*z[
2]*z[3]^2+132*z[3]^2,(0, 1, 0, 0, 0, 0, 0, 1, 1)=-144*z[3]-50*z[2]*z[5]+36*z[2
]*z[3]+441/4*z[7]+230*z[5]-96*z[3]^2,(0, 0, 0, 2, 0, 0, 0, 0, 1)=-72*z[3]-5*z[
2]*z[5]+12*z[2]*z[3]+161/8*z[7]+75*z[5]-12*z[3]^2,(0, 2, 0, 1, 0, 1, 0, 0, 0)=
216*z[3]-12/5*z[2]^2*z[3]+95*z[2]*z[5]-96*z[2]*z[3]-917/8*z[7]-350*z[5]+84*z[3
]*z[5]-18*z[2]*z[3]^2+138*z[3]^2,(0, 0, 0, 1, 0, 0, 1, 0, 2)=432*z[3]-12/5*z[2
]^2*z[3]+110*z[2]*z[5]-120*z[2]*z[3]-553*z[7]-560*z[5]+186*z[3]*z[5]-48*z[2]*z
[3]^2+348*z[3]^2,(0, 0, 0, 1, 2, 0, 0, 0, 1)=168*z[3]-12/5*z[2]^2*z[3]+95*z[2]
*z[5]-60*z[2]*z[3]-231*z[7]-260*z[5]+95*z[3]*z[5]-66*z[2]*z[3]^2+204*z[3]^2,(2
, 0, 1, 0, 0, 1, 0, 0, 0)=-264*z[2]^2*z[3]+921*z[2]*z[5]-708*z[2]*z[3]+1301*z[
3]*z[5]-657*z[2]*z[3]^2-378/5*z[3,5]+53439/875*z[2]^4+1632/7*z[2]^3+2073*z[3]^
2-11209/4*z[7]+912*z[3]-576/5*z[2]^2-2392*z[5],(0, 0, 0, 2, 1, 0, 0, 1, 0)=216
*z[3]-12/5*z[2]^2*z[3]+95*z[2]*z[5]-96*z[2]*z[3]-1379/8*z[7]-360*z[5]+85*z[3]*
z[5]-24*z[2]*z[3]^2+192*z[3]^2,(0, 0, 0, 0, 0, 1, 1, 0, 0)=24*z[3]-12*z[2]*z[3
]-55*z[5]+42*z[3]^2,(0, 1, 0, 0, 0, 0, 0, 1, 2)=432*z[3]-12/5*z[2]^2*z[3]+100*
z[2]*z[5]-120*z[2]*z[3]-539*z[7]-480*z[5]+190*z[3]*z[5]-54*z[2]*z[3]^2+342*z[3
]^2,(2, 0, 0, 1, 0, 0, 1, 0, 0)=-2412/5*z[2]^2*z[3]+1266*z[2]*z[5]-1068*z[2]*z
[3]+1174*z[3]*z[5]-618*z[2]*z[3]^2-162*z[3,5]+4293/35*z[2]^4+396*z[2]^3+2670*z
[3]^2-17475/4*z[7]+2520*z[3]-576/5*z[2]^2-3684*z[5],(0, 0, 0, 0, 0, 0, 2, 1, 1
)=432*z[3]-12/5*z[2]^2*z[3]+150*z[2]*z[5]-120*z[2]*z[3]-966*z[7]-680*z[5]+597*
z[3]*z[5]-90*z[2]*z[3]^2+594*z[3]^2,(0, 1, 1, 0, 0, 0, 0, 1, 0)=-144*z[3]-45*z
[2]*z[5]+36*z[2]*z[3]+301/4*z[7]+190*z[5]-24*z[3]^2,(0, 0, 2, 0, 1, 0, 0, 0, 0
)=-48*z[3]+12*z[2]*z[3]+28*z[7]+55*z[5]-24*z[3]^2-10*z[2]*z[5],(3, 0, 0, 0, 0,
1, 0, 0, 0)=480*z[3]-1926/5*z[2]^2*z[3]+918*z[2]*z[5]-756*z[2]*z[3]-1458/5*z[3
,5]-14007/4*z[7]-2277*z[5]+288714/875*z[2]^4+1488/5*z[2]^3-828/5*z[2]^2+2248*z
[3]*z[5]-1026*z[2]*z[3]^2+2469*z[3]^2,(0, 2, 0, 0, 0, 0, 0, 2, 0)=216*z[3]-6/5
*z[2]^2*z[3]+40*z[2]*z[5]-48*z[2]*z[3]-231/2*z[7]-200*z[5]+45*z[3]*z[5]-6*z[2]
*z[3]^2+72*z[3]^2,(0, 1, 1, 0, 0, 0, 1, 0, 0)=-144*z[3]-50*z[2]*z[5]+36*z[2]*z
[3]+147/2*z[7]+250*z[5]-72*z[3]^2,(0, 0, 1, 0, 0, 0, 0, 2, 1)=432*z[3]-12/5*z[
2]^2*z[3]+80*z[2]*z[5]-120*z[2]*z[3]-1029/2*z[7]-380*z[5]+168*z[3]*z[5]-54*z[2
]*z[3]^2+366*z[3]^2,(0, 1, 0, 0, 0, 0, 1, 1, 1)=864*z[3]+36/5*z[2]^2*z[3]+310*
z[2]*z[5]-288*z[2]*z[3]-1057*z[7]-1240*z[5]+444*z[3]*z[5]-126*z[2]*z[3]^2+756*
z[3]^2,(0, 0, 2, 0, 0, 0, 2, 0, 0)=216*z[3]-6/5*z[2]^2*z[3]+60*z[2]*z[5]-48*z[
2]*z[3]-210*z[7]-300*z[5]+90*z[3]*z[5]-18*z[2]*z[3]^2+180*z[3]^2,(2, 0, 0, 1,
1, 0, 0, 0, 0)=912*z[3]-1254/5*z[2]^2*z[3]+1026*z[2]*z[5]-708*z[2]*z[3]-10171/
4*z[7]-2357*z[5]+1002/35*z[2]^4+1752/7*z[2]^3-576/5*z[2]^2+1228*z[3]*z[5]-624*
z[2]*z[3]^2+2067*z[3]^2,(0, 0, 3, 0, 1, 0, 0, 0, 0)=72*z[3]-24/5*z[2]^2*z[3]-\
24*z[2]*z[3]-70*z[7]-80*z[5]+40*z[3]*z[5]+42*z[3]^2,(0, 0, 0, 2, 1, 0, 1, 0, 0
)=216*z[3]-12/5*z[2]^2*z[3]+105*z[2]*z[5]-96*z[2]*z[3]-1729/8*z[7]-390*z[5]+96
*z[3]*z[5]-30*z[2]*z[3]^2+246*z[3]^2,(0, 0, 1, 0, 0, 0, 1, 0, 2)=432*z[3]-12/5
*z[2]^2*z[3]+100*z[2]*z[5]-120*z[2]*z[3]-588*z[7]-520*z[5]+224*z[3]*z[5]-54*z[
2]*z[3]^2+378*z[3]^2,(0, 0, 0, 1, 1, 0, 2, 0, 0)=216*z[3]-12/5*z[2]^2*z[3]+145
*z[2]*z[5]-96*z[2]*z[3]-3689/8*z[7]-470*z[5]+194*z[3]*z[5]-78*z[2]*z[3]^2+390*
z[3]^2,(0, 0, 0, 2, 0, 0, 1, 1, 0)=432*z[3]-12/5*z[2]^2*z[3]+120*z[2]*z[5]-120
*z[2]*z[3]-301*z[7]-600*z[5]+117*z[3]*z[5]-18*z[2]*z[3]^2+246*z[3]^2,(0, 0, 2,
0, 0, 1, 0, 0, 1)=216*z[3]-12/5*z[2]^2*z[3]+70*z[2]*z[5]-96*z[2]*z[3]-469/2*z[
7]-310*z[5]+124*z[3]*z[5]-24*z[2]*z[3]^2+192*z[3]^2,(0, 3, 0, 0, 0, 0, 1, 0, 0
)=144*z[3]-24/5*z[2]^2*z[3]+10*z[2]*z[5]-24*z[2]*z[3]-77*z[7]-160*z[5]+17*z[3]
*z[5]+48*z[3]^2,(1, 0, 0, 0, 1, 0, 0, 0, 0)=24*z[3]-36*z[2]*z[3]-105*z[5]+60/7
*z[2]^3-36/5*z[2]^2+105*z[3]^2,(0, 0, 0, 0, 0, 0, 1, 2, 1)=432*z[3]-12/5*z[2]^
2*z[3]+110*z[2]*z[5]-120*z[2]*z[3]-924*z[7]-560*z[5]+550*z[3]*z[5]-72*z[2]*z[3
]^2+516*z[3]^2,(0, 0, 1, 1, 0, 0, 0, 1, 0)=-144*z[3]-35*z[2]*z[5]+36*z[2]*z[3]
+217/4*z[7]+180*z[5]-48*z[3]^2,(0, 0, 0, 0, 3, 0, 0, 1, 0)=48*z[3]-24/5*z[2]^2
*z[3]+15*z[2]*z[5]-12*z[2]*z[3]-959/8*z[7]-80*z[5]+83*z[3]*z[5]-18*z[2]*z[3]^2
+72*z[3]^2,(1, 1, 0, 0, 0, 0, 0, 1, 0)=-192*z[3]+36/5*z[2]^2*z[3]-165*z[2]*z[5
]+60*z[2]*z[3]+721/2*z[7]+625*z[5]-1052/35*z[2]^3+144/5*z[2]^2-286*z[3]^2,(0,
0, 0, 0, 1, 0, 1, 2, 0)=216*z[3]-12/5*z[2]^2*z[3]+120*z[2]*z[5]-96*z[2]*z[3]-\
2611/4*z[7]-450*z[5]+394*z[3]*z[5]-72*z[2]*z[3]^2+396*z[3]^2,(0, 2, 0, 0, 0, 0
, 0, 0, 0)=24*z[3]-10*z[5],(1, 0, 0, 0, 0, 0, 3, 0, 0)=-72*z[2]^2*z[3]+90*z[2]
*z[5]-72*z[2]*z[3]+626*z[3]*z[5]-72*z[2]*z[3]^2-27*z[3,5]+3243/70*z[2]^4+220/7
*z[2]^3+625*z[3]^2-8631/8*z[7]+312*z[3]-72/5*z[2]^2-560*z[5],(0, 0, 0, 0, 0, 2
, 0, 0, 0)=12*z[3]-15*z[5]+18*z[3]^2,(1, 0, 0, 0, 3, 0, 0, 0, 0)=96*z[3]-36*z[
2]^2*z[3]+45*z[2]*z[5]-36*z[2]*z[3]-2499/8*z[7]-195*z[5]+336/25*z[2]^4+60/7*z[
2]^3-36/5*z[2]^2+302*z[3]*z[5]-54*z[2]*z[3]^2+177*z[3]^2,(0, 0, 0, 1, 0, 0, 1,
0, 1)=-144*z[3]-45*z[2]*z[5]+36*z[2]*z[3]+385/4*z[7]+250*z[5]-120*z[3]^2,(0, 0
, 1, 1, 0, 0, 0, 0, 0)=48*z[3]-12*z[2]*z[3]-30*z[5]-6*z[3]^2,(0, 0, 1, 1, 1, 0
, 0, 0, 0)=-96*z[3]-30*z[2]*z[5]+36*z[2]*z[3]+133/4*z[7]+135*z[5]-42*z[3]^2,(0
, 0, 0, 0, 0, 2, 0, 0, 2)=84*z[3]-6/5*z[2]^2*z[3]+45*z[2]*z[5]-24*z[2]*z[3]-\
210*z[7]-130*z[5]+139*z[3]*z[5]-30*z[2]*z[3]^2+132*z[3]^2,(0, 0, 0, 0, 1, 1, 0
, 0, 0)=24*z[3]-12*z[2]*z[3]-30*z[5]+24*z[3]^2,(0, 0, 0, 0, 0, 0, 0, 2, 1)=-72
*z[3]-20*z[2]*z[5]+12*z[2]*z[3]+553/4*z[7]+105*z[5]-84*z[3]^2,(0, 0, 0, 0, 0,
1, 0, 0, 1)=24*z[3]-12*z[2]*z[3]-45*z[5]+30*z[3]^2,(2, 0, 0, 0, 1, 0, 0, 0, 0)
=-276*z[3]+126*z[2]^2*z[3]-270*z[2]*z[5]+36*z[2]*z[3]+3065/4*z[7]+471*z[5]-408
/5*z[2]^3+72/5*z[2]^2-339*z[3]^2,(1, 0, 0, 0, 0, 2, 0, 0, 0)=-60*z[3]+108/5*z[
2]^2*z[3]-45*z[2]*z[5]+36*z[2]*z[3]+1827/8*z[7]+150*z[5]-60/7*z[2]^3+36/5*z[2]
^2-123*z[3]^2,(0, 0, 1, 0, 1, 0, 0, 0, 0)=24*z[3]-12*z[2]*z[3]-40*z[5]+18*z[3]
^2,(0, 1, 2, 0, 1, 0, 0, 0, 0)=216*z[3]-12/5*z[2]^2*z[3]+70*z[2]*z[5]-96*z[2]*
z[3]-357/2*z[7]-310*z[5]+114*z[3]*z[5]-24*z[2]*z[3]^2+132*z[3]^2,(0, 0, 0, 1,
1, 0, 1, 0, 1)=432*z[3]+36/5*z[2]^2*z[3]+295*z[2]*z[5]-216*z[2]*z[3]-2709/4*z[
7]-860*z[5]+290*z[3]*z[5]-138*z[2]*z[3]^2+636*z[3]^2,(0, 2, 0, 1, 0, 0, 1, 0,
0)=432*z[3]-12/5*z[2]^2*z[3]+110*z[2]*z[5]-120*z[2]*z[3]-217*z[7]-560*z[5]+82*
z[3]*z[5]-12*z[2]*z[3]^2+156*z[3]^2,(1, 2, 0, 0, 0, 0, 0, 0, 0)=-96*z[3]-45*z[
2]*z[5]+36*z[2]*z[3]+1029/8*z[7]+305*z[5]-40/7*z[2]^3+72/5*z[2]^2-82*z[3]^2,(0
, 1, 0, 1, 0, 1, 0, 0, 0)=-96*z[3]-35*z[2]*z[5]+36*z[2]*z[3]+35*z[7]+150*z[5]-\
48*z[3]^2,(0, 0, 0, 0, 2, 0, 2, 0, 0)=84*z[3]-6/5*z[2]^2*z[3]+55*z[2]*z[5]-24*
z[2]*z[3]-623/2*z[7]-170*z[5]+226*z[3]*z[5]-42*z[2]*z[3]^2+180*z[3]^2,(0, 0, 1
, 0, 0, 1, 2, 0, 0)=216*z[3]-12/5*z[2]^2*z[3]+145*z[2]*z[5]-96*z[2]*z[3]-3857/
8*z[7]-480*z[5]+201*z[3]*z[5]-84*z[2]*z[3]^2+396*z[3]^2,(2, 1, 0, 0, 0, 0, 1,
0, 0)=-2412/5*z[2]^2*z[3]+1176*z[2]*z[5]-1068*z[2]*z[3]+1192*z[3]*z[5]-648*z[2
]*z[3]^2-162*z[3,5]+25521/175*z[2]^4+436*z[2]^3+2740*z[3]^2-16467/4*z[7]+2520*
z[3]-576/5*z[2]^2-3404*z[5],(0, 2, 0, 0, 0, 0, 0, 0, 2)=216*z[3]-6/5*z[2]^2*z[
3]+50*z[2]*z[5]-48*z[2]*z[3]-581/4*z[7]-240*z[5]+58*z[3]*z[5]-12*z[2]*z[3]^2+
108*z[3]^2,(0, 0, 1, 0, 1, 0, 0, 1, 0)=-96*z[3]-45*z[2]*z[5]+36*z[2]*z[3]+273/
4*z[7]+150*z[5]-84*z[3]^2,(1, 0, 0, 0, 1, 0, 1, 1, 0)=864*z[3]-864/5*z[2]^2*z[
3]+825*z[2]*z[5]-504*z[2]*z[3]-432/5*z[3,5]-6685/2*z[7]-2250*z[5]+65616/875*z[
2]^4+4656/35*z[2]^3-288/5*z[2]^2+1928*z[3]*z[5]-606*z[2]*z[3]^2+2109*z[3]^2,(0
, 2, 0, 2, 0, 0, 0, 0, 0)=216*z[3]-6/5*z[2]^2*z[3]+40*z[2]*z[5]-48*z[2]*z[3]-\
161/2*z[7]-200*z[5]+30*z[3]*z[5]+24*z[3]^2,(1, 0, 0, 1, 0, 1, 1, 0, 0)=-612/5*
z[2]^2*z[3]+825*z[2]*z[5]-504*z[2]*z[3]+843*z[3]*z[5]-459*z[2]*z[3]^2-324/5*z[
3,5]+30102/875*z[2]^4+4356/35*z[2]^3+1752*z[3]^2-8603/4*z[7]+864*z[3]-288/5*z[
2]^2-2100*z[5],(0, 1, 0, 0, 0, 0, 1, 0, 0)=48*z[3]-12*z[2]*z[3]-60*z[5]+12*z[3
]^2,(1, 0, 0, 0, 0, 3, 0, 0, 0)=96*z[3]-36*z[2]^2*z[3]+45*z[2]*z[5]-36*z[2]*z[
3]-2499/8*z[7]-195*z[5]+336/25*z[2]^4+60/7*z[2]^3-36/5*z[2]^2+302*z[3]*z[5]-54
*z[2]*z[3]^2+177*z[3]^2,(1, 0, 2, 0, 0, 0, 0, 0, 0)=-96*z[3]+36*z[2]*z[3]+154*
z[7]+250*z[5]+72/5*z[2]^2-84*z[3]^2-30*z[2]*z[5],(1, 1, 0, 0, 0, 2, 0, 0, 0)=
360*z[3]-324/5*z[2]^2*z[3]+285*z[2]*z[5]-132*z[2]*z[3]+81/5*z[3,5]-5859/8*z[7]
-705*z[5]-141/1750*z[2]^4+1452/35*z[2]^3-108/5*z[2]^2+399*z[3]*z[5]-213*z[2]*z
[3]^2+558*z[3]^2,(0, 1, 1, 0, 1, 0, 1, 0, 0)=432*z[3]+36/5*z[2]^2*z[3]+290*z[2
]*z[5]-216*z[2]*z[3]-469*z[7]-860*z[5]+238*z[3]*z[5]-114*z[2]*z[3]^2+504*z[3]^
2,(0, 0, 0, 0, 0, 2, 0, 2, 0)=84*z[3]-6/5*z[2]^2*z[3]+50*z[2]*z[5]-24*z[2]*z[3
]-399/2*z[7]-140*z[5]+137*z[3]*z[5]-30*z[2]*z[3]^2+132*z[3]^2,(0, 1, 0, 0, 0,
1, 0, 1, 1)=432*z[3]+270*z[2]*z[5]-216*z[2]*z[3]-2499/4*z[7]-820*z[5]+299*z[3]
*z[5]-126*z[2]*z[3]^2+540*z[3]^2+36/5*z[2]^2*z[3],(1, 0, 0, 0, 1, 1, 1, 0, 0)=
720*z[3]-612/5*z[2]^2*z[3]+765*z[2]*z[5]-360*z[2]*z[3]-378/5*z[3,5]-9429/4*z[7
]-1590*z[5]+61309/875*z[2]^4+508/5*z[2]^3-216/5*z[2]^2+1772*z[3]*z[5]-649*z[2]
*z[3]^2+1436*z[3]^2,(0, 1, 0, 0, 2, 0, 0, 1, 0)=168*z[3]-12/5*z[2]^2*z[3]+110*
z[2]*z[5]-60*z[2]*z[3]-525/2*z[7]-290*z[5]+126*z[3]*z[5]-66*z[2]*z[3]^2+210*z[
3]^2,(0, 0, 0, 4, 0, 0, 0, 0, 0)=36*z[3]-7/4*z[7]-20*z[5]-z[3]*z[5],(0, 0, 0,
0, 0, 2, 1, 0, 0)=-36*z[3]-15*z[2]*z[5]+12*z[2]*z[3]+735/8*z[7]+70*z[5]-66*z[3
]^2,(0, 0, 0, 0, 0, 0, 0, 0, 4)=36*z[3]-259/4*z[7]-20*z[5]+42*z[3]*z[5]+36*z[3
]^2,(0, 1, 0, 0, 0, 0, 2, 0, 1)=432*z[3]-12/5*z[2]^2*z[3]+150*z[2]*z[5]-120*z[
2]*z[3]-1197/2*z[7]-700*z[5]+244*z[3]*z[5]-72*z[2]*z[3]^2+468*z[3]^2,(2, 0, 0,
0, 0, 1, 0, 0, 0)=-276*z[3]+126*z[2]^2*z[3]-270*z[2]*z[5]+36*z[2]*z[3]+3065/4*
z[7]+471*z[5]-408/5*z[2]^3+72/5*z[2]^2-339*z[3]^2,(0, 2, 0, 0, 2, 0, 0, 0, 0)=
84*z[3]-6/5*z[2]^2*z[3]+45*z[2]*z[5]-24*z[2]*z[3]-189/2*z[7]-130*z[5]+52*z[3]*
z[5]-18*z[2]*z[3]^2+84*z[3]^2,(0, 0, 1, 0, 0, 0, 0, 1, 2)=432*z[3]-12/5*z[2]^2
*z[3]+80*z[2]*z[5]-120*z[2]*z[3]-1029/2*z[7]-380*z[5]+179*z[3]*z[5]-48*z[2]*z[
3]^2+360*z[3]^2,(0, 0, 0, 0, 0, 0, 1, 0, 2)=-72*z[3]-15*z[2]*z[5]+12*z[2]*z[3]
+1141/8*z[7]+125*z[5]-84*z[3]^2,(2, 0, 0, 0, 1, 0, 0, 0, 1)=912*z[3]-1818/5*z[
2]^2*z[3]+996*z[2]*z[5]-708*z[2]*z[3]-648/5*z[3,5]-15551/4*z[7]-2547*z[5]+
154314/875*z[2]^4+1752/7*z[2]^3-576/5*z[2]^2+2388*z[3]*z[5]-870*z[2]*z[3]^2+
2511*z[3]^2,(0, 0, 1, 2, 0, 1, 0, 0, 0)=216*z[3]-12/5*z[2]^2*z[3]+75*z[2]*z[5]
-96*z[2]*z[3]-1127/8*z[7]-300*z[5]+92*z[3]*z[5]-12*z[2]*z[3]^2+120*z[3]^2,(0,
1, 0, 0, 1, 1, 0, 1, 0)=336*z[3]+36/5*z[2]^2*z[3]+260*z[2]*z[5]-168*z[2]*z[3]-\
791/2*z[7]-580*z[5]+204*z[3]*z[5]-126*z[2]*z[3]^2+348*z[3]^2,(0, 0, 1, 0, 0, 0
, 0, 1, 1)=-144*z[3]-45*z[2]*z[5]+36*z[2]*z[3]+553/4*z[7]+190*z[5]-120*z[3]^2,
(1, 0, 0, 0, 1, 0, 0, 1, 1)=864*z[3]-144*z[2]^2*z[3]+705*z[2]*z[5]-504*z[2]*z[
3]-324/5*z[3,5]-2947*z[7]-1990*z[5]+57002/875*z[2]^4+4056/35*z[2]^3-288/5*z[2]
^2+1752*z[3]*z[5]-536*z[2]*z[3]^2+1875*z[3]^2,(1, 0, 2, 0, 0, 0, 1, 0, 0)=936*
z[3]-288/5*z[2]^2*z[3]+270*z[2]*z[5]-312*z[2]*z[3]-1057*z[7]-1200*z[5]+3704/
175*z[2]^4+336/5*z[2]^3-216/5*z[2]^2+447*z[3]*z[5]-88*z[2]*z[3]^2+801*z[3]^2,(
0, 1, 0, 1, 1, 0, 0, 0, 0)=-96*z[3]-35*z[2]*z[5]+36*z[2]*z[3]+35*z[7]+150*z[5]
-48*z[3]^2,(0, 0, 1, 0, 1, 1, 0, 1, 0)=336*z[3]+36/5*z[2]^2*z[3]+240*z[2]*z[5]
-168*z[2]*z[3]-413*z[7]-540*z[5]+207*z[3]*z[5]-132*z[2]*z[3]^2+360*z[3]^2,(2,
0, 0, 2, 0, 0, 0, 0, 0)=-654/5*z[2]^2*z[3]+465*z[2]*z[5]-432*z[2]*z[3]+556*z[3
]*z[5]-69*z[2]*z[3]^2+243/5*z[3,5]+29577/1750*z[2]^4+5456/35*z[2]^3+793*z[3]^2
-9171/8*z[7]+1260*z[3]-288/5*z[2]^2-1542*z[5],(1, 0, 0, 0, 0, 2, 0, 1, 0)=360*
z[3]-396/5*z[2]^2*z[3]+300*z[2]*z[5]-132*z[2]*z[3]-27/5*z[3,5]-8575/8*z[7]-720
*z[5]+38847/1750*z[2]^4+1552/35*z[2]^3-108/5*z[2]^2+759*z[3]*z[5]-249*z[2]*z[3
]^2+677*z[3]^2,(1, 0, 1, 1, 0, 1, 0, 0, 0)=864*z[3]-216/5*z[2]^2*z[3]+645*z[2]
*z[5]-504*z[2]*z[3]-162/5*z[3,5]-2317/2*z[7]-1710*z[5]+11301/875*z[2]^4+3456/
35*z[2]^3-288/5*z[2]^2+580*z[3]*z[5]-252*z[2]*z[3]^2+1137*z[3]^2,(0, 0, 0, 0,
0, 1, 1, 0, 2)=216*z[3]-12/5*z[2]^2*z[3]+115*z[2]*z[5]-96*z[2]*z[3]-5145/8*z[7
]-430*z[5]+384*z[3]*z[5]-78*z[2]*z[3]^2+402*z[3]^2,(0, 0, 3, 1, 0, 0, 0, 0, 0)
=144*z[3]-24/5*z[2]^2*z[3]-24*z[2]*z[3]-56*z[7]-60*z[5]-4*z[3]*z[5]-6*z[3]^2,(
1, 0, 0, 0, 0, 0, 0, 1, 0)=96*z[3]-36*z[2]*z[3]-90*z[5]+80/7*z[2]^3-36/5*z[2]^
2+80*z[3]^2,(1, 0, 0, 0, 1, 2, 0, 0, 0)=288*z[3]-252/5*z[2]^2*z[3]+240*z[2]*z[
5]-132*z[2]*z[3]-108/5*z[3,5]-6125/8*z[7]-585*z[5]+23754/875*z[2]^4+1152/35*z[
2]^3-108/5*z[2]^2+758*z[3]*z[5]-231*z[2]*z[3]^2+471*z[3]^2,(0, 0, 0, 2, 1, 0,
0, 0, 0)=-48*z[3]-5*z[2]*z[5]+12*z[2]*z[3]+63/4*z[7]+60*z[5]-24*z[3]^2,(0, 1,
0, 0, 0, 2, 0, 1, 0)=168*z[3]-12/5*z[2]^2*z[3]+110*z[2]*z[5]-60*z[2]*z[3]-231*
z[7]-290*z[5]+110*z[3]*z[5]-66*z[2]*z[3]^2+210*z[3]^2,(0, 1, 0, 0, 0, 0, 0, 2,
1)=432*z[3]-12/5*z[2]^2*z[3]+90*z[2]*z[5]-120*z[2]*z[3]-1085/2*z[7]-460*z[5]+
203*z[3]*z[5]-48*z[2]*z[3]^2+324*z[3]^2,(0, 0, 0, 0, 2, 2, 0, 0, 0)=72*z[3]-6/
5*z[2]^2*z[3]+30*z[2]*z[5]-24*z[2]*z[3]-119*z[7]-90*z[5]+144*z[3]*z[5]-24*z[2]
*z[3]^2+60*z[3]^2,(0, 1, 0, 1, 1, 0, 0, 0, 1)=432*z[3]+36/5*z[2]^2*z[3]+255*z[
2]*z[5]-216*z[2]*z[3]-679/2*z[7]-760*z[5]+181*z[3]*z[5]-78*z[2]*z[3]^2+384*z[3
]^2,(0, 0, 1, 1, 0, 0, 0, 0, 2)=432*z[3]-12/5*z[2]^2*z[3]+80*z[2]*z[5]-120*z[2
]*z[3]-525/2*z[7]-380*z[5]+50*z[3]*z[5]-18*z[2]*z[3]^2+138*z[3]^2,(0, 0, 0, 0,
0, 0, 0, 3, 1)=144*z[3]-24/5*z[2]^2*z[3]+10*z[2]*z[5]-24*z[2]*z[3]-294*z[7]-\
120*z[5]+175*z[3]*z[5]-12*z[2]*z[3]^2+162*z[3]^2,(0, 1, 0, 0, 0, 0, 2, 1, 0)=
432*z[3]-12/5*z[2]^2*z[3]+150*z[2]*z[5]-120*z[2]*z[3]-602*z[7]-680*z[5]+202*z[
3]*z[5]-66*z[2]*z[3]^2+450*z[3]^2,(0, 0, 0, 1, 1, 1, 0, 1, 0)=336*z[3]+36/5*z[
2]^2*z[3]+250*z[2]*z[5]-168*z[2]*z[3]-392*z[7]-560*z[5]+183*z[3]*z[5]-126*z[2]
*z[3]^2+348*z[3]^2,(0, 1, 1, 0, 0, 1, 0, 1, 0)=432*z[3]+36/5*z[2]^2*z[3]+235*z
[2]*z[5]-216*z[2]*z[3]-1505/4*z[7]-740*z[5]+216*z[3]*z[5]-90*z[2]*z[3]^2+372*z
[3]^2,(0, 0, 1, 0, 0, 1, 1, 0, 1)=432*z[3]+36/5*z[2]^2*z[3]+290*z[2]*z[5]-216*
z[2]*z[3]-1519/2*z[7]-860*z[5]+340*z[3]*z[5]-150*z[2]*z[3]^2+648*z[3]^2,(0, 1,
0, 0, 0, 0, 0, 2, 0)=-72*z[3]-20*z[2]*z[5]+12*z[2]*z[3]+301/4*z[7]+105*z[5]-36
*z[3]^2,(1, 0, 1, 0, 0, 0, 0, 0, 2)=936*z[3]-72*z[2]^2*z[3]+225*z[2]*z[5]-312*
z[2]*z[3]-27/5*z[3,5]-10535/8*z[7]-1000*z[5]+38847/1750*z[2]^4+1852/35*z[2]^3-\
216/5*z[2]^2+452*z[3]*z[5]-135*z[2]*z[3]^2+866*z[3]^2,(0, 0, 0, 1, 0, 0, 0, 1,
0)=48*z[3]-12*z[2]*z[3]-50*z[5]+6*z[3]^2,(0, 0, 0, 1, 0, 0, 1, 0, 0)=48*z[3]-\
12*z[2]*z[3]-60*z[5]+12*z[3]^2,(0, 0, 0, 0, 2, 1, 1, 0, 0)=144*z[3]-12/5*z[2]^
2*z[3]+100*z[2]*z[5]-60*z[2]*z[3]-2961/8*z[7]-255*z[5]+343*z[3]*z[5]-84*z[2]*z
[3]^2+204*z[3]^2,(0, 0, 0, 0, 0, 1, 0, 2, 0)=-48*z[3]-20*z[2]*z[5]+12*z[2]*z[3
]+315/4*z[7]+75*z[5]-60*z[3]^2,(0, 0, 0, 0, 0, 0, 2, 0, 0)=24*z[3]-30*z[5]+24*
z[3]^2,(1, 0, 0, 0, 0, 1, 0, 2, 0)=-432/5*z[2]^2*z[3]+270*z[2]*z[5]-240*z[2]*z
[3]+964*z[3]*z[5]-206*z[2]*z[3]^2-54/5*z[3,5]+26207/875*z[2]^4+1752/35*z[2]^3+
915*z[3]^2-6027/4*z[7]+432*z[3]-144/5*z[2]^2-1000*z[5],(0, 2, 0, 0, 0, 0, 0, 1
, 1)=432*z[3]-12/5*z[2]^2*z[3]+100*z[2]*z[5]-120*z[2]*z[3]-287*z[7]-480*z[5]+
128*z[3]*z[5]-18*z[2]*z[3]^2+198*z[3]^2,(0, 0, 0, 0, 0, 0, 0, 3, 0)=-24*z[3]+
56*z[7]+30*z[5]-24*z[3]^2,(0, 0, 0, 0, 0, 0, 1, 2, 0)=-72*z[3]-20*z[2]*z[5]+12
*z[2]*z[3]+609/4*z[7]+135*z[5]-84*z[3]^2,(0, 0, 0, 1, 0, 1, 1, 1, 0)=432*z[3]+
310*z[2]*z[5]-216*z[2]*z[3]-686*z[7]-900*z[5]+305*z[3]*z[5]-138*z[2]*z[3]^2+
636*z[3]^2+36/5*z[2]^2*z[3],(1, 1, 0, 0, 0, 0, 1, 0, 0)=-192*z[3]+72/5*z[2]^2*
z[3]-180*z[2]*z[5]+60*z[2]*z[3]+1589/4*z[7]+700*z[5]-1452/35*z[2]^3+144/5*z[2]
^2-408*z[3]^2,(0, 0, 1, 0, 0, 0, 0, 2, 0)=-72*z[3]-20*z[2]*z[5]+12*z[2]*z[3]+
70*z[7]+90*z[5]-48*z[3]^2,(1, 0, 0, 1, 1, 1, 0, 0, 0)=720*z[3]-324/5*z[2]^2*z[
3]+645*z[2]*z[5]-360*z[2]*z[3]-162/5*z[3,5]-4977/4*z[7]-1350*z[5]+8801/875*z[2
]^4+2756/35*z[2]^3-216/5*z[2]^2+541*z[3]*z[5]-413*z[2]*z[3]^2+964*z[3]^2,(0, 0
, 0, 0, 1, 1, 2, 0, 0)=168*z[3]-12/5*z[2]^2*z[3]+140*z[2]*z[5]-72*z[2]*z[3]-\
574*z[7]-340*z[5]+428*z[3]*z[5]-108*z[2]*z[3]^2+324*z[3]^2,(1, 0, 0, 0, 1, 1,
0, 1, 0)=720*z[3]-468/5*z[2]^2*z[3]+690*z[2]*z[5]-360*z[2]*z[3]-54*z[3,5]-7595
/4*z[7]-1440*z[5]+6511/175*z[2]^4+3356/35*z[2]^3-216/5*z[2]^2+1302*z[3]*z[5]-\
542*z[2]*z[3]^2+1222*z[3]^2,(3, 0, 1, 0, 0, 0, 0, 0, 0)=-2808/5*z[2]^2*z[3]+
828*z[2]*z[5]-1188*z[2]*z[3]+1064*z[3]*z[5]-600*z[2]*z[3]^2-648/5*z[3,5]+
171054/875*z[2]^4+16316/35*z[2]^3+1978*z[3]^2-3411*z[7]+2712*z[3]-36*z[2]^2-\
1938*z[5],(0, 0, 0, 0, 1, 0, 1, 0, 0)=24*z[3]-12*z[2]*z[3]-55*z[5]+42*z[3]^2,(
0, 0, 1, 1, 0, 1, 1, 0, 0)=432*z[3]+36/5*z[2]^2*z[3]+280*z[2]*z[5]-216*z[2]*z[
3]-455*z[7]-820*z[5]+218*z[3]*z[5]-102*z[2]*z[3]^2+492*z[3]^2,(1, 2, 0, 0, 1,
0, 0, 0, 0)=432*z[3]-216/5*z[2]^2*z[3]+270*z[2]*z[5]-240*z[2]*z[3]-54/5*z[3,5]
-5047/8*z[7]-950*z[5]+741/125*z[2]^4+236/5*z[2]^3-144/5*z[2]^2+359*z[3]*z[5]-\
87*z[2]*z[3]^2+568*z[3]^2,(1, 1, 1, 0, 0, 0, 0, 0, 1)=1872*z[3]-252/5*z[2]^2*z
[3]+630*z[2]*z[5]-720*z[2]*z[3]-162/5*z[3,5]-6769/4*z[7]-2240*z[5]+23941/875*z
[2]^4+4556/35*z[2]^3-432/5*z[2]^2+600*z[3]*z[5]-220*z[2]*z[3]^2+1270*z[3]^2,(1
, 0, 2, 1, 0, 0, 0, 0, 0)=936*z[3]-72/5*z[2]^2*z[3]+180*z[2]*z[5]-312*z[2]*z[3
]-1337/2*z[7]-920*z[5]+176/175*z[2]^4+1352/35*z[2]^3-216/5*z[2]^2+167*z[3]*z[5
]-16*z[2]*z[3]^2+307*z[3]^2,(1, 0, 0, 0, 0, 0, 1, 1, 0)=-192*z[3]+36*z[2]^2*z[
3]-195*z[2]*z[5]+60*z[2]*z[3]+1561/2*z[7]+735*z[5]-1452/35*z[2]^3+144/5*z[2]^2
-522*z[3]^2,(2, 0, 0, 0, 0, 1, 0, 1, 0)=-1812/5*z[2]^2*z[3]+981*z[2]*z[5]-708*
z[2]*z[3]+2433*z[3]*z[5]-867*z[2]*z[3]^2-648/5*z[3,5]+146814/875*z[2]^4+1752/7
*z[2]^3+2511*z[3]^2-3939*z[7]+912*z[3]-576/5*z[2]^2-2642*z[5],(0, 0, 1, 1, 0,
0, 0, 0, 1)=-144*z[3]-30*z[2]*z[5]+36*z[2]*z[3]+133/4*z[7]+160*z[5]-24*z[3]^2,
(3, 0, 0, 0, 1, 0, 0, 0, 0)=480*z[3]-1926/5*z[2]^2*z[3]+918*z[2]*z[5]-756*z[2]
*z[3]-1458/5*z[3,5]-14007/4*z[7]-2277*z[5]+288714/875*z[2]^4+1488/5*z[2]^3-828
/5*z[2]^2+2248*z[3]*z[5]-1026*z[2]*z[3]^2+2469*z[3]^2,(0, 1, 0, 0, 1, 0, 1, 0,
1)=432*z[3]+36/5*z[2]^2*z[3]+315*z[2]*z[5]-216*z[2]*z[3]-714*z[7]-920*z[5]+315
*z[3]*z[5]-150*z[2]*z[3]^2+648*z[3]^2,(0, 0, 0, 0, 1, 2, 0, 1, 0)=144*z[3]-12/
5*z[2]^2*z[3]+95*z[2]*z[5]-60*z[2]*z[3]-2233/8*z[7]-240*z[5]+228*z[3]*z[5]-72*
z[2]*z[3]^2+168*z[3]^2,(0, 0, 2, 0, 0, 0, 0, 1, 0)=-72*z[3]+12*z[2]*z[3]+56*z[
7]+70*z[5]-24*z[3]^2-10*z[2]*z[5],(1, 0, 0, 0, 0, 1, 1, 0, 0)=-192*z[3]+252/5*
z[2]^2*z[3]-180*z[2]*z[5]+60*z[2]*z[3]+581*z[7]+435*z[5]-1352/35*z[2]^3+72/5*z
[2]^2-379*z[3]^2,(0, 2, 0, 0, 0, 1, 0, 1, 0)=216*z[3]-12/5*z[2]^2*z[3]+95*z[2]
*z[5]-96*z[2]*z[3]-1477/8*z[7]-380*z[5]+106*z[3]*z[5]-24*z[2]*z[3]^2+180*z[3]^
2,(1, 0, 1, 0, 0, 1, 0, 0, 1)=864*z[3]-432/5*z[2]^2*z[3]+645*z[2]*z[5]-504*z[2
]*z[3]-162/5*z[3,5]-3815/2*z[7]-1810*z[5]+18061/875*z[2]^4+3656/35*z[2]^3-288/
5*z[2]^2+876*z[3]*z[5]-382*z[2]*z[3]^2+1495*z[3]^2,(0, 1, 1, 0, 1, 1, 0, 0, 0)
=336*z[3]+36/5*z[2]^2*z[3]+230*z[2]*z[5]-168*z[2]*z[3]-469/2*z[7]-520*z[5]+131
*z[3]*z[5]-102*z[2]*z[3]^2+276*z[3]^2,(1, 0, 0, 0, 0, 0, 0, 0, 0)=12*z[3]+60*z
[5]+36/5*z[2]^2,(3, 0, 0, 0, 0, 0, 0, 0, 0)=348*z[3]+792/5*z[2]^2*z[3]-360*z[2
]*z[5]-72*z[2]*z[3]+1203*z[7]+864*z[5]-3672/35*z[2]^3+612/5*z[2]^2-600*z[3]^2,
(2, 1, 0, 1, 0, 0, 0, 0, 0)=-1212/5*z[2]^2*z[3]+1056*z[2]*z[5]-1068*z[2]*z[3]+
450*z[3]*z[5]-300*z[2]*z[3]^2-162*z[3,5]+1539/25*z[2]^4+2332/7*z[2]^3+1612*z[3
]^2-10075/4*z[7]+2520*z[3]-576/5*z[2]^2-3144*z[5],(1, 1, 1, 0, 0, 0, 0, 1, 0)=
1872*z[3]-108/5*z[2]^2*z[3]+585*z[2]*z[5]-720*z[2]*z[3]+54/5*z[3,5]-6069/4*z[7
]-2120*z[5]+5973/875*z[2]^4+4556/35*z[2]^3-432/5*z[2]^2+685*z[3]*z[5]-219*z[2]
*z[3]^2+1258*z[3]^2,(0, 0, 1, 2, 0, 0, 0, 1, 0)=432*z[3]-12/5*z[2]^2*z[3]+90*z
[2]*z[5]-120*z[2]*z[3]-203*z[7]-420*z[5]+89*z[3]*z[5]+84*z[3]^2,(0, 0, 0, 0, 0
, 2, 0, 1, 0)=-36*z[3]-15*z[2]*z[5]+12*z[2]*z[3]+483/8*z[7]+65*z[5]-54*z[3]^2,
(1, 0, 0, 0, 1, 0, 0, 0, 2)=432*z[3]-432/5*z[2]^2*z[3]+270*z[2]*z[5]-240*z[2]*
z[3]-54/5*z[3,5]-11823/8*z[7]-950*z[5]+4101/125*z[2]^4+236/5*z[2]^3-144/5*z[2]
^2+934*z[3]*z[5]-207*z[2]*z[3]^2+916*z[3]^2,(1, 0, 1, 1, 0, 0, 0, 0, 0)=-192*z
[3]-36/5*z[2]^2*z[3]-105*z[2]*z[5]+60*z[2]*z[3]+637/4*z[7]+465*z[5]-852/35*z[2
]^3+144/5*z[2]^2-192*z[3]^2,(0, 0, 1, 0, 2, 1, 0, 0, 0)=144*z[3]-12/5*z[2]^2*z
[3]+85*z[2]*z[5]-60*z[2]*z[3]-1533/8*z[7]-210*z[5]+109*z[3]*z[5]-60*z[2]*z[3]^
2+132*z[3]^2,(0, 0, 0, 0, 3, 0, 1, 0, 0)=48*z[3]-24/5*z[2]^2*z[3]+15*z[2]*z[5]
-12*z[2]*z[3]-1183/8*z[7]-85*z[5]+123*z[3]*z[5]-18*z[2]*z[3]^2+84*z[3]^2,(0, 1
, 0, 0, 0, 2, 0, 0, 0)=-36*z[3]-15*z[2]*z[5]+12*z[2]*z[3]+231/8*z[7]+60*z[5]-\
42*z[3]^2,(1, 0, 1, 1, 0, 0, 0, 1, 0)=1872*z[3]-252/5*z[2]^2*z[3]+645*z[2]*z[5
]-720*z[2]*z[3]-162/5*z[3,5]-7105/4*z[7]-2280*z[5]+14681/875*z[2]^4+4356/35*z[
2]^3-432/5*z[2]^2+434*z[3]*z[5]-173*z[2]*z[3]^2+1164*z[3]^2,(0, 1, 0, 0, 0, 0,
1, 0, 2)=432*z[3]-12/5*z[2]^2*z[3]+120*z[2]*z[5]-120*z[2]*z[3]-546*z[7]-600*z[
5]+215*z[3]*z[5]-60*z[2]*z[3]^2+384*z[3]^2,(0, 0, 0, 1, 0, 3, 0, 0, 0)=48*z[3]
-24/5*z[2]^2*z[3]+15*z[2]*z[5]-12*z[2]*z[3]-735/8*z[7]-65*z[5]+43*z[3]*z[5]-18
*z[2]*z[3]^2+60*z[3]^2,(0, 0, 0, 0, 1, 0, 0, 0, 1)=24*z[3]-12*z[2]*z[3]-45*z[5
]+30*z[3]^2,(0, 0, 1, 0, 1, 0, 1, 1, 0)=432*z[3]+36/5*z[2]^2*z[3]+295*z[2]*z[5
]-216*z[2]*z[3]-3003/4*z[7]-880*z[5]+350*z[3]*z[5]-150*z[2]*z[3]^2+648*z[3]^2,
(0, 0, 0, 0, 0, 1, 0, 3, 0)=72*z[3]-24/5*z[2]^2*z[3]-24*z[2]*z[3]-427/2*z[7]-\
120*z[5]+127*z[3]*z[5]-12*z[2]*z[3]^2+114*z[3]^2+10*z[2]*z[5],(0, 0, 0, 0, 0,
0, 1, 0, 0)=25*z[5]-12*z[3],(0, 0, 1, 0, 1, 0, 0, 2, 0)=216*z[3]-12/5*z[2]^2*z
[3]+90*z[2]*z[5]-96*z[2]*z[3]-371*z[7]-360*z[5]+178*z[3]*z[5]-54*z[2]*z[3]^2+
270*z[3]^2,(0, 1, 0, 1, 0, 0, 1, 0, 0)=-144*z[3]-45*z[2]*z[5]+36*z[2]*z[3]+175
/4*z[7]+250*z[5]-72*z[3]^2,(0, 1, 0, 1, 0, 0, 0, 1, 1)=864*z[3]+36/5*z[2]^2*z[
3]+260*z[2]*z[5]-288*z[2]*z[3]-1141/2*z[7]-1040*z[5]+159*z[3]*z[5]-54*z[2]*z[3
]^2+396*z[3]^2,(2, 0, 1, 0, 0, 0, 0, 0, 0)=-60*z[3]+204/5*z[2]^2*z[3]-240*z[2]
*z[5]+36*z[2]*z[3]+603*z[7]+766*z[5]-2556/35*z[2]^3+288/5*z[2]^2-486*z[3]^2,(0
, 0, 0, 0, 1, 0, 0, 1, 1)=-96*z[3]-50*z[2]*z[5]+36*z[2]*z[3]+301/2*z[7]+165*z[
5]-126*z[3]^2,(0, 0, 1, 0, 0, 3, 0, 0, 0)=48*z[3]-24/5*z[2]^2*z[3]+15*z[2]*z[5
]-12*z[2]*z[3]-707/8*z[7]-70*z[5]+42*z[3]*z[5]-18*z[2]*z[3]^2+60*z[3]^2,(0, 0,
1, 0, 1, 1, 0, 0, 0)=-72*z[3]-40*z[2]*z[5]+36*z[2]*z[3]+161/4*z[7]+110*z[5]-60
*z[3]^2,(0, 0, 2, 0, 0, 1, 1, 0, 0)=216*z[3]-12/5*z[2]^2*z[3]+100*z[2]*z[5]-96
*z[2]*z[3]-266*z[7]-390*z[5]+138*z[3]*z[5]-36*z[2]*z[3]^2+252*z[3]^2,(0, 2, 0,
0, 0, 0, 2, 0, 0)=216*z[3]-6/5*z[2]^2*z[3]+60*z[2]*z[5]-48*z[2]*z[3]-385/2*z[7
]-320*z[5]+61*z[3]*z[5]-12*z[2]*z[3]^2+168*z[3]^2,(2, 0, 0, 0, 1, 0, 0, 1, 0)=
-1812/5*z[2]^2*z[3]+981*z[2]*z[5]-708*z[2]*z[3]+2337*z[3]*z[5]-867*z[2]*z[3]^2
-216*z[3,5]+1422/7*z[2]^4+1752/7*z[2]^3+2511*z[3]^2-3981*z[7]+912*z[3]-576/5*z
[2]^2-2642*z[5],(1, 0, 0, 0, 1, 0, 0, 0, 1)=-192*z[3]-150*z[2]*z[5]+60*z[2]*z[
3]+434*z[7]+375*z[5]-1152/35*z[2]^3+72/5*z[2]^2-309*z[3]^2+36*z[2]^2*z[3],(1,
0, 0, 0, 0, 2, 1, 0, 0)=360*z[3]-468/5*z[2]^2*z[3]+315*z[2]*z[5]-132*z[2]*z[3]
-27*z[3,5]-10507/8*z[7]-795*z[5]+15567/350*z[2]^4+236/5*z[2]^3-108/5*z[2]^2+
978*z[3]*z[5]-285*z[2]*z[3]^2+784*z[3]^2,(0, 0, 0, 0, 2, 1, 0, 0, 0)=-36*z[3]-\
15*z[2]*z[5]+12*z[2]*z[3]+119/2*z[7]+45*z[5]-30*z[3]^2,(0, 1, 0, 0, 1, 0, 0, 0
, 1)=-96*z[3]-45*z[2]*z[5]+36*z[2]*z[3]+231/4*z[7]+170*z[5]-84*z[3]^2,(0, 2, 1
, 0, 1, 0, 0, 0, 0)=216*z[3]-12/5*z[2]^2*z[3]+85*z[2]*z[5]-96*z[2]*z[3]-1239/8
*z[7]-340*z[5]+112*z[3]*z[5]-24*z[2]*z[3]^2+132*z[3]^2,(0, 0, 2, 0, 0, 0, 1, 0
, 1)=432*z[3]-12/5*z[2]^2*z[3]+90*z[2]*z[5]-120*z[2]*z[3]-378*z[7]-480*z[5]+
146*z[3]*z[5]-24*z[2]*z[3]^2+264*z[3]^2,(0, 0, 1, 0, 0, 0, 0, 0, 3)=144*z[3]-\
24/5*z[2]^2*z[3]+10*z[2]*z[5]-24*z[2]*z[3]-315/2*z[7]-100*z[5]+48*z[3]*z[5]-12
*z[2]*z[3]^2+102*z[3]^2,(1, 0, 0, 1, 0, 0, 0, 2, 0)=-72*z[2]^2*z[3]+270*z[2]*z
[5]-312*z[2]*z[3]+358*z[3]*z[5]-134*z[2]*z[3]^2-162/5*z[3,5]+16301/875*z[2]^4+
336/5*z[2]^3+849*z[3]^2-5775/4*z[7]+936*z[3]-216/5*z[2]^2-1200*z[5],(0, 0, 0,
2, 0, 1, 0, 0, 1)=216*z[3]-12/5*z[2]^2*z[3]+85*z[2]*z[5]-96*z[2]*z[3]-1533/8*z
[7]-330*z[5]+105*z[3]*z[5]-18*z[2]*z[3]^2+174*z[3]^2,(0, 0, 0, 0, 3, 0, 0, 0,
0)=-12*z[3]+28*z[7]+15*z[5]-18*z[3]^2,(0, 0, 0, 0, 0, 1, 1, 2, 0)=216*z[3]-12/
5*z[2]^2*z[3]+120*z[2]*z[5]-96*z[2]*z[3]-2555/4*z[7]-450*z[5]+386*z[3]*z[5]-72
*z[2]*z[3]^2+396*z[3]^2,(0, 2, 0, 0, 0, 0, 0, 0, 1)=-72*z[3]+12*z[2]*z[3]+259/
8*z[7]+105*z[5]-24*z[3]^2-15*z[2]*z[5],(0, 1, 3, 0, 0, 0, 0, 0, 0)=144*z[3]-24
/5*z[2]^2*z[3]-24*z[2]*z[3]-56*z[7]-60*z[5]+28*z[3]*z[5]+6*z[3]^2,(0, 1, 0, 0,
1, 2, 0, 0, 0)=144*z[3]-12/5*z[2]^2*z[3]+90*z[2]*z[5]-60*z[2]*z[3]-1505/8*z[7]
-225*z[5]+113*z[3]*z[5]-60*z[2]*z[3]^2+132*z[3]^2,(0, 1, 0, 0, 0, 1, 1, 0, 1)=
432*z[3]+315*z[2]*z[5]-216*z[2]*z[3]-700*z[7]-920*z[5]+311*z[3]*z[5]-150*z[2]*
z[3]^2+648*z[3]^2+36/5*z[2]^2*z[3],(2, 1, 1, 0, 0, 0, 0, 0, 0)=-180*z[2]^2*z[3
]+861*z[2]*z[5]-1068*z[2]*z[3]+875*z[3]*z[5]-369*z[2]*z[3]^2-162/5*z[3,5]+
45951/875*z[2]^4+2392/7*z[2]^3+1843*z[3]^2-9273/4*z[7]+2520*z[3]-576/5*z[2]^2-\
2594*z[5],(2, 1, 0, 0, 1, 0, 0, 0, 0)=912*z[3]-1314/5*z[2]^2*z[3]+996*z[2]*z[5
]-708*z[2]*z[3]-864/5*z[3,5]-11043/4*z[7]-2547*z[5]+71922/875*z[2]^4+1752/7*z[
2]^3-576/5*z[2]^2+1090*z[3]*z[5]-654*z[2]*z[3]^2+2067*z[3]^2,(0, 1, 1, 1, 0, 0
, 1, 0, 0)=864*z[3]+36/5*z[2]^2*z[3]+280*z[2]*z[5]-288*z[2]*z[3]-434*z[7]-1120
*z[5]+152*z[3]*z[5]-42*z[2]*z[3]^2+324*z[3]^2,(0, 1, 0, 0, 0, 1, 0, 1, 0)=-96*
z[3]-50*z[2]*z[5]+36*z[2]*z[3]+105/2*z[7]+165*z[5]-78*z[3]^2,(0, 0, 0, 0, 0, 1
, 3, 0, 0)=72*z[3]-24/5*z[2]^2*z[3]+30*z[2]*z[5]-24*z[2]*z[3]-2667/8*z[7]-170*
z[5]+211*z[3]*z[5]-24*z[2]*z[3]^2+186*z[3]^2,(0, 1, 0, 0, 0, 0, 2, 0, 0)=-72*z
[3]+12*z[2]*z[3]+693/8*z[7]+155*z[5]-84*z[3]^2-25*z[2]*z[5],(1, 0, 0, 0, 0, 0,
0, 1, 1)=-192*z[3]+36*z[2]^2*z[3]-165*z[2]*z[5]+60*z[2]*z[3]+1463/2*z[7]+625*z
[5]-1052/35*z[2]^3+144/5*z[2]^2-454*z[3]^2,(1, 0, 1, 0, 1, 0, 1, 0, 0)=864*z[3
]-648/5*z[2]^2*z[3]+795*z[2]*z[5]-504*z[2]*z[3]-216/5*z[3,5]-8953/4*z[7]-2090*
z[5]+19868/875*z[2]^4+4456/35*z[2]^3-288/5*z[2]^2+949*z[3]*z[5]-488*z[2]*z[3]^
2+1763*z[3]^2,(0, 0, 2, 0, 2, 0, 0, 0, 0)=84*z[3]-6/5*z[2]^2*z[3]+40*z[2]*z[5]
-24*z[2]*z[3]-371/4*z[7]-110*z[5]+52*z[3]*z[5]-18*z[2]*z[3]^2+84*z[3]^2,(4, 0,
0, 0, 0, 0, 0, 0, 0)=-3312/5*z[2]^2*z[3]+576*z[2]*z[5]-1224*z[2]*z[3]+1248*z[3
]*z[5]-792*z[2]*z[3]^2-1944/5*z[3,5]+416592/875*z[2]^4+15528/35*z[2]^3+1512*z[
3]^2-3021*z[7]+2988*z[3]+1044/5*z[2]^2-912*z[5],(1, 0, 0, 0, 2, 0, 0, 1, 0)=
360*z[3]-396/5*z[2]^2*z[3]+300*z[2]*z[5]-132*z[2]*z[3]-27*z[3,5]-8771/8*z[7]-\
720*z[5]+10863/350*z[2]^4+1552/35*z[2]^3-108/5*z[2]^2+739*z[3]*z[5]-249*z[2]*z
[3]^2+677*z[3]^2,(2, 0, 0, 0, 0, 0, 0, 1, 1)=-2688/5*z[2]^2*z[3]+921*z[2]*z[5]
-1068*z[2]*z[3]+2789*z[3]*z[5]-795*z[2]*z[3]^2-1188/5*z[3,5]+303084/875*z[2]^4
+2752/7*z[2]^3+3157*z[3]^2-5478*z[7]+2520*z[3]-576/5*z[2]^2-2724*z[5],(0, 0, 1
, 1, 0, 1, 0, 0, 1)=432*z[3]+36/5*z[2]^2*z[3]+220*z[2]*z[5]-216*z[2]*z[3]-1505
/4*z[7]-680*z[5]+220*z[3]*z[5]-66*z[2]*z[3]^2+348*z[3]^2,(1, 0, 0, 0, 0, 0, 0,
0, 1)=96*z[3]-36*z[2]*z[3]-105*z[5]+60/7*z[2]^3-36/5*z[2]^2+81*z[3]^2,(1, 0, 2
, 0, 0, 0, 0, 1, 0)=936*z[3]-216/5*z[2]^2*z[3]+180*z[2]*z[5]-312*z[2]*z[3]-\
1561/2*z[7]-860*z[5]+3704/175*z[2]^4+236/5*z[2]^3-216/5*z[2]^2+310*z[3]*z[5]-\
70*z[2]*z[3]^2+634*z[3]^2,(0, 2, 0, 0, 0, 2, 0, 0, 0)=84*z[3]-6/5*z[2]^2*z[3]+
45*z[2]*z[5]-24*z[2]*z[3]-147/2*z[7]-130*z[5]+39*z[3]*z[5]-18*z[2]*z[3]^2+84*z
[3]^2,(1, 0, 0, 0, 0, 1, 2, 0, 0)=-648/5*z[2]^2*z[3]+390*z[2]*z[5]-240*z[2]*z[
3]+1286*z[3]*z[5]-313*z[2]*z[3]^2-54*z[3,5]+11363/175*z[2]^4+2252/35*z[2]^3+
1222*z[3]^2-16415/8*z[7]+432*z[3]-144/5*z[2]^2-1210*z[5],(0, 0, 2, 0, 0, 0, 1,
1, 0)=432*z[3]-12/5*z[2]^2*z[3]+90*z[2]*z[5]-120*z[2]*z[3]-378*z[7]-480*z[5]+
135*z[3]*z[5]-30*z[2]*z[3]^2+270*z[3]^2,(0, 0, 1, 0, 0, 0, 2, 0, 1)=432*z[3]-\
12/5*z[2]^2*z[3]+150*z[2]*z[5]-120*z[2]*z[3]-1239/2*z[7]-660*z[5]+247*z[3]*z[5
]-78*z[2]*z[3]^2+474*z[3]^2,(0, 0, 0, 0, 1, 1, 1, 0, 0)=-72*z[3]-55*z[2]*z[5]+
36*z[2]*z[3]+637/4*z[7]+140*z[5]-108*z[3]^2,(0, 0, 1, 1, 0, 1, 0, 0, 0)=-96*z[
3]-30*z[2]*z[5]+36*z[2]*z[3]+161/4*z[7]+135*z[5]-42*z[3]^2,(1, 0, 0, 0, 0, 1,
0, 1, 1)=864*z[3]-144*z[2]^2*z[3]+705*z[2]*z[5]-504*z[2]*z[3]-324/5*z[3,5]-\
2947*z[7]-1990*z[5]+57002/875*z[2]^4+4056/35*z[2]^3-288/5*z[2]^2+1752*z[3]*z[5
]-536*z[2]*z[3]^2+1875*z[3]^2,(0, 2, 0, 0, 1, 0, 0, 0, 0)=-48*z[3]-15*z[2]*z[5
]+12*z[2]*z[3]+91/4*z[7]+70*z[5]-24*z[3]^2,(0, 2, 0, 0, 0, 0, 1, 0, 1)=432*z[3
]-12/5*z[2]^2*z[3]+120*z[2]*z[5]-120*z[2]*z[3]-301*z[7]-600*z[5]+140*z[3]*z[5]
-24*z[2]*z[3]^2+264*z[3]^2,(0, 0, 0, 1, 1, 0, 1, 1, 0)=432*z[3]+36/5*z[2]^2*z[
3]+310*z[2]*z[5]-216*z[2]*z[3]-672*z[7]-900*z[5]+301*z[3]*z[5]-138*z[2]*z[3]^2
+636*z[3]^2,(0, 0, 0, 0, 0, 0, 1, 1, 2)=432*z[3]-12/5*z[2]^2*z[3]+110*z[2]*z[5
]-120*z[2]*z[3]-924*z[7]-560*z[5]+539*z[3]*z[5]-78*z[2]*z[3]^2+522*z[3]^2,(1,
1, 0, 0, 0, 0, 0, 2, 0)=-288/5*z[2]^2*z[3]+240*z[2]*z[5]-312*z[2]*z[3]+501*z[3
]*z[5]-134*z[2]*z[3]^2+54/5*z[3,5]+2639/125*z[2]^4+336/5*z[2]^3+837*z[3]^2-\
4991/4*z[7]+936*z[3]-216/5*z[2]^2-1080*z[5],(0, 3, 0, 0, 0, 1, 0, 0, 0)=72*z[3
]-24/5*z[2]^2*z[3]-24*z[2]*z[3]-371/8*z[7]-110*z[5]+27*z[3]*z[5]+42*z[3]^2+10*
z[2]*z[5],(0, 0, 0, 0, 1, 0, 1, 0, 2)=216*z[3]-12/5*z[2]^2*z[3]+115*z[2]*z[5]-\
96*z[2]*z[3]-5033/8*z[7]-430*z[5]+376*z[3]*z[5]-78*z[2]*z[3]^2+402*z[3]^2,(1,
2, 0, 0, 0, 1, 0, 0, 0)=432*z[3]-216/5*z[2]^2*z[3]+270*z[2]*z[5]-240*z[2]*z[3]
+162/5*z[3,5]-4431/8*z[7]-950*z[5]-10281/875*z[2]^4+236/5*z[2]^3-144/5*z[2]^2+
372*z[3]*z[5]-87*z[2]*z[3]^2+568*z[3]^2,(0, 0, 0, 0, 0, 1, 0, 0, 0)=15*z[5]-12
*z[3],(0, 0, 0, 1, 0, 0, 2, 0, 0)=-72*z[3]+12*z[2]*z[3]+469/8*z[7]+145*z[5]-84
*z[3]^2-25*z[2]*z[5],(0, 0, 0, 0, 0, 1, 0, 1, 0)=24*z[3]-12*z[2]*z[3]-50*z[5]+
30*z[3]^2,(0, 0, 0, 0, 3, 0, 0, 0, 1)=48*z[3]-24/5*z[2]^2*z[3]+15*z[2]*z[5]-12
*z[2]*z[3]-931/8*z[7]-75*z[5]+82*z[3]*z[5]-18*z[2]*z[3]^2+72*z[3]^2,(0, 3, 0,
0, 1, 0, 0, 0, 0)=72*z[3]-24/5*z[2]^2*z[3]+10*z[2]*z[5]-24*z[2]*z[3]-483/8*z[7
]-110*z[5]+38*z[3]*z[5]+42*z[3]^2,(0, 0, 0, 1, 0, 0, 1, 1, 1)=864*z[3]+36/5*z[
2]^2*z[3]+310*z[2]*z[5]-288*z[2]*z[3]-1057*z[7]-1240*z[5]+341*z[3]*z[5]-114*z[
2]*z[3]^2+732*z[3]^2,(0, 0, 0, 1, 0, 2, 0, 0, 0)=-36*z[3]-15*z[2]*z[5]+12*z[2]
*z[3]+287/8*z[7]+50*z[5]-42*z[3]^2,(0, 1, 0, 0, 1, 0, 0, 1, 1)=432*z[3]+36/5*z
[2]^2*z[3]+270*z[2]*z[5]-216*z[2]*z[3]-2611/4*z[7]-820*z[5]+314*z[3]*z[5]-126*
z[2]*z[3]^2+540*z[3]^2,(0, 1, 0, 0, 0, 0, 1, 1, 0)=-144*z[3]-60*z[2]*z[5]+36*z
[2]*z[3]+553/4*z[7]+280*z[5]-120*z[3]^2,(0, 0, 0, 0, 0, 2, 0, 0, 1)=-36*z[3]-\
15*z[2]*z[5]+12*z[2]*z[3]+511/8*z[7]+60*z[5]-54*z[3]^2,(1, 0, 0, 1, 0, 1, 0, 0
, 1)=-396/5*z[2]^2*z[3]+705*z[2]*z[5]-504*z[2]*z[3]+783*z[3]*z[5]-353*z[2]*z[3
]^2-216/5*z[3,5]+21488/875*z[2]^4+3756/35*z[2]^3+1446*z[3]^2-7077/4*z[7]+864*z
[3]-288/5*z[2]^2-1840*z[5],(0, 1, 1, 0, 0, 1, 0, 0, 1)=432*z[3]+36/5*z[2]^2*z[
3]+240*z[2]*z[5]-216*z[2]*z[3]-1575/4*z[7]-740*z[5]+213*z[3]*z[5]-90*z[2]*z[3]
^2+396*z[3]^2,(0, 0, 0, 0, 2, 1, 0, 1, 0)=144*z[3]-12/5*z[2]^2*z[3]+95*z[2]*z[
5]-60*z[2]*z[3]-2261/8*z[7]-240*z[5]+229*z[3]*z[5]-72*z[2]*z[3]^2+168*z[3]^2,(
0, 2, 0, 0, 0, 0, 1, 1, 0)=432*z[3]-12/5*z[2]^2*z[3]+110*z[2]*z[5]-120*z[2]*z[
3]-308*z[7]-560*z[5]+99*z[3]*z[5]-18*z[2]*z[3]^2+234*z[3]^2,(0, 0, 0, 0, 2, 0,
0, 1, 1)=168*z[3]-12/5*z[2]^2*z[3]+110*z[2]*z[5]-60*z[2]*z[3]-399*z[7]-290*z[5
]+259*z[3]*z[5]-78*z[2]*z[3]^2+270*z[3]^2,(0, 0, 1, 0, 0, 0, 1, 2, 0)=432*z[3]
-12/5*z[2]^2*z[3]+100*z[2]*z[5]-120*z[2]*z[3]-588*z[7]-520*z[5]+224*z[3]*z[5]-\
54*z[2]*z[3]^2+378*z[3]^2,(1, 0, 0, 1, 1, 0, 0, 0, 1)=864*z[3]-396/5*z[2]^2*z[
3]+705*z[2]*z[5]-504*z[2]*z[3]+108/5*z[3,5]-6615/4*z[7]-1840*z[5]-1714/875*z[2
]^4+3756/35*z[2]^3-288/5*z[2]^2+812*z[3]*z[5]-353*z[2]*z[3]^2+1446*z[3]^2,(0,
1, 0, 1, 0, 0, 0, 0, 1)=-144*z[3]-35*z[2]*z[5]+36*z[2]*z[3]+49*z[7]+200*z[5]-\
48*z[3]^2,(0, 0, 2, 0, 1, 0, 0, 1, 0)=216*z[3]-12/5*z[2]^2*z[3]+70*z[2]*z[5]-\
96*z[2]*z[3]-497/2*z[7]-320*z[5]+129*z[3]*z[5]-30*z[2]*z[3]^2+198*z[3]^2,(0, 1
, 1, 1, 0, 1, 0, 0, 0)=432*z[3]+36/5*z[2]^2*z[3]+220*z[2]*z[5]-216*z[2]*z[3]-\
1029/4*z[7]-680*z[5]+169*z[3]*z[5]-54*z[2]*z[3]^2+276*z[3]^2,(0, 0, 0, 2, 0, 0
, 0, 1, 0)=-72*z[3]+12*z[2]*z[3]+259/8*z[7]+90*z[5]-24*z[3]^2-5*z[2]*z[5],(0,
0, 0, 1, 1, 0, 0, 1, 1)=432*z[3]+36/5*z[2]^2*z[3]+260*z[2]*z[5]-216*z[2]*z[3]-\
1211/2*z[7]-780*z[5]+279*z[3]*z[5]-114*z[2]*z[3]^2+528*z[3]^2,(1, 1, 1, 0, 1,
0, 0, 0, 0)=-288/5*z[2]^2*z[3]+645*z[2]*z[5]-504*z[2]*z[3]+640*z[3]*z[5]-298*z
[2]*z[3]^2-162/5*z[3,5]+6301/875*z[2]^4+3656/35*z[2]^3+1147*z[3]^2-2485/2*z[7]
+864*z[3]-288/5*z[2]^2-1810*z[5],(1, 1, 0, 1, 1, 0, 0, 0, 0)=864*z[3]-252/5*z[
2]^2*z[3]+705*z[2]*z[5]-504*z[2]*z[3]-216/5*z[3,5]-4305/4*z[7]-1840*z[5]+9728/
875*z[2]^4+3756/35*z[2]^3-288/5*z[2]^2+499*z[3]*z[5]-269*z[2]*z[3]^2+1170*z[3]
^2,(0, 0, 0, 2, 0, 0, 0, 2, 0)=216*z[3]-6/5*z[2]^2*z[3]+50*z[2]*z[5]-48*z[2]*z
[3]-581/4*z[7]-240*z[5]+52*z[3]*z[5]-6*z[2]*z[3]^2+96*z[3]^2,(0, 0, 1, 1, 0, 1
, 0, 1, 0)=432*z[3]+36/5*z[2]^2*z[3]+235*z[2]*z[5]-216*z[2]*z[3]-1519/4*z[7]-\
720*z[5]+206*z[3]*z[5]-78*z[2]*z[3]^2+384*z[3]^2,(1, 0, 0, 0, 0, 1, 0, 0, 0)=
24*z[3]-36*z[2]*z[3]-105*z[5]+60/7*z[2]^3-36/5*z[2]^2+105*z[3]^2,(0, 1, 2, 0,
0, 0, 0, 0, 1)=432*z[3]-12/5*z[2]^2*z[3]+60*z[2]*z[5]-120*z[2]*z[3]-497/2*z[7]
-340*z[5]+96*z[3]*z[5]-12*z[2]*z[3]^2+108*z[3]^2,(2, 1, 0, 0, 0, 1, 0, 0, 0)=
912*z[3]-1314/5*z[2]^2*z[3]+996*z[2]*z[5]-708*z[2]*z[3]-10707/4*z[7]-2547*z[5]
+402/35*z[2]^4+1752/7*z[2]^3-576/5*z[2]^2+1318*z[3]*z[5]-654*z[2]*z[3]^2+2067*
z[3]^2,(0, 1, 1, 0, 0, 0, 0, 1, 1)=864*z[3]+36/5*z[2]^2*z[3]+220*z[2]*z[5]-288
*z[2]*z[3]-1267/2*z[7]-880*z[5]+219*z[3]*z[5]-72*z[2]*z[3]^2+432*z[3]^2,(2, 0,
1, 0, 1, 0, 0, 0, 0)=-264*z[2]^2*z[3]+921*z[2]*z[5]-708*z[2]*z[3]+1301*z[3]*z[
5]-657*z[2]*z[3]^2-378/5*z[3,5]+53439/875*z[2]^4+1632/7*z[2]^3+2073*z[3]^2-\
11209/4*z[7]+912*z[3]-576/5*z[2]^2-2392*z[5],(0, 0, 1, 0, 1, 0, 0, 0, 1)=-96*z
[3]-40*z[2]*z[5]+36*z[2]*z[3]+259/4*z[7]+145*z[5]-78*z[3]^2,(0, 0, 1, 0, 1, 0,
1, 0, 1)=432*z[3]+36/5*z[2]^2*z[3]+290*z[2]*z[5]-216*z[2]*z[3]-1491/2*z[7]-860
*z[5]+328*z[3]*z[5]-150*z[2]*z[3]^2+648*z[3]^2,(0, 0, 0, 2, 1, 0, 0, 0, 1)=216
*z[3]-12/5*z[2]^2*z[3]+85*z[2]*z[5]-96*z[2]*z[3]-1253/8*z[7]-330*z[5]+81*z[3]*
z[5]+174*z[3]^2-18*z[2]*z[3]^2,(1, 0, 0, 1, 0, 0, 0, 0, 1)=-192*z[3]-120*z[2]*
z[5]+60*z[2]*z[3]+1001/4*z[7]+520*z[5]-1052/35*z[2]^3+144/5*z[2]^2-304*z[3]^2,
(0, 0, 0, 0, 0, 1, 2, 0, 1)=216*z[3]-12/5*z[2]^2*z[3]+145*z[2]*z[5]-96*z[2]*z[
3]-5901/8*z[7]-490*z[5]+423*z[3]*z[5]-102*z[2]*z[3]^2+474*z[3]^2,(0, 1, 0, 0,
1, 1, 0, 0, 1)=336*z[3]+36/5*z[2]^2*z[3]+260*z[2]*z[5]-168*z[2]*z[3]-392*z[7]-\
580*z[5]+193*z[3]*z[5]-132*z[2]*z[3]^2+360*z[3]^2,(2, 0, 0, 0, 1, 0, 1, 0, 0)=
-2238/5*z[2]^2*z[3]+1146*z[2]*z[5]-708*z[2]*z[3]+2782*z[3]*z[5]-1044*z[2]*z[3]
^2-1296/5*z[3,5]+242418/875*z[2]^4+1992/7*z[2]^3+2871*z[3]^2-18187/4*z[7]+912*
z[3]-576/5*z[2]^2-2857*z[5],(0, 0, 0, 0, 0, 1, 1, 0, 1)=-96*z[3]-55*z[2]*z[5]+
36*z[2]*z[3]+168*z[7]+190*z[5]-156*z[3]^2,(0, 1, 2, 0, 0, 0, 0, 1, 0)=432*z[3]
-12/5*z[2]^2*z[3]+60*z[2]*z[5]-120*z[2]*z[3]-357/2*z[7]-320*z[5]+88*z[3]*z[5]-\
18*z[2]*z[3]^2+90*z[3]^2,(0, 0, 0, 0, 0, 2, 1, 0, 1)=168*z[3]-12/5*z[2]^2*z[3]
+115*z[2]*z[5]-60*z[2]*z[3]-959/2*z[7]-320*z[5]+295*z[3]*z[5]-90*z[2]*z[3]^2+
312*z[3]^2,(1, 0, 0, 2, 1, 0, 0, 0, 0)=432*z[3]-216/5*z[2]^2*z[3]+270*z[2]*z[5
]-240*z[2]*z[3]+162/5*z[3,5]-4095/8*z[7]-850*z[5]-5281/875*z[2]^4+1452/35*z[2]
^3-144/5*z[2]^2+312*z[3]*z[5]-77*z[2]*z[3]^2+558*z[3]^2,(0, 1, 0, 0, 1, 0, 0,
0, 2)=216*z[3]-12/5*z[2]^2*z[3]+105*z[2]*z[5]-96*z[2]*z[3]-2695/8*z[7]-390*z[5
]+152*z[3]*z[5]-54*z[2]*z[3]^2+270*z[3]^2,(0, 1, 0, 0, 1, 0, 2, 0, 0)=216*z[3]
-12/5*z[2]^2*z[3]+145*z[2]*z[5]-96*z[2]*z[3]-4025/8*z[7]-490*z[5]+208*z[3]*z[5
]-78*z[2]*z[3]^2+390*z[3]^2,(2, 1, 0, 0, 0, 0, 0, 0, 0)=-60*z[3]+198/5*z[2]^2*
z[3]-270*z[2]*z[5]+36*z[2]*z[3]+2309/4*z[7]+831*z[5]-408/5*z[2]^3+288/5*z[2]^2
-483*z[3]^2,(0, 0, 0, 1, 0, 2, 1, 0, 0)=168*z[3]-12/5*z[2]^2*z[3]+105*z[2]*z[5
]-60*z[2]*z[3]-336*z[7]-300*z[5]+138*z[3]*z[5]-78*z[2]*z[3]^2+252*z[3]^2,(0, 0
, 0, 0, 1, 1, 1, 1, 0)=336*z[3]+36/5*z[2]^2*z[3]+300*z[2]*z[5]-168*z[2]*z[3]-\
1701/2*z[7]-660*z[5]+561*z[3]*z[5]-198*z[2]*z[3]^2+540*z[3]^2,(0, 0, 0, 1, 1,
0, 1, 0, 0)=-96*z[3]-45*z[2]*z[5]+36*z[2]*z[3]+147/2*z[7]+180*z[5]-108*z[3]^2,
(0, 0, 0, 1, 0, 0, 1, 2, 0)=432*z[3]-12/5*z[2]^2*z[3]+120*z[2]*z[5]-120*z[2]*z
[3]-546*z[7]-600*z[5]+178*z[3]*z[5]-48*z[2]*z[3]^2+360*z[3]^2,(0, 0, 1, 0, 0,
0, 1, 0, 0)=48*z[3]-12*z[2]*z[3]-60*z[5]+18*z[3]^2,(1, 0, 0, 1, 2, 0, 0, 0, 0)
=360*z[3]-324/5*z[2]^2*z[3]+255*z[2]*z[5]-132*z[2]*z[3]+81/5*z[3,5]-5859/8*z[7
]-675*z[5]-141/1750*z[2]^4+1252/35*z[2]^3-108/5*z[2]^2+369*z[3]*z[5]-213*z[2]*
z[3]^2+548*z[3]^2,(0, 0, 2, 0, 0, 1, 0, 0, 0)=-48*z[3]+12*z[2]*z[3]+28*z[7]+55
*z[5]-24*z[3]^2-10*z[2]*z[5],(0, 1, 0, 0, 0, 0, 0, 1, 0)=48*z[3]-12*z[2]*z[3]-\
40*z[5]+6*z[3]^2,(0, 0, 0, 3, 0, 0, 1, 0, 0)=144*z[3]-24/5*z[2]^2*z[3]+10*z[2]
*z[5]-24*z[2]*z[3]-77*z[7]-160*z[5]+27*z[3]*z[5]+48*z[3]^2,(0, 0, 0, 0, 0, 3,
0, 1, 0)=48*z[3]-24/5*z[2]^2*z[3]+15*z[2]*z[5]-12*z[2]*z[3]-931/8*z[7]-80*z[5]
+82*z[3]*z[5]-18*z[2]*z[3]^2+72*z[3]^2,(0, 0, 1, 0, 1, 0, 2, 0, 0)=216*z[3]-12
/5*z[2]^2*z[3]+145*z[2]*z[5]-96*z[2]*z[3]-3857/8*z[7]-480*z[5]+201*z[3]*z[5]-\
84*z[2]*z[3]^2+396*z[3]^2,(0, 0, 2, 1, 0, 0, 1, 0, 0)=432*z[3]-12/5*z[2]^2*z[3
]+90*z[2]*z[5]-120*z[2]*z[3]-259*z[7]-480*z[5]+93*z[3]*z[5]-12*z[2]*z[3]^2+144
*z[3]^2,(0, 0, 1, 3, 0, 0, 0, 0, 0)=144*z[3]-24/5*z[2]^2*z[3]+10*z[2]*z[5]-24*
z[2]*z[3]-63/2*z[7]-100*z[5]+4*z[3]*z[5]-6*z[3]^2,(0, 0, 3, 0, 0, 0, 0, 1, 0)=
144*z[3]-24/5*z[2]^2*z[3]-24*z[2]*z[3]-56*z[7]-60*z[5]+24*z[3]*z[5]+36*z[3]^2,
(1, 1, 1, 0, 0, 0, 0, 0, 0)=-192*z[3]+36/5*z[2]^2*z[3]-135*z[2]*z[5]+60*z[2]*z
[3]+973/4*z[7]+535*z[5]-852/35*z[2]^3+144/5*z[2]^2-156*z[3]^2,(1, 1, 0, 0, 1,
0, 0, 1, 0)=864*z[3]-432/5*z[2]^2*z[3]+705*z[2]*z[5]-504*z[2]*z[3]-216/5*z[3,5
]-3759/2*z[7]-1990*z[5]+13988/875*z[2]^4+4056/35*z[2]^3-288/5*z[2]^2+873*z[3]*
z[5]-380*z[2]*z[3]^2+1455*z[3]^2,(1, 0, 0, 0, 0, 0, 1, 1, 1)=1872*z[3]-972/5*z
[2]^2*z[3]+810*z[2]*z[5]-720*z[2]*z[3]-486/5*z[3,5]-18487/4*z[7]-2840*z[5]+
107703/875*z[2]^4+908/5*z[2]^3-432/5*z[2]^2+2554*z[3]*z[5]-564*z[2]*z[3]^2+
2824*z[3]^2,(0, 2, 1, 0, 0, 0, 0, 0, 0)=-72*z[3]-15*z[2]*z[5]+12*z[2]*z[3]+231
/8*z[7]+80*z[5],(0, 0, 0, 0, 2, 0, 0, 0, 1)=-36*z[3]-15*z[2]*z[5]+12*z[2]*z[3]
+483/8*z[7]+60*z[5]-54*z[3]^2,(0, 1, 0, 0, 0, 1, 1, 0, 0)=-96*z[3]-55*z[2]*z[5
]+36*z[2]*z[3]+147/2*z[7]+190*z[5]-108*z[3]^2,(0, 0, 0, 1, 1, 2, 0, 0, 0)=144*
z[3]-12/5*z[2]^2*z[3]+80*z[2]*z[5]-60*z[2]*z[3]-1561/8*z[7]-195*z[5]+105*z[3]*
z[5]-60*z[2]*z[3]^2+132*z[3]^2,(0, 0, 1, 1, 1, 0, 0, 1, 0)=432*z[3]+36/5*z[2]^
2*z[3]+235*z[2]*z[5]-216*z[2]*z[3]-1463/4*z[7]-720*z[5]+203*z[3]*z[5]-78*z[2]*
z[3]^2+384*z[3]^2,(0, 3, 0, 0, 0, 0, 0, 0, 0)=-24*z[3]+119/8*z[7]+25*z[5],(1,
0, 0, 1, 0, 0, 1, 0, 1)=1872*z[3]-684/5*z[2]^2*z[3]+855*z[2]*z[5]-720*z[2]*z[3
]-162/5*z[3,5]-11697/4*z[7]-2960*z[5]+3903/125*z[2]^4+5756/35*z[2]^3-432/5*z[2
]^2+944*z[3]*z[5]-363*z[2]*z[3]^2+2014*z[3]^2,(2, 0, 0, 0, 1, 1, 0, 0, 0)=912*
z[3]-1224/5*z[2]^2*z[3]+906*z[2]*z[5]-492*z[2]*z[3]-918/5*z[3,5]-10435/4*z[7]-\
1842*z[5]+19497/125*z[2]^4+1452/7*z[2]^3-72*z[2]^2+1964*z[3]*z[5]-906*z[2]*z[3
]^2+1692*z[3]^2,(0, 0, 0, 2, 0, 2, 0, 0, 0)=84*z[3]-6/5*z[2]^2*z[3]+35*z[2]*z[
5]-24*z[2]*z[3]-189/2*z[7]-110*z[5]+42*z[3]*z[5]-18*z[2]*z[3]^2+84*z[3]^2,(2,
0, 0, 0, 2, 0, 0, 0, 0)=456*z[3]-180*z[2]^2*z[3]+405*z[2]*z[5]-144*z[2]*z[3]-\
243/5*z[3,5]-11611/8*z[7]-921*z[5]+186363/1750*z[2]^4+3756/35*z[2]^3-36*z[2]^2
+1212*z[3]*z[5]-423*z[2]*z[3]^2+924*z[3]^2,(1, 0, 0, 1, 1, 0, 0, 1, 0)=864*z[3
]-432/5*z[2]^2*z[3]+735*z[2]*z[5]-504*z[2]*z[3]-162/5*z[3,5]-6783/4*z[7]-1910*
z[5]+12181/875*z[2]^4+4056/35*z[2]^3-288/5*z[2]^2+752*z[3]*z[5]-370*z[2]*z[3]^
2+1479*z[3]^2,(0, 0, 2, 1, 1, 0, 0, 0, 0)=216*z[3]-12/5*z[2]^2*z[3]+70*z[2]*z[
5]-96*z[2]*z[3]-273/2*z[7]-290*z[5]+93*z[3]*z[5]-12*z[2]*z[3]^2+120*z[3]^2,(0,
0, 0, 0, 0, 1, 0, 0, 2)=-48*z[3]-15*z[2]*z[5]+12*z[2]*z[3]+329/4*z[7]+70*z[5]-\
60*z[3]^2,(0, 3, 0, 1, 0, 0, 0, 0, 0)=144*z[3]-24/5*z[2]^2*z[3]+10*z[2]*z[5]-\
24*z[2]*z[3]-56*z[7]-120*z[5]+9*z[3]*z[5]+12*z[3]^2,(3, 0, 0, 0, 0, 0, 0, 0, 1
)=-3654/5*z[2]^2*z[3]+918*z[2]*z[5]-1188*z[2]*z[3]+2264*z[3]*z[5]-882*z[2]*z[3
]^2-1674/5*z[3,5]+414222/875*z[2]^4+17616/35*z[2]^3+2589*z[3]^2-19047/4*z[7]+
2712*z[3]-36*z[2]^2-2133*z[5],(0, 0, 0, 0, 0, 0, 0, 0, 2)=24*z[3]-10*z[5]+12*z
[3]^2,(0, 0, 1, 2, 0, 0, 1, 0, 0)=432*z[3]-12/5*z[2]^2*z[3]+100*z[2]*z[5]-120*
z[2]*z[3]-224*z[7]-520*z[5]+105*z[3]*z[5]-6*z[2]*z[3]^2+138*z[3]^2,(0, 0, 0, 1
, 0, 0, 0, 1, 2)=432*z[3]-12/5*z[2]^2*z[3]+90*z[2]*z[5]-120*z[2]*z[3]-1085/2*z
[7]-460*z[5]+160*z[3]*z[5]-42*z[2]*z[3]^2+306*z[3]^2,(0, 0, 0, 0, 1, 0, 0, 0,
2)=-48*z[3]-15*z[2]*z[5]+12*z[2]*z[3]+315/4*z[7]+70*z[5]-60*z[3]^2,(2, 0, 0, 1
, 0, 0, 0, 1, 0)=-1884/5*z[2]^2*z[3]+1071*z[2]*z[5]-1068*z[2]*z[3]+879*z[3]*z[
5]-477*z[2]*z[3]^2-864/5*z[3,5]+13326/125*z[2]^4+2432/7*z[2]^3+2213*z[3]^2-\
7745/2*z[7]+2520*z[3]-576/5*z[2]^2-3174*z[5],(0, 0, 0, 1, 1, 0, 0, 1, 0)=-96*z
[3]-40*z[2]*z[5]+36*z[2]*z[3]+217/4*z[7]+165*z[5]-78*z[3]^2,(2, 0, 0, 0, 0, 0,
0, 0, 0)=204*z[3]-72*z[2]*z[3]-96*z[5]+240/7*z[2]^3+36/5*z[2]^2+132*z[3]^2,(0,
1, 1, 0, 1, 0, 0, 0, 0)=-96*z[3]-40*z[2]*z[5]+36*z[2]*z[3]+161/4*z[7]+145*z[5]
-54*z[3]^2,(0, 0, 2, 2, 0, 0, 0, 0, 0)=216*z[3]-6/5*z[2]^2*z[3]+30*z[2]*z[5]-\
48*z[2]*z[3]-231/4*z[7]-140*z[5]+17*z[3]*z[5]+6*z[2]*z[3]^2-12*z[3]^2,(1, 1, 0
, 0, 0, 0, 0, 0, 2)=936*z[3]-72*z[2]^2*z[3]+285*z[2]*z[5]-312*z[2]*z[3]-27*z[3
,5]-10983/8*z[7]-1200*z[5]+10863/350*z[2]^4+336/5*z[2]^3-216/5*z[2]^2+483*z[3]
*z[5]-153*z[2]*z[3]^2+903*z[3]^2,(0, 0, 0, 0, 1, 2, 1, 0, 0)=144*z[3]-12/5*z[2
]^2*z[3]+100*z[2]*z[5]-60*z[2]*z[3]-2961/8*z[7]-255*z[5]+343*z[3]*z[5]-84*z[2]
*z[3]^2+204*z[3]^2,(0, 0, 1, 0, 0, 0, 0, 1, 0)=48*z[3]-12*z[2]*z[3]-30*z[5]+12
*z[3]^2,(1, 0, 0, 0, 0, 0, 1, 0, 2)=936*z[3]-576/5*z[2]^2*z[3]+315*z[2]*z[5]-\
312*z[2]*z[3]-189/5*z[3,5]-18781/8*z[7]-1360*z[5]+126729/1750*z[2]^4+2752/35*z
[2]^3-216/5*z[2]^2+1352*z[3]*z[5]-225*z[2]*z[3]^2+1391*z[3]^2,(0, 0, 1, 0, 0,
0, 1, 1, 1)=864*z[3]+36/5*z[2]^2*z[3]+280*z[2]*z[5]-288*z[2]*z[3]-1134*z[7]-\
1120*z[5]+413*z[3]*z[5]-132*z[2]*z[3]^2+792*z[3]^2,(0, 0, 0, 0, 0, 0, 1, 0, 1)
=48*z[3]-12*z[2]*z[3]-60*z[5]+36*z[3]^2,(0, 1, 0, 1, 2, 0, 0, 0, 0)=168*z[3]-\
12/5*z[2]^2*z[3]+95*z[2]*z[5]-60*z[2]*z[3]-329/2*z[7]-260*z[5]+70*z[3]*z[5]-54
*z[2]*z[3]^2+168*z[3]^2,(0, 0, 0, 1, 0, 0, 0, 0, 0)=5*z[5]-12*z[3],(1, 0, 0, 1
, 0, 0, 0, 1, 0)=-192*z[3]+36/5*z[2]^2*z[3]-135*z[2]*z[5]+60*z[2]*z[3]+259*z[7
]+545*z[5]-1252/35*z[2]^3+144/5*z[2]^2-320*z[3]^2,(0, 0, 1, 1, 1, 0, 1, 0, 0)=
432*z[3]+36/5*z[2]^2*z[3]+280*z[2]*z[5]-216*z[2]*z[3]-427*z[7]-820*z[5]+203*z[
3]*z[5]-102*z[2]*z[3]^2+492*z[3]^2,(0, 0, 0, 0, 1, 0, 1, 1, 0)=-96*z[3]-60*z[2
]*z[5]+36*z[2]*z[3]+168*z[7]+195*z[5]-150*z[3]^2,(1, 0, 0, 1, 0, 1, 0, 0, 0)=-\
192*z[3]+108/5*z[2]^2*z[3]-120*z[2]*z[5]+60*z[2]*z[3]+217*z[7]+375*z[5]-136/5*
z[2]^3+72/5*z[2]^2-215*z[3]^2,(0, 1, 1, 0, 0, 2, 0, 0, 0)=168*z[3]-12/5*z[2]^2
*z[3]+100*z[2]*z[5]-60*z[2]*z[3]-623/4*z[7]-260*z[5]+74*z[3]*z[5]-54*z[2]*z[3]
^2+174*z[3]^2,(0, 0, 0, 0, 0, 2, 0, 1, 1)=168*z[3]-12/5*z[2]^2*z[3]+110*z[2]*z
[5]-60*z[2]*z[3]-399*z[7]-290*z[5]+259*z[3]*z[5]-78*z[2]*z[3]^2+270*z[3]^2,(1,
2, 0, 0, 0, 0, 0, 1, 0)=936*z[3]-144/5*z[2]^2*z[3]+255*z[2]*z[5]-312*z[2]*z[3]
+27*z[3,5]-5201/8*z[7]-1100*z[5]+279/50*z[2]^4+2252/35*z[2]^3-216/5*z[2]^2+331
*z[3]*z[5]-51*z[2]*z[3]^2+562*z[3]^2,(0, 0, 0, 0, 0, 1, 0, 2, 1)=216*z[3]-12/5
*z[2]^2*z[3]+100*z[2]*z[5]-96*z[2]*z[3]-2387/4*z[7]-390*z[5]+356*z[3]*z[5]-72*
z[2]*z[3]^2+360*z[3]^2,(0, 1, 0, 2, 1, 0, 0, 0, 0)=216*z[3]-12/5*z[2]^2*z[3]+
85*z[2]*z[5]-96*z[2]*z[3]-1029/8*z[7]-330*z[5]+74*z[3]*z[5]-18*z[2]*z[3]^2+138
*z[3]^2,(0, 2, 0, 1, 0, 0, 0, 0, 1)=432*z[3]-12/5*z[2]^2*z[3]+100*z[2]*z[5]-\
120*z[2]*z[3]-189*z[7]-480*z[5]+55*z[3]*z[5]-12*z[2]*z[3]^2+108*z[3]^2,(0, 0,
0, 1, 2, 0, 1, 0, 0)=168*z[3]-12/5*z[2]^2*z[3]+105*z[2]*z[5]-60*z[2]*z[3]-315*
z[7]-300*z[5]+132*z[3]*z[5]-78*z[2]*z[3]^2+252*z[3]^2,(0, 0, 1, 0, 0, 1, 1, 1,
0)=432*z[3]+36/5*z[2]^2*z[3]+295*z[2]*z[5]-216*z[2]*z[3]-2947/4*z[7]-880*z[5]+
338*z[3]*z[5]-150*z[2]*z[3]^2+648*z[3]^2,(1, 1, 0, 0, 0, 1, 0, 0, 0)=-192*z[3]
+108/5*z[2]^2*z[3]-150*z[2]*z[5]+60*z[2]*z[3]+189*z[7]+375*z[5]-1152/35*z[2]^3
+72/5*z[2]^2-225*z[3]^2,(0, 0, 0, 0, 0, 0, 1, 1, 1)=-144*z[3]-60*z[2]*z[5]+36*
z[2]*z[3]+1043/4*z[7]+280*z[5]-168*z[3]^2,(1, 0, 0, 0, 1, 0, 1, 0, 0)=-192*z[3
]+252/5*z[2]^2*z[3]-180*z[2]*z[5]+60*z[2]*z[3]+581*z[7]+435*z[5]-1352/35*z[2]^
3+72/5*z[2]^2-379*z[3]^2,(0, 2, 0, 0, 1, 1, 0, 0, 0)=168*z[3]-12/5*z[2]^2*z[3]
+100*z[2]*z[5]-72*z[2]*z[3]-119*z[7]-260*z[5]+71*z[3]*z[5]-36*z[2]*z[3]^2+132*
z[3]^2,(0, 1, 0, 0, 0, 1, 0, 0, 2)=216*z[3]-12/5*z[2]^2*z[3]+105*z[2]*z[5]-96*
z[2]*z[3]-2695/8*z[7]-390*z[5]+156*z[3]*z[5]-54*z[2]*z[3]^2+270*z[3]^2,(2, 0,
0, 1, 0, 1, 0, 0, 0)=912*z[3]-1254/5*z[2]^2*z[3]+1026*z[2]*z[5]-708*z[2]*z[3]-\
864/5*z[3,5]-10507/4*z[7]-2357*z[5]+86922/875*z[2]^4+1752/7*z[2]^3-576/5*z[2]^
2+1000*z[3]*z[5]-624*z[2]*z[3]^2+2067*z[3]^2,(0, 1, 0, 1, 1, 1, 0, 0, 0)=336*z
[3]+36/5*z[2]^2*z[3]+230*z[2]*z[5]-168*z[2]*z[3]-231*z[7]-520*z[5]+120*z[3]*z[
5]-96*z[2]*z[3]^2+264*z[3]^2,(0, 0, 0, 0, 1, 0, 0, 1, 0)=24*z[3]-12*z[2]*z[3]-\
50*z[5]+30*z[3]^2,(0, 1, 1, 0, 1, 0, 0, 1, 0)=432*z[3]+36/5*z[2]^2*z[3]+235*z[
2]*z[5]-216*z[2]*z[3]-1673/4*z[7]-740*z[5]+250*z[3]*z[5]-90*z[2]*z[3]^2+372*z[
3]^2,(0, 0, 1, 0, 0, 2, 0, 0, 1)=168*z[3]-12/5*z[2]^2*z[3]+100*z[2]*z[5]-60*z[
2]*z[3]-1043/4*z[7]-260*z[5]+125*z[3]*z[5]-66*z[2]*z[3]^2+210*z[3]^2,(1, 0, 0,
0, 1, 1, 0, 0, 0)=-120*z[3]+144/5*z[2]^2*z[3]-150*z[2]*z[5]+60*z[2]*z[3]+1435/
4*z[7]+300*z[5]-852/35*z[2]^3+72/5*z[2]^2-210*z[3]^2,(0, 0, 1, 1, 1, 0, 0, 0,
1)=432*z[3]+36/5*z[2]^2*z[3]+220*z[2]*z[5]-216*z[2]*z[3]-1337/4*z[7]-680*z[5]+
186*z[3]*z[5]-66*z[2]*z[3]^2+348*z[3]^2,(0, 1, 0, 1, 0, 1, 1, 0, 0)=432*z[3]+
36/5*z[2]^2*z[3]+295*z[2]*z[5]-216*z[2]*z[3]-1687/4*z[7]-860*z[5]+214*z[3]*z[5
]-102*z[2]*z[3]^2+492*z[3]^2,(1, 0, 1, 0, 0, 0, 0, 0, 0)=96*z[3]-36*z[2]*z[3]-\
90*z[5]-36/5*z[2]^2+34*z[3]^2+40/7*z[2]^3,(1, 0, 0, 0, 1, 0, 2, 0, 0)=-648/5*z
[2]^2*z[3]+390*z[2]*z[5]-240*z[2]*z[3]+1286*z[3]*z[5]-313*z[2]*z[3]^2-54*z[3,5
]+11363/175*z[2]^4+2252/35*z[2]^3+1222*z[3]^2-16415/8*z[7]+432*z[3]-144/5*z[2]
^2-1210*z[5],(0, 0, 1, 0, 1, 0, 1, 0, 0)=-96*z[3]-50*z[2]*z[5]+36*z[2]*z[3]+77
*z[7]+185*z[5]-114*z[3]^2,(1, 1, 0, 0, 0, 0, 2, 0, 0)=-576/5*z[2]^2*z[3]+405*z
[2]*z[5]-312*z[2]*z[3]+565*z[3]*z[5]-223*z[2]*z[3]^2-189/5*z[3,5]+69689/1750*z
[2]^4+3352/35*z[2]^3+1265*z[3]^2-13853/8*z[7]+936*z[3]-216/5*z[2]^2-1600*z[5],
(0, 0, 0, 0, 1, 0, 0, 1, 2)=216*z[3]-12/5*z[2]^2*z[3]+95*z[2]*z[5]-96*z[2]*z[3
]-4809/8*z[7]-380*z[5]+351*z[3]*z[5]-72*z[2]*z[3]^2+360*z[3]^2,(0, 1, 0, 1, 0,
0, 0, 0, 0)=48*z[3]-12*z[2]*z[3]-40*z[5],(0, 0, 1, 0, 0, 2, 0, 1, 0)=168*z[3]-\
12/5*z[2]^2*z[3]+105*z[2]*z[5]-60*z[2]*z[3]-1001/4*z[7]-270*z[5]+119*z[3]*z[5]
-66*z[2]*z[3]^2+216*z[3]^2,(0, 0, 0, 0, 0, 0, 1, 1, 0)=48*z[3]-12*z[2]*z[3]-60
*z[5]+30*z[3]^2,(1, 1, 0, 0, 2, 0, 0, 0, 0)=360*z[3]-324/5*z[2]^2*z[3]+285*z[2
]*z[5]-132*z[2]*z[3]-27*z[3,5]-6251/8*z[7]-705*z[5]+6159/350*z[2]^4+1452/35*z[
2]^3-108/5*z[2]^2+350*z[3]*z[5]-213*z[2]*z[3]^2+558*z[3]^2,(0, 0, 0, 1, 0, 0,
3, 0, 0)=144*z[3]-24/5*z[2]^2*z[3]-24*z[2]*z[3]-273*z[7]-240*z[5]+89*z[3]*z[5]
-24*z[2]*z[3]^2+192*z[3]^2+30*z[2]*z[5],(0, 0, 3, 0, 0, 0, 1, 0, 0)=144*z[3]-\
24/5*z[2]^2*z[3]-24*z[2]*z[3]-112*z[7]-120*z[5]+42*z[3]*z[5]+54*z[3]^2,(0, 2,
0, 0, 0, 1, 1, 0, 0)=216*z[3]-12/5*z[2]^2*z[3]+115*z[2]*z[5]-96*z[2]*z[3]-1841
/8*z[7]-430*z[5]+116*z[3]*z[5]-30*z[2]*z[3]^2+246*z[3]^2,(1, 1, 0, 0, 1, 1, 0,
0, 0)=720*z[3]-324/5*z[2]^2*z[3]+675*z[2]*z[5]-360*z[2]*z[3]-162/5*z[3,5]-4977
/4*z[7]-1410*z[5]+543/125*z[2]^4+3156/35*z[2]^3-216/5*z[2]^2+601*z[3]*z[5]-423
*z[2]*z[3]^2+984*z[3]^2,(0, 1, 0, 0, 0, 1, 0, 0, 0)=24*z[3]-12*z[2]*z[3]-45*z[
5]+18*z[3]^2,(0, 1, 0, 0, 2, 0, 0, 0, 1)=168*z[3]-12/5*z[2]^2*z[3]+105*z[2]*z[
5]-60*z[2]*z[3]-1001/4*z[7]-290*z[5]+109*z[3]*z[5]-66*z[2]*z[3]^2+216*z[3]^2,(
0, 0, 1, 0, 0, 1, 0, 2, 0)=216*z[3]-12/5*z[2]^2*z[3]+90*z[2]*z[5]-96*z[2]*z[3]
-357*z[7]-360*z[5]+162*z[3]*z[5]-54*z[2]*z[3]^2+270*z[3]^2,(2, 0, 1, 1, 0, 0,
0, 0, 0)=2520*z[3]-1116/5*z[2]^2*z[3]+951*z[2]*z[5]-1068*z[2]*z[3]-162/5*z[3,5
]-10281/4*z[7]-2874*z[5]+21891/875*z[2]^4+2112/7*z[2]^3-576/5*z[2]^2+701*z[3]*
z[5]-267*z[2]*z[3]^2+1545*z[3]^2,(1, 1, 0, 0, 0, 0, 0, 0, 0)=96*z[3]-36*z[2]*z
[3]-105*z[5]+60/7*z[2]^3-36/5*z[2]^2+33*z[3]^2,(1, 0, 0, 0, 0, 0, 0, 2, 1)=-\
576/5*z[2]^2*z[3]+240*z[2]*z[5]-312*z[2]*z[3]+1210*z[3]*z[5]-206*z[2]*z[3]^2-\
162/5*z[3,5]+57461/875*z[2]^4+336/5*z[2]^3+1245*z[3]^2-8715/4*z[7]+936*z[3]-\
216/5*z[2]^2-1080*z[5],(0, 0, 0, 0, 1, 0, 2, 0, 0)=-48*z[3]-25*z[2]*z[5]+12*z[
2]*z[3]+511/4*z[7]+100*z[5]-96*z[3]^2,(3, 0, 0, 0, 0, 0, 0, 1, 0)=-3672/5*z[2]
^2*z[3]+828*z[2]*z[5]-1188*z[2]*z[3]+2192*z[3]*z[5]-876*z[2]*z[3]^2-324*z[3,5]
+16482/35*z[2]^4+2788/5*z[2]^3+2570*z[3]^2-4608*z[7]+2712*z[3]-36*z[2]^2-1818*
z[5],(0, 0, 0, 0, 0, 0, 0, 1, 0)=20*z[5]-12*z[3],(0, 0, 0, 1, 0, 1, 0, 2, 0)=
216*z[3]-12/5*z[2]^2*z[3]+110*z[2]*z[5]-96*z[2]*z[3]-1253/4*z[7]-390*z[5]+152*
z[3]*z[5]-48*z[2]*z[3]^2+264*z[3]^2,(0, 0, 0, 0, 0, 3, 1, 0, 0)=48*z[3]-24/5*z
[2]^2*z[3]+15*z[2]*z[5]-12*z[2]*z[3]-1183/8*z[7]-85*z[5]+123*z[3]*z[5]-18*z[2]
*z[3]^2+84*z[3]^2,(1, 1, 0, 0, 0, 1, 0, 0, 1)=864*z[3]-468/5*z[2]^2*z[3]+735*z
[2]*z[5]-504*z[2]*z[3]-162/5*z[3,5]-1764*z[7]-1960*z[5]+1383/125*z[2]^4+4156/
35*z[2]^3-288/5*z[2]^2+782*z[3]*z[5]-399*z[2]*z[3]^2+1490*z[3]^2,(0, 0, 0, 1,
1, 0, 0, 0, 0)=24*z[3]-12*z[2]*z[3]-35*z[5]+18*z[3]^2,(0, 0, 0, 1, 0, 0, 0, 0,
1)=48*z[3]-12*z[2]*z[3]-40*z[5],(1, 0, 1, 0, 0, 0, 2, 0, 0)=-576/5*z[2]^2*z[3]
+405*z[2]*z[5]-312*z[2]*z[3]+649*z[3]*z[5]-241*z[2]*z[3]^2-189/5*z[3,5]+57929/
1750*z[2]^4+3252/35*z[2]^3+1308*z[3]^2-14497/8*z[7]+936*z[3]-216/5*z[2]^2-1560
*z[5],(0, 0, 1, 0, 0, 1, 0, 1, 0)=-96*z[3]-45*z[2]*z[5]+36*z[2]*z[3]+259/4*z[7
]+150*z[5]-84*z[3]^2,(0, 0, 0, 1, 0, 0, 0, 0, 2)=-72*z[3]-15*z[2]*z[5]+12*z[2]
*z[3]+301/8*z[7]+85*z[5]-36*z[3]^2,(0, 0, 1, 0, 0, 0, 0, 0, 0)=-12*z[3]+10*z[5
],(0, 0, 1, 0, 2, 0, 0, 0, 0)=-36*z[3]-15*z[2]*z[5]+12*z[2]*z[3]+259/8*z[7]+55
*z[5]-42*z[3]^2,(0, 1, 0, 2, 0, 0, 0, 0, 0)=-72*z[3]-5*z[2]*z[5]+12*z[2]*z[3]+
217/8*z[7]+75*z[5]-12*z[3]^2,(0, 0, 1, 1, 1, 1, 0, 0, 0)=336*z[3]+36/5*z[2]^2*
z[3]+210*z[2]*z[5]-168*z[2]*z[3]-469/2*z[7]-480*z[5]+111*z[3]*z[5]-90*z[2]*z[3
]^2+252*z[3]^2,(0, 1, 1, 0, 0, 1, 0, 0, 0)=-96*z[3]-40*z[2]*z[5]+36*z[2]*z[3]+
133/4*z[7]+145*z[5]-54*z[3]^2,(0, 0, 0, 1, 0, 0, 0, 1, 1)=-144*z[3]-40*z[2]*z[
5]+36*z[2]*z[3]+91*z[7]+210*z[5]-96*z[3]^2,(0, 0, 1, 0, 0, 0, 3, 0, 0)=144*z[3
]-24/5*z[2]^2*z[3]+30*z[2]*z[5]-24*z[2]*z[3]-273*z[7]-240*z[5]+105*z[3]*z[5]-\
24*z[2]*z[3]^2+198*z[3]^2,(0, 1, 0, 2, 0, 0, 0, 0, 1)=432*z[3]-12/5*z[2]^2*z[3
]+90*z[2]*z[5]-120*z[2]*z[3]-385/2*z[7]-460*z[5]+88*z[3]*z[5]+84*z[3]^2,(0, 1,
0, 0, 0, 3, 0, 0, 0)=48*z[3]-24/5*z[2]^2*z[3]+15*z[2]*z[5]-12*z[2]*z[3]-679/8*
z[7]-75*z[5]+41*z[3]*z[5]-18*z[2]*z[3]^2+60*z[3]^2,(0, 1, 1, 0, 0, 0, 0, 2, 0)
=432*z[3]-12/5*z[2]^2*z[3]+80*z[2]*z[5]-120*z[2]*z[3]-525/2*z[7]-380*z[5]+126*
z[3]*z[5]-30*z[2]*z[3]^2+174*z[3]^2,(0, 1, 1, 2, 0, 0, 0, 0, 0)=432*z[3]-12/5*
z[2]^2*z[3]+80*z[2]*z[5]-120*z[2]*z[3]-329/2*z[7]-380*z[5]+72*z[3]*z[5]+6*z[2]
*z[3]^2+30*z[3]^2,(0, 0, 0, 0, 2, 0, 0, 2, 0)=84*z[3]-6/5*z[2]^2*z[3]+50*z[2]*
z[5]-24*z[2]*z[3]-210*z[7]-140*z[5]+144*z[3]*z[5]-30*z[2]*z[3]^2+132*z[3]^2,(1
, 0, 0, 2, 0, 0, 1, 0, 0)=936*z[3]-288/5*z[2]^2*z[3]+345*z[2]*z[5]-312*z[2]*z[
3]+27/5*z[3,5]-7301/8*z[7]-1440*z[5]+23473/1750*z[2]^4+336/5*z[2]^3-216/5*z[2]
^2+386*z[3]*z[5]-59*z[2]*z[3]^2+735*z[3]^2,(0, 1, 0, 1, 0, 0, 2, 0, 0)=432*z[3
]-12/5*z[2]^2*z[3]+150*z[2]*z[5]-120*z[2]*z[3]-378*z[7]-680*z[5]+130*z[3]*z[5]
-48*z[2]*z[3]^2+336*z[3]^2,(0, 0, 0, 2, 0, 1, 1, 0, 0)=216*z[3]-12/5*z[2]^2*z[
3]+105*z[2]*z[5]-96*z[2]*z[3]-1953/8*z[7]-390*z[5]+111*z[3]*z[5]-30*z[2]*z[3]^
2+246*z[3]^2,(0, 2, 0, 0, 0, 0, 0, 1, 0)=-72*z[3]-15*z[2]*z[5]+12*z[2]*z[3]+
385/8*z[7]+100*z[5]-12*z[3]^2,(0, 2, 0, 0, 0, 1, 0, 0, 1)=216*z[3]-12/5*z[2]^2
*z[3]+105*z[2]*z[5]-96*z[2]*z[3]-1379/8*z[7]-390*z[5]+100*z[3]*z[5]-30*z[2]*z[
3]^2+198*z[3]^2,(0, 0, 0, 1, 1, 0, 0, 0, 2)=216*z[3]-12/5*z[2]^2*z[3]+95*z[2]*
z[5]-96*z[2]*z[3]-2401/8*z[7]-350*z[5]+142*z[3]*z[5]-42*z[2]*z[3]^2+246*z[3]^2
,(0, 1, 0, 0, 0, 0, 0, 0, 3)=144*z[3]-24/5*z[2]^2*z[3]+10*z[2]*z[5]-24*z[2]*z[
3]-385/2*z[7]-140*z[5]+70*z[3]*z[5]-12*z[2]*z[3]^2+108*z[3]^2,(0, 1, 0, 1, 0,
2, 0, 0, 0)=168*z[3]-12/5*z[2]^2*z[3]+95*z[2]*z[5]-60*z[2]*z[3]-329/2*z[7]-260
*z[5]+70*z[3]*z[5]-54*z[2]*z[3]^2+168*z[3]^2,(0, 1, 0, 1, 0, 0, 1, 0, 1)=864*z
[3]+36/5*z[2]^2*z[3]+310*z[2]*z[5]-288*z[2]*z[3]-595*z[7]-1240*z[5]+200*z[3]*z
[5]-72*z[2]*z[3]^2+504*z[3]^2,(0, 0, 0, 3, 0, 0, 0, 0, 0)=-24*z[3]+7/8*z[7]+15
*z[5],(1, 0, 0, 0, 0, 0, 0, 1, 2)=936*z[3]-576/5*z[2]^2*z[3]+255*z[2]*z[5]-312
*z[2]*z[3]-189/5*z[3,5]-17325/8*z[7]-1100*z[5]+126729/1750*z[2]^4+2252/35*z[2]
^3-216/5*z[2]^2+1209*z[3]*z[5]-207*z[2]*z[3]^2+1246*z[3]^2,(1, 2, 0, 1, 0, 0,
0, 0, 0)=936*z[3]-144/5*z[2]^2*z[3]+255*z[2]*z[5]-312*z[2]*z[3]-81/5*z[3,5]-\
4921/8*z[7]-1160*z[5]+5421/1750*z[2]^4+1952/35*z[2]^3-216/5*z[2]^2+147*z[3]*z[
5]-33*z[2]*z[3]^2+367*z[3]^2,(1, 0, 1, 0, 0, 0, 1, 0, 0)=-192*z[3]+108/5*z[2]^
2*z[3]-165*z[2]*z[5]+60*z[2]*z[3]+1603/4*z[7]+635*z[5]-1452/35*z[2]^3+144/5*z[
2]^2-390*z[3]^2,(0, 1, 0, 1, 1, 0, 0, 1, 0)=432*z[3]+36/5*z[2]^2*z[3]+260*z[2]
*z[5]-216*z[2]*z[3]-679/2*z[7]-780*z[5]+202*z[3]*z[5]-78*z[2]*z[3]^2+384*z[3]^
2,(0, 0, 0, 0, 0, 0, 3, 0, 1)=144*z[3]-24/5*z[2]^2*z[3]-24*z[2]*z[3]-392*z[7]-\
240*z[5]+229*z[3]*z[5]-24*z[2]*z[3]^2+240*z[3]^2+30*z[2]*z[5],(1, 0, 0, 1, 0,
0, 2, 0, 0)=-576/5*z[2]^2*z[3]+405*z[2]*z[5]-312*z[2]*z[3]+539*z[3]*z[5]-223*z
[2]*z[3]^2-189/5*z[3,5]+46169/1750*z[2]^4+3152/35*z[2]^3+1255*z[3]^2-14525/8*z
[7]+936*z[3]-216/5*z[2]^2-1640*z[5],(0, 0, 0, 0, 1, 1, 1, 0, 1)=336*z[3]+36/5*
z[2]^2*z[3]+290*z[2]*z[5]-168*z[2]*z[3]-1701/2*z[7]-640*z[5]+551*z[3]*z[5]-204
*z[2]*z[3]^2+552*z[3]^2,(1, 0, 1, 0, 1, 0, 0, 0, 1)=-432/5*z[2]^2*z[3]+645*z[2
]*z[5]-504*z[2]*z[3]+860*z[3]*z[5]-382*z[2]*z[3]^2-54/5*z[3,5]+10327/875*z[2]^
4+3656/35*z[2]^3+1495*z[3]^2-1869*z[7]+864*z[3]-288/5*z[2]^2-1810*z[5],(0, 0,
0, 1, 0, 1, 1, 0, 0)=-96*z[3]-45*z[2]*z[5]+36*z[2]*z[3]+161/2*z[7]+180*z[5]-\
108*z[3]^2,(0, 0, 0, 0, 4, 0, 0, 0, 0)=12*z[3]-28*z[7]-15*z[5]+30*z[3]*z[5]+18
*z[3]^2,(2, 0, 1, 0, 0, 0, 0, 0, 1)=2520*z[3]-1908/5*z[2]^2*z[3]+861*z[2]*z[5]
-1068*z[2]*z[3]-378/5*z[3,5]-14509/4*z[7]-2594*z[5]+108459/875*z[2]^4+2392/7*z
[2]^3-576/5*z[2]^2+1185*z[3]*z[5]-513*z[2]*z[3]^2+2299*z[3]^2,(0, 0, 0, 1, 2,
0, 0, 1, 0)=168*z[3]-12/5*z[2]^2*z[3]+100*z[2]*z[5]-60*z[2]*z[3]-959/4*z[7]-\
280*z[5]+101*z[3]*z[5]-66*z[2]*z[3]^2+210*z[3]^2,(0, 0, 0, 0, 0, 0, 2, 1, 0)=-\
72*z[3]+12*z[2]*z[3]+1281/8*z[7]+160*z[5]-108*z[3]^2-25*z[2]*z[5],(1, 1, 0, 0,
0, 0, 1, 0, 1)=-684/5*z[2]^2*z[3]+855*z[2]*z[5]-720*z[2]*z[3]+1014*z[3]*z[5]-\
409*z[2]*z[3]^2-324/5*z[3,5]+5266/125*z[2]^4+908/5*z[2]^3+2152*z[3]^2-2863*z[7
]+1872*z[3]-432/5*z[2]^2-2960*z[5],(0, 2, 0, 1, 0, 0, 0, 0, 0)=-72*z[3]-15*z[2
]*z[5]+12*z[2]*z[3]+105/8*z[7]+85*z[5]-12*z[3]^2,(0, 0, 0, 0, 0, 0, 3, 1, 0)=
144*z[3]-24/5*z[2]^2*z[3]-24*z[2]*z[3]-392*z[7]-240*z[5]+213*z[3]*z[5]-24*z[2]
*z[3]^2+234*z[3]^2+30*z[2]*z[5],(0, 1, 0, 0, 0, 0, 3, 0, 0)=144*z[3]-24/5*z[2]
^2*z[3]-24*z[2]*z[3]-273*z[7]-240*z[5]+89*z[3]*z[5]-24*z[2]*z[3]^2+192*z[3]^2+
30*z[2]*z[5],(1, 0, 1, 0, 0, 0, 0, 0, 1)=-192*z[3]+36/5*z[2]^2*z[3]-135*z[2]*z
[5]+60*z[2]*z[3]+1449/4*z[7]+535*z[5]-852/35*z[2]^3+144/5*z[2]^2-324*z[3]^2,(2
, 0, 0, 0, 0, 0, 1, 0, 1)=-2988/5*z[2]^2*z[3]+1176*z[2]*z[5]-1068*z[2]*z[3]+
3106*z[3]*z[5]-936*z[2]*z[3]^2-1458/5*z[3,5]+322689/875*z[2]^4+436*z[2]^3+3652
*z[3]^2-24559/4*z[7]+2520*z[3]-576/5*z[2]^2-3404*z[5],(2, 0, 1, 0, 0, 0, 1, 0,
0)=-2304/5*z[2]^2*z[3]+1131*z[2]*z[5]-1068*z[2]*z[3]+1445*z[3]*z[5]-687*z[2]*z
[3]^2-702/5*z[3,5]+132201/875*z[2]^4+2792/7*z[2]^3+2867*z[3]^2-17503/4*z[7]+
2520*z[3]-576/5*z[2]^2-3304*z[5],(0, 0, 0, 1, 1, 1, 1, 0, 0)=336*z[3]+36/5*z[2
]^2*z[3]+270*z[2]*z[5]-168*z[2]*z[3]-553*z[7]-600*z[5]+246*z[3]*z[5]-156*z[2]*
z[3]^2+432*z[3]^2,(0, 0, 1, 2, 1, 0, 0, 0, 0)=216*z[3]-12/5*z[2]^2*z[3]+75*z[2
]*z[5]-96*z[2]*z[3]-903/8*z[7]-300*z[5]+70*z[3]*z[5]-12*z[2]*z[3]^2+120*z[3]^2
,(0, 0, 1, 0, 0, 1, 1, 0, 0)=-96*z[3]-50*z[2]*z[5]+36*z[2]*z[3]+77*z[7]+185*z[
5]-114*z[3]^2,(0, 2, 0, 0, 1, 0, 0, 1, 0)=216*z[3]-12/5*z[2]^2*z[3]+95*z[2]*z[
5]-96*z[2]*z[3]-1757/8*z[7]-380*z[5]+130*z[3]*z[5]+180*z[3]^2-24*z[2]*z[3]^2,(
0, 0, 0, 1, 3, 0, 0, 0, 0)=48*z[3]-24/5*z[2]^2*z[3]+15*z[2]*z[5]-12*z[2]*z[3]-\
679/8*z[7]-65*z[5]+41*z[3]*z[5]-18*z[2]*z[3]^2+60*z[3]^2,(0, 2, 1, 0, 0, 0, 0,
1, 0)=432*z[3]-12/5*z[2]^2*z[3]+80*z[2]*z[5]-120*z[2]*z[3]-273/2*z[7]-380*z[5]
+105*z[3]*z[5]+72*z[3]^2-12*z[2]*z[3]^2,(2, 0, 0, 0, 0, 0, 1, 0, 0)=-60*z[3]+
138*z[2]^2*z[3]-330*z[2]*z[5]+36*z[2]*z[3]+5085/4*z[7]+961*z[5]-3456/35*z[2]^3
+288/5*z[2]^2-729*z[3]^2,(1, 0, 0, 1, 0, 0, 0, 0, 2)=936*z[3]-288/5*z[2]^2*z[3
]+255*z[2]*z[5]-312*z[2]*z[3]+27/5*z[3,5]-10885/8*z[7]-1160*z[5]+13473/1750*z[
2]^4+1952/35*z[2]^3-216/5*z[2]^2+435*z[3]*z[5]-117*z[2]*z[3]^2+787*z[3]^2,(0,
0, 0, 1, 1, 1, 0, 0, 0)=-72*z[3]-35*z[2]*z[5]+36*z[2]*z[3]+161/4*z[7]+100*z[5]
-60*z[3]^2,(0, 0, 0, 0, 0, 0, 0, 0, 0)=12*z[3],(0, 1, 0, 0, 1, 0, 0, 1, 0)=-96
*z[3]-50*z[2]*z[5]+36*z[2]*z[3]+63*z[7]+165*z[5]-78*z[3]^2,(1, 0, 0, 1, 0, 0,
0, 1, 1)=1872*z[3]-108*z[2]^2*z[3]+720*z[2]*z[5]-720*z[2]*z[3]-216/5*z[3,5]-\
5509/2*z[7]-2520*z[5]+30748/875*z[2]^4+708/5*z[2]^3-432/5*z[2]^2+788*z[3]*z[5]
-292*z[2]*z[3]^2+1710*z[3]^2,(1, 0, 1, 0, 2, 0, 0, 0, 0)=360*z[3]-324/5*z[2]^2
*z[3]+270*z[2]*z[5]-132*z[2]*z[3]-27/5*z[3,5]-6209/8*z[7]-660*z[5]+15327/1750*
z[2]^4+1352/35*z[2]^3-108/5*z[2]^2+388*z[3]*z[5]-213*z[2]*z[3]^2+559*z[3]^2,(0
, 1, 0, 0, 0, 1, 1, 1, 0)=432*z[3]+310*z[2]*z[5]-216*z[2]*z[3]-2877/4*z[7]-920
*z[5]+320*z[3]*z[5]-138*z[2]*z[3]^2+636*z[3]^2+36/5*z[2]^2*z[3],(1, 0, 0, 0, 0
, 1, 1, 0, 1)=-180*z[2]^2*z[3]+825*z[2]*z[5]-504*z[2]*z[3]+1898*z[3]*z[5]-625*
z[2]*z[3]^2-432/5*z[3,5]+68116/875*z[2]^4+4556/35*z[2]^3+2110*z[3]^2-13265/4*z
[7]+864*z[3]-288/5*z[2]^2-2200*z[5],(0, 0, 0, 3, 0, 0, 0, 0, 1)=144*z[3]-24/5*
z[2]^2*z[3]+10*z[2]*z[5]-24*z[2]*z[3]-42*z[7]-120*z[5]+8*z[3]*z[5]+12*z[3]^2,(
0, 0, 1, 0, 1, 2, 0, 0, 0)=144*z[3]-12/5*z[2]^2*z[3]+85*z[2]*z[5]-60*z[2]*z[3]
-1533/8*z[7]-210*z[5]+109*z[3]*z[5]-60*z[2]*z[3]^2+132*z[3]^2,(0, 2, 0, 0, 0,
1, 0, 0, 0)=-48*z[3]-15*z[2]*z[5]+12*z[2]*z[3]+63/4*z[7]+70*z[5]-24*z[3]^2,(1,
0, 0, 0, 0, 0, 1, 0, 1)=-192*z[3]+216/5*z[2]^2*z[3]-180*z[2]*z[5]+60*z[2]*z[3]
+3017/4*z[7]+700*z[5]-1452/35*z[2]^3+144/5*z[2]^2-504*z[3]^2,(1, 2, 1, 0, 0, 0
, 0, 0, 0)=936*z[3]-72/5*z[2]^2*z[3]+225*z[2]*z[5]-312*z[2]*z[3]+81/5*z[3,5]-\
3955/8*z[7]-1000*z[5]-141/1750*z[2]^4+1852/35*z[2]^3-216/5*z[2]^2+301*z[3]*z[5
]-51*z[2]*z[3]^2+398*z[3]^2,(0, 1, 0, 0, 1, 0, 0, 0, 0)=24*z[3]-12*z[2]*z[3]-\
45*z[5]+18*z[3]^2,(2, 0, 2, 0, 0, 0, 0, 0, 0)=1260*z[3]-666/5*z[2]^2*z[3]+270*
z[2]*z[5]-432*z[2]*z[3]-1148*z[7]-992*z[5]+9936/175*z[2]^4+5756/35*z[2]^3-288/
5*z[2]^2+482*z[3]*z[5]-102*z[2]*z[3]^2+874*z[3]^2,(0, 1, 0, 0, 1, 1, 0, 0, 0)=
-72*z[3]-45*z[2]*z[5]+36*z[2]*z[3]+161/4*z[7]+120*z[5]-60*z[3]^2,(0, 0, 1, 0,
3, 0, 0, 0, 0)=48*z[3]-24/5*z[2]^2*z[3]+15*z[2]*z[5]-12*z[2]*z[3]-707/8*z[7]-\
70*z[5]+42*z[3]*z[5]-18*z[2]*z[3]^2+60*z[3]^2,(0, 1, 0, 0, 1, 0, 1, 1, 0)=432*
z[3]+36/5*z[2]^2*z[3]+310*z[2]*z[5]-216*z[2]*z[3]-3045/4*z[7]-920*z[5]+339*z[3
]*z[5]-138*z[2]*z[3]^2+636*z[3]^2,(0, 1, 0, 1, 0, 1, 0, 0, 1)=432*z[3]+255*z[2
]*z[5]-216*z[2]*z[3]-707/2*z[7]-760*z[5]+192*z[3]*z[5]-78*z[2]*z[3]^2+384*z[3]
^2+36/5*z[2]^2*z[3],(0, 0, 0, 0, 0, 0, 0, 2, 0)=24*z[3]-10*z[5]+12*z[3]^2,(0,
1, 0, 0, 0, 0, 0, 3, 0)=144*z[3]-24/5*z[2]^2*z[3]+10*z[2]*z[5]-24*z[2]*z[3]-\
168*z[7]-120*z[5]+56*z[3]*z[5]-12*z[2]*z[3]^2+90*z[3]^2,(0, 1, 1, 0, 0, 1, 1,
0, 0)=432*z[3]+36/5*z[2]^2*z[3]+290*z[2]*z[5]-216*z[2]*z[3]-441*z[7]-860*z[5]+
223*z[3]*z[5]-114*z[2]*z[3]^2+504*z[3]^2,(0, 1, 0, 0, 1, 1, 1, 0, 0)=336*z[3]+
36/5*z[2]^2*z[3]+290*z[2]*z[5]-168*z[2]*z[3]-553*z[7]-640*z[5]+266*z[3]*z[5]-\
156*z[2]*z[3]^2+432*z[3]^2,(2, 0, 0, 0, 0, 0, 2, 0, 0)=-414*z[2]^2*z[3]+585*z[
2]*z[5]-432*z[2]*z[3]+1854*z[3]*z[5]-489*z[2]*z[3]^2-1053/5*z[3,5]+487833/1750
*z[2]^4+9056/35*z[2]^3+2077*z[3]^2-28339/8*z[7]+1260*z[3]-288/5*z[2]^2-1802*z[
5],(0, 0, 0, 3, 1, 0, 0, 0, 0)=72*z[3]-24/5*z[2]^2*z[3]+10*z[2]*z[5]-24*z[2]*z
[3]-259/8*z[7]-90*z[5]+17*z[3]*z[5]+42*z[3]^2,(0, 0, 1, 1, 0, 0, 1, 0, 1)=864*
z[3]+36/5*z[2]^2*z[3]+280*z[2]*z[5]-288*z[2]*z[3]-644*z[7]-1120*z[5]+231*z[3]*
z[5]-66*z[2]*z[3]^2+468*z[3]^2,(0, 0, 1, 0, 0, 1, 0, 1, 1)=432*z[3]+36/5*z[2]^
2*z[3]+235*z[2]*z[5]-216*z[2]*z[3]-2821/4*z[7]-740*z[5]+309*z[3]*z[5]-126*z[2]
*z[3]^2+564*z[3]^2,(1, 1, 0, 0, 0, 1, 1, 0, 0)=-612/5*z[2]^2*z[3]+825*z[2]*z[5
]-504*z[2]*z[3]+944*z[3]*z[5]-469*z[2]*z[3]^2-108/5*z[3,5]+9634/875*z[2]^4+
4556/35*z[2]^3+1762*z[3]^2-8631/4*z[7]+864*z[3]-288/5*z[2]^2-2200*z[5],(0, 0,
0, 3, 0, 1, 0, 0, 0)=72*z[3]-24/5*z[2]^2*z[3]-24*z[2]*z[3]-371/8*z[7]-90*z[5]+
28*z[3]*z[5]+42*z[3]^2+10*z[2]*z[5],(0, 1, 0, 1, 0, 0, 0, 0, 2)=432*z[3]-12/5*
z[2]^2*z[3]+100*z[2]*z[5]-120*z[2]*z[3]-301*z[7]-480*z[5]+95*z[3]*z[5]-24*z[2]
*z[3]^2+180*z[3]^2,(1, 1, 0, 0, 1, 0, 0, 0, 1)=864*z[3]-468/5*z[2]^2*z[3]+735*
z[2]*z[5]-504*z[2]*z[3]-54*z[3,5]-3605/2*z[7]-1960*z[5]+3483/175*z[2]^4+4156/
35*z[2]^3-288/5*z[2]^2+757*z[3]*z[5]-399*z[2]*z[3]^2+1490*z[3]^2,(1, 0, 0, 2,
0, 0, 0, 1, 0)=936*z[3]-216/5*z[2]^2*z[3]+315*z[2]*z[5]-312*z[2]*z[3]-27/5*z[3
,5]-6307/8*z[7]-1260*z[5]+25327/1750*z[2]^4+2052/35*z[2]^3-216/5*z[2]^2+313*z[
3]*z[5]-41*z[2]*z[3]^2+564*z[3]^2,(1, 0, 1, 0, 1, 0, 0, 0, 0)=-192*z[3]+108/5*
z[2]^2*z[3]-135*z[2]*z[5]+60*z[2]*z[3]+889/4*z[7]+345*z[5]-1052/35*z[2]^3+72/5
*z[2]^2-226*z[3]^2,(3, 0, 0, 1, 0, 0, 0, 0, 0)=2712*z[3]-594*z[2]^2*z[3]+1098*
z[2]*z[5]-1188*z[2]*z[3]-162*z[3,5]-14943/4*z[7]-2763*z[5]+26028/175*z[2]^4+
13816/35*z[2]^3-36*z[2]^2+892*z[3]*z[5]-534*z[2]*z[3]^2+1775*z[3]^2,(1, 0, 0,
0, 1, 1, 0, 0, 1)=720*z[3]-468/5*z[2]^2*z[3]+675*z[2]*z[5]-360*z[2]*z[3]-54*z[
3,5]-7595/4*z[7]-1410*z[5]+7011/175*z[2]^4+3156/35*z[2]^3-216/5*z[2]^2+1272*z[
3]*z[5]-543*z[2]*z[3]^2+1224*z[3]^2,(0, 0, 0, 3, 0, 0, 0, 1, 0)=144*z[3]-24/5*
z[2]^2*z[3]+10*z[2]*z[5]-24*z[2]*z[3]-133/2*z[7]-140*z[5]+23*z[3]*z[5]+30*z[3]
^2,(1, 1, 1, 0, 0, 1, 0, 0, 0)=864*z[3]-288/5*z[2]^2*z[3]+645*z[2]*z[5]-504*z[
2]*z[3]+54/5*z[3,5]-2331/2*z[7]-1810*z[5]-9167/875*z[2]^4+3656/35*z[2]^3-288/5
*z[2]^2+653*z[3]*z[5]-298*z[2]*z[3]^2+1147*z[3]^2,(0, 0, 0, 1, 0, 0, 2, 0, 1)=
432*z[3]-12/5*z[2]^2*z[3]+150*z[2]*z[5]-120*z[2]*z[3]-602*z[7]-680*z[5]+191*z[
3]*z[5]-72*z[2]*z[3]^2+456*z[3]^2,(0, 0, 0, 0, 0, 0, 3, 0, 0)=-24*z[3]+623/8*z
[7]+55*z[5]-48*z[3]^2,(0, 0, 1, 0, 0, 0, 0, 0, 1)=48*z[3]-12*z[2]*z[3]-30*z[5]
+6*z[3]^2,(0, 0, 1, 0, 1, 0, 0, 1, 1)=432*z[3]+36/5*z[2]^2*z[3]+235*z[2]*z[5]-\
216*z[2]*z[3]-2821/4*z[7]-740*z[5]+309*z[3]*z[5]-126*z[2]*z[3]^2+564*z[3]^2,(1
, 0, 1, 1, 1, 0, 0, 0, 0)=864*z[3]-216/5*z[2]^2*z[3]+645*z[2]*z[5]-504*z[2]*z[
3]+54/5*z[3,5]-2163/2*z[7]-1710*z[5]-4167/875*z[2]^4+3456/35*z[2]^3-288/5*z[2]
^2+593*z[3]*z[5]-252*z[2]*z[3]^2+1137*z[3]^2,(0, 0, 0, 2, 0, 0, 0, 0, 0)=24*z[
3]-10*z[5],(0, 1, 0, 0, 1, 0, 1, 0, 0)=-96*z[3]-55*z[2]*z[5]+36*z[2]*z[3]+161/
2*z[7]+190*z[5]-108*z[3]^2,(0, 0, 1, 1, 0, 0, 0, 2, 0)=432*z[3]-12/5*z[2]^2*z[
3]+90*z[2]*z[5]-120*z[2]*z[3]-329*z[7]-420*z[5]+62*z[3]*z[5]-30*z[2]*z[3]^2+
198*z[3]^2,(0, 0, 0, 1, 0, 1, 0, 0, 0)=24*z[3]-12*z[2]*z[3]-35*z[5]+18*z[3]^2,
(0, 0, 1, 1, 0, 2, 0, 0, 0)=168*z[3]-12/5*z[2]^2*z[3]+90*z[2]*z[5]-60*z[2]*z[3
]-707/4*z[7]-240*z[5]+77*z[3]*z[5]-54*z[2]*z[3]^2+162*z[3]^2,(0, 0, 2, 0, 0, 2
, 0, 0, 0)=84*z[3]-6/5*z[2]^2*z[3]+40*z[2]*z[5]-24*z[2]*z[3]-371/4*z[7]-110*z[
5]+52*z[3]*z[5]-18*z[2]*z[3]^2+84*z[3]^2,(0, 1, 2, 0, 0, 0, 0, 0, 0)=-72*z[3]+
12*z[2]*z[3]+42*z[7]+65*z[5]-10*z[2]*z[5],(0, 0, 0, 2, 0, 0, 2, 0, 0)=216*z[3]
-6/5*z[2]^2*z[3]+60*z[2]*z[5]-48*z[2]*z[3]-385/2*z[7]-320*z[5]+71*z[3]*z[5]-12
*z[2]*z[3]^2+168*z[3]^2,(1, 1, 0, 1, 0, 1, 0, 0, 0)=864*z[3]-252/5*z[2]^2*z[3]
+705*z[2]*z[5]-504*z[2]*z[3]-216/5*z[3,5]-4305/4*z[7]-1840*z[5]+9728/875*z[2]^
4+3756/35*z[2]^3-288/5*z[2]^2+499*z[3]*z[5]-269*z[2]*z[3]^2+1170*z[3]^2,(0, 0,
0, 1, 1, 0, 0, 2, 0)=216*z[3]-12/5*z[2]^2*z[3]+110*z[2]*z[5]-96*z[2]*z[3]-1253
/4*z[7]-390*z[5]+156*z[3]*z[5]-48*z[2]*z[3]^2+264*z[3]^2,(0, 3, 0, 0, 0, 0, 0,
0, 1)=144*z[3]-24/5*z[2]^2*z[3]+10*z[2]*z[5]-24*z[2]*z[3]-133/2*z[7]-140*z[5]+
29*z[3]*z[5]+36*z[3]^2,(0, 0, 1, 1, 0, 0, 1, 0, 0)=-144*z[3]-40*z[2]*z[5]+36*z
[2]*z[3]+119/2*z[7]+230*z[5]-72*z[3]^2,(1, 0, 0, 0, 2, 0, 1, 0, 0)=360*z[3]-\
468/5*z[2]^2*z[3]+315*z[2]*z[5]-132*z[2]*z[3]-27*z[3,5]-10507/8*z[7]-795*z[5]+
15567/350*z[2]^4+236/5*z[2]^3-108/5*z[2]^2+978*z[3]*z[5]-285*z[2]*z[3]^2+784*z
[3]^2,(1, 0, 2, 0, 1, 0, 0, 0, 0)=432*z[3]-216/5*z[2]^2*z[3]+210*z[2]*z[5]-240
*z[2]*z[3]-1365/2*z[7]-820*z[5]+1352/175*z[2]^4+1352/35*z[2]^3-144/5*z[2]^2+
395*z[3]*z[5]-88*z[2]*z[3]^2+571*z[3]^2,(0, 0, 0, 0, 1, 0, 1, 1, 1)=432*z[3]+
36/5*z[2]^2*z[3]+310*z[2]*z[5]-216*z[2]*z[3]-4907/4*z[7]-920*z[5]+739*z[3]*z[5
]-198*z[2]*z[3]^2+804*z[3]^2,(0, 0, 0, 1, 2, 0, 0, 0, 0)=-36*z[3]-15*z[2]*z[5]
+12*z[2]*z[3]+231/8*z[7]+50*z[5]-42*z[3]^2]);
periodM44 := table([(0, 0, 1, 0, 0, 0, 0, 0, 0, 0)=-36*z[3]*z[5],(0, 0, 0, 0,
0, 1, 1, 0, 0, 0)=6323/36*z[9]-441/8*z[2]*z[7]-8*z[3]^3,(1, 0, 0, 0, 0, 0, 0,
0, 0, 1)=73525/72*z[9]-180/7*z[2]^3*z[3]-27*z[2]^2*z[5]-441/2*z[2]*z[7]-90*z[3
]*z[5]-101*z[3]^3,(0, 0, 0, 0, 1, 0, 0, 0, 0, 1)=7105/36*z[9]-441/8*z[2]*z[7]-\
16*z[3]^3,(0, 0, 0, 0, 0, 1, 0, 0, 1, 0)=2572/9*z[9]-441/8*z[2]*z[7]-16*z[3]^3
,(0, 0, 0, 0, 0, 0, 0, 0, 0, 1)=-45*z[3]*z[5],(0, 0, 1, 0, 0, 1, 0, 0, 0, 0)=
503/3*z[9]-441/8*z[2]*z[7],(0, 0, 0, 0, 0, 0, 0, 0, 0, 2)=1790/9*z[9]-8*z[3]^3
,(0, 1, 0, 0, 0, 0, 1, 0, 0, 0)=317/2*z[9]-441/8*z[2]*z[7],(0, 0, 1, 0, 0, 0,
0, 0, 0, 1)=5425/18*z[9]-441/8*z[2]*z[7]-8*z[3]^3,(0, 0, 1, 1, 0, 0, 0, 0, 0,
0)=6323/36*z[9]-441/8*z[2]*z[7]-8*z[3]^3,(0, 0, 0, 0, 0, 2, 0, 0, 0, 0)=6323/
36*z[9]-8*z[3]^3,(0, 0, 0, 0, 1, 1, 0, 0, 0, 0)=1063/9*z[9]-441/8*z[2]*z[7]-16
*z[3]^3,(0, 0, 1, 0, 0, 0, 0, 1, 0, 0)=3635/18*z[9]-441/8*z[2]*z[7]-16*z[3]^3,
(1, 0, 0, 0, 0, 1, 0, 0, 0, 0)=32935/36*z[9]-144/7*z[2]^3*z[3]-108/5*z[2]^2*z[
5]-441/2*z[2]*z[7]-72*z[3]*z[5]-76*z[3]^3,(1, 0, 0, 0, 0, 0, 0, 1, 0, 0)=73525
/72*z[9]-180/7*z[2]^3*z[3]-27*z[2]^2*z[5]-441/2*z[2]*z[7]-90*z[3]*z[5]-101*z[3
]^3,(0, 1, 0, 0, 0, 0, 0, 0, 0, 0)=-27*z[3]*z[5],(0, 0, 1, 0, 1, 0, 0, 0, 0, 0
)=503/4*z[9]-441/8*z[2]*z[7],(0, 0, 0, 0, 0, 0, 0, 1, 1, 0)=615/2*z[9]-441/8*z
[2]*z[7]-24*z[3]^3,(0, 0, 0, 0, 1, 0, 1, 0, 0, 0)=1063/18*z[9]-441/8*z[2]*z[7]
-8*z[3]^3,(0, 2, 0, 0, 0, 0, 0, 0, 0, 0)=2071/18*z[9]-8*z[3]^3,(0, 0, 0, 1, 0,
1, 0, 0, 0, 0)=503/6*z[9]-441/8*z[2]*z[7],(0, 0, 0, 1, 0, 0, 1, 0, 0, 0)=503/
12*z[9]-441/8*z[2]*z[7],(0, 0, 0, 0, 0, 0, 0, 1, 0, 1)=7435/36*z[9]-441/8*z[2]
*z[7]-16*z[3]^3,(1, 0, 0, 1, 0, 0, 0, 0, 0, 0)=5425/9*z[9]-72/7*z[2]^3*z[3]-54
/5*z[2]^2*z[5]-441/2*z[2]*z[7]-36*z[3]*z[5]-34*z[3]^3,(0, 0, 0, 0, 2, 0, 0, 0,
0, 0)=2071/18*z[9]-8*z[3]^3,(1, 0, 0, 0, 0, 0, 0, 0, 0, 0)=55701/1750*z[2]^4-\
81/5*z[3,5]+441/4*z[7]-135*z[3]*z[5],(1, 0, 0, 0, 0, 0, 1, 0, 0, 0)=5425/9*z[9
]-72/7*z[2]^3*z[3]-54/5*z[2]^2*z[5]-441/2*z[2]*z[7]-36*z[3]*z[5]-34*z[3]^3,(0,
0, 0, 0, 0, 0, 2, 0, 0, 0)=1399/12*z[9],(1, 0, 0, 0, 1, 0, 0, 0, 0, 0)=43895/
72*z[9]-108/7*z[2]^3*z[3]-81/5*z[2]^2*z[5]-441/2*z[2]*z[7]-54*z[3]*z[5]-67*z[3
]^3,(1, 0, 0, 0, 0, 0, 0, 0, 1, 0)=82225/72*z[9]-36*z[2]^3*z[3]-189/5*z[2]^2*z
[5]-441/2*z[2]*z[7]-126*z[3]*z[5]-143*z[3]^3,(0, 0, 1, 0, 0, 0, 1, 0, 0, 0)=
503/6*z[9]-441/8*z[2]*z[7],(0, 0, 0, 2, 0, 0, 0, 0, 0, 0)=1399/12*z[9],(0, 0,
0, 0, 1, 0, 0, 0, 1, 0)=2963/18*z[9]-441/8*z[2]*z[7]-16*z[3]^3,(0, 1, 0, 0, 1,
0, 0, 0, 0, 0)=93/2*z[9]-441/8*z[2]*z[7],(0, 0, 0, 0, 0, 1, 0, 0, 0, 0)=-36*z[
3]*z[5],(0, 0, 0, 0, 0, 0, 1, 0, 0, 0)=-18*z[3]*z[5],(0, 1, 0, 0, 0, 1, 0, 0,
0, 0)=503/4*z[9]-441/8*z[2]*z[7],(0, 1, 0, 0, 0, 0, 0, 0, 0, 1)=950/9*z[9]-441
/8*z[2]*z[7]-8*z[3]^3,(0, 1, 1, 0, 0, 0, 0, 0, 0, 0)=1063/9*z[9]-441/8*z[2]*z[
7]-16*z[3]^3,(0, 0, 0, 0, 0, 1, 0, 0, 0, 1)=3635/18*z[9]-441/8*z[2]*z[7]-16*z[
3]^3,(0, 0, 0, 0, 0, 0, 0, 0, 1, 1)=615/2*z[9]-441/8*z[2]*z[7]-24*z[3]^3,(0, 0
, 0, 0, 0, 0, 0, 0, 2, 0)=8107/36*z[9]-16*z[3]^3,(0, 0, 1, 0, 0, 0, 0, 0, 1, 0
)=2572/9*z[9]-441/8*z[2]*z[7]-16*z[3]^3,(0, 0, 0, 0, 0, 0, 1, 0, 0, 1)=3635/36
*z[9]-441/8*z[2]*z[7]-8*z[3]^3,(0, 0, 0, 0, 0, 0, 0, 0, 1, 0)=-63*z[3]*z[5],(0
, 0, 2, 0, 0, 0, 0, 0, 0, 0)=6323/36*z[9]-8*z[3]^3,(0, 0, 0, 0, 1, 0, 0, 1, 0,
0)=950/9*z[9]-441/8*z[2]*z[7]-8*z[3]^3,(0, 0, 0, 0, 0, 1, 0, 1, 0, 0)=5425/18*
z[9]-441/8*z[2]*z[7]-8*z[3]^3,(2, 0, 0, 0, 0, 0, 0, 0, 0, 0)=-162/5*z[3,5]+441
/2*z[7]+55701/875*z[2]^4+4583/2*z[9]-540/7*z[2]^3*z[3]-162/5*z[2]^2*z[5]-2205/
4*z[2]*z[7]-270*z[3]*z[5]-267*z[3]^3,(0, 0, 0, 1, 0, 0, 0, 0, 1, 0)=1286/9*z[9
]-441/8*z[2]*z[7]-8*z[3]^3,(0, 0, 0, 0, 0, 0, 1, 0, 1, 0)=1286/9*z[9]-441/8*z[
2]*z[7]-8*z[3]^3,(0, 0, 0, 1, 0, 0, 0, 0, 0, 1)=2405/12*z[9]-441/8*z[2]*z[7],(
0, 0, 0, 0, 0, 0, 0, 0, 0, 0)=441/8*z[7],(0, 1, 0, 0, 0, 0, 0, 0, 1, 0)=2963/
18*z[9]-441/8*z[2]*z[7]-16*z[3]^3,(0, 0, 0, 0, 1, 0, 0, 0, 0, 0)=-27*z[3]*z[5]
,(0, 0, 0, 1, 1, 0, 0, 0, 0, 0)=317/2*z[9]-441/8*z[2]*z[7],(0, 0, 0, 1, 0, 0,
0, 0, 0, 0)=-18*z[3]*z[5],(0, 0, 0, 0, 0, 0, 0, 1, 0, 0)=-45*z[3]*z[5],(1, 0,
1, 0, 0, 0, 0, 0, 0, 0)=32935/36*z[9]-144/7*z[2]^3*z[3]-108/5*z[2]^2*z[5]-441/
2*z[2]*z[7]-72*z[3]*z[5]-76*z[3]^3,(0, 0, 0, 0, 0, 0, 0, 2, 0, 0)=1790/9*z[9]-\
8*z[3]^3,(1, 1, 0, 0, 0, 0, 0, 0, 0, 0)=43895/72*z[9]-108/7*z[2]^3*z[3]-81/5*z
[2]^2*z[5]-441/2*z[2]*z[7]-54*z[3]*z[5]-67*z[3]^3,(0, 1, 0, 1, 0, 0, 0, 0, 0,
0)=1063/18*z[9]-441/8*z[2]*z[7]-8*z[3]^3,(0, 0, 0, 1, 0, 0, 0, 1, 0, 0)=3635/
36*z[9]-441/8*z[2]*z[7]-8*z[3]^3,(0, 0, 0, 0, 0, 0, 1, 1, 0, 0)=2405/12*z[9]-\
441/8*z[2]*z[7],(0, 1, 0, 0, 0, 0, 0, 1, 0, 0)=7105/36*z[9]-441/8*z[2]*z[7]-16
*z[3]^3]);
periodM35 := table([(2, 0, 0, 0, 0, 0, 1, 1, 0)=3672/5*z[2]^2*z[3]+3540*z[2]*z
[5]+5224*z[3]*z[5]-1092*z[2]*z[3]^2+1242/5*z[3,5]-16380*z[5]-47883/4*z[7]-\
270681/875*z[2]^4-5160/7*z[2]^3+8322*z[3]^2,(0, 0, 0, 0, 0, 0, 0, 1, 3)=-301/2
*z[7]-240*z[5]+24*z[3]*z[5]+36*z[3]^2+30*z[2]*z[5],(1, 0, 0, 0, 1, 0, 0, 1, 0)
=36*z[2]^2*z[3]+180*z[2]*z[5]-434*z[7]-885*z[5]-180/7*z[2]^3+639*z[3]^2,(0, 0,
4, 0, 0, 0, 0, 0, 0)=-119/4*z[7]-60*z[5]-z[3]*z[5],(2, 0, 0, 0, 0, 0, 0, 0, 2)
=468/5*z[2]^2*z[3]+1440*z[2]*z[5]+1069*z[3]*z[5]-156*z[2]*z[3]^2-81/5*z[3,5]-\
8190*z[5]-26561/8*z[7]-84219/1750*z[2]^4-2580/7*z[2]^3+1677*z[3]^2,(2, 1, 0, 0
, 0, 0, 0, 1, 0)=2466/5*z[2]^2*z[3]+3150*z[2]*z[5]+216*z[3,5]-30055/4*z[7]-\
10755*z[5]-31026/175*z[2]^4-3540/7*z[2]^3+3290*z[3]*z[5]-936*z[2]*z[3]^2+5307*
z[3]^2,(0, 0, 1, 0, 2, 0, 0, 1, 0)=105*z[2]*z[5]-1001/4*z[7]-300*z[5]+109*z[3]
*z[5]-66*z[2]*z[3]^2+264*z[3]^2,(1, 1, 0, 2, 0, 0, 0, 0, 0)=72/5*z[2]^2*z[3]+
585*z[2]*z[5]+54/5*z[3,5]-6503/8*z[7]-2190*z[5]-741/125*z[2]^4-360/7*z[2]^3+
239*z[3]*z[5]-63*z[2]*z[3]^2+492*z[3]^2,(0, 2, 1, 0, 0, 0, 0, 0, 1)=105*z[2]*z
[5]-623/4*z[7]-300*z[5]+z[3]*z[5]-18*z[2]*z[3]^2+72*z[3]^2,(1, 0, 0, 0, 0, 0,
0, 2, 0)=72/5*z[2]^2*z[3]-2989/8*z[7]-645*z[5]-120/7*z[2]^3+306*z[3]^2+60*z[2]
*z[5],(0, 0, 0, 1, 1, 1, 0, 0, 1)=315*z[2]*z[5]-413*z[7]-900*z[5]+213*z[3]*z[5
]-126*z[2]*z[3]^2+612*z[3]^2,(0, 0, 0, 2, 1, 1, 0, 0, 0)=135*z[2]*z[5]-1617/8*
z[7]-450*z[5]+106*z[3]*z[5]-42*z[2]*z[3]^2+306*z[3]^2,(0, 1, 0, 1, 0, 0, 0, 2,
0)=135*z[2]*z[5]-2849/8*z[7]-450*z[5]+95*z[3]*z[5]-42*z[2]*z[3]^2+198*z[3]^2,(
2, 0, 0, 1, 0, 0, 0, 0, 0)=234/5*z[2]^2*z[3]+390*z[2]*z[5]-2309/4*z[7]-3105*z[
5]-1140/7*z[2]^3+741*z[3]^2,(0, 2, 1, 0, 0, 0, 1, 0, 0)=105*z[2]*z[5]-231*z[7]
-300*z[5]+37*z[3]*z[5]-30*z[2]*z[3]^2+120*z[3]^2,(0, 0, 0, 0, 0, 4, 0, 0, 0)=-\
511/4*z[7]-60*z[5]+78*z[3]*z[5]+72*z[3]^2,(1, 1, 2, 0, 0, 0, 0, 0, 0)=72/5*z[2
]^2*z[3]+585*z[2]*z[5]-162/5*z[3,5]-5439/8*z[7]-2190*z[5]+10281/875*z[2]^4-360
/7*z[2]^3+82*z[3]*z[5]-63*z[2]*z[3]^2+492*z[3]^2,(0, 0, 2, 1, 0, 1, 0, 0, 0)=
150*z[2]*z[5]-217*z[7]-720*z[5]+158*z[3]*z[5]-24*z[2]*z[3]^2+216*z[3]^2,(0, 0,
1, 0, 0, 0, 1, 0, 1)=45*z[2]*z[5]-301/4*z[7]-270*z[5]+48*z[3]^2,(0, 0, 0, 0, 3
, 1, 0, 0, 0)=15*z[2]*z[5]-1183/8*z[7]-75*z[5]+123*z[3]*z[5]-18*z[2]*z[3]^2+96
*z[3]^2,(0, 0, 0, 1, 0, 1, 0, 0, 2)=150*z[2]*z[5]-259*z[7]-720*z[5]+174*z[3]*z
[5]-24*z[2]*z[3]^2+216*z[3]^2,(0, 0, 2, 0, 1, 0, 0, 0, 1)=135*z[2]*z[5]-1351/8
*z[7]-450*z[5]+117*z[3]*z[5]-18*z[2]*z[3]^2+162*z[3]^2,(0, 0, 1, 0, 2, 0, 0, 0
, 1)=105*z[2]*z[5]-707/4*z[7]-300*z[5]+92*z[3]*z[5]-54*z[2]*z[3]^2+216*z[3]^2,
(0, 0, 0, 1, 0, 1, 1, 0, 1)=360*z[2]*z[5]-637*z[7]-1440*z[5]+337*z[3]*z[5]-108
*z[2]*z[3]^2+648*z[3]^2,(0, 0, 0, 0, 2, 0, 1, 0, 0)=15*z[2]*z[5]-511/8*z[7]-60
*z[5]+66*z[3]^2,(0, 0, 0, 0, 0, 0, 2, 2, 0)=60*z[2]*z[5]-1029/2*z[7]-360*z[5]+
234*z[3]*z[5]-24*z[2]*z[3]^2+216*z[3]^2,(0, 0, 1, 0, 0, 0, 0, 3, 0)=30*z[2]*z[
5]-441/2*z[7]-240*z[5]+70*z[3]*z[5]-12*z[2]*z[3]^2+108*z[3]^2,(0, 0, 0, 0, 0,
1, 1, 1, 1)=360*z[2]*z[5]-1134*z[7]-1440*z[5]+516*z[3]*z[5]-144*z[2]*z[3]^2+
864*z[3]^2,(0, 0, 0, 0, 0, 3, 0, 0, 0)=-511/8*z[7]-45*z[5]+48*z[3]^2,(1, 0, 0,
0, 2, 1, 0, 0, 0)=468/5*z[2]^2*z[3]+465*z[2]*z[5]+27*z[3,5]-16387/8*z[7]-1485*
z[5]-15567/350*z[2]^4-240/7*z[2]^3+1158*z[3]*z[5]-351*z[2]*z[3]^2+1698*z[3]^2,
(2, 0, 0, 0, 0, 0, 0, 0, 1)=234/5*z[2]^2*z[3]+390*z[2]*z[5]-2617/4*z[7]-3105*z
[5]-1140/7*z[2]^3+741*z[3]^2,(0, 2, 0, 0, 1, 0, 0, 0, 1)=90*z[2]*z[5]-1533/8*z
[7]-225*z[5]+114*z[3]*z[5]-36*z[2]*z[3]^2+120*z[3]^2,(1, 0, 0, 1, 0, 2, 0, 0,
0)=576/5*z[2]^2*z[3]+645*z[2]*z[5]+1000*z[3]*z[5]-327*z[2]*z[3]^2+189/5*z[3,5]
-3420*z[5]-18837/8*z[7]-67929/1750*z[2]^4-540/7*z[2]^3+2415*z[3]^2,(0, 1, 0, 0
, 0, 0, 0, 0, 1)=-45*z[5]+6*z[3]^2,(1, 0, 0, 0, 0, 0, 1, 2, 0)=432/5*z[2]^2*z[
3]+645*z[2]*z[5]+1530*z[3]*z[5]-231*z[2]*z[3]^2+189/5*z[3,5]-3420*z[5]-28581/8
*z[7]-114969/1750*z[2]^4-540/7*z[2]^3+1899*z[3]^2,(0, 3, 1, 0, 0, 0, 0, 0, 0)=
15*z[2]*z[5]-679/8*z[7]-75*z[5]+17*z[3]*z[5]-6*z[2]*z[3]^2+24*z[3]^2,(1, 0, 1,
0, 0, 1, 0, 1, 0)=864/5*z[2]^2*z[3]+1575*z[2]*z[5]+1820*z[3]*z[5]-549*z[2]*z[3
]^2+324/5*z[3,5]-6840*z[5]-3661*z[7]-35982/875*z[2]^4-1080/7*z[2]^3+3798*z[3]^
2,(1, 0, 0, 1, 0, 0, 1, 0, 0)=72/5*z[2]^2*z[3]+180*z[2]*z[5]-1309/4*z[7]-1290*
z[5]-240/7*z[2]^3+384*z[3]^2,(2, 0, 0, 0, 0, 1, 1, 0, 0)=1008*z[2]^2*z[3]+3540
*z[2]*z[5]+5933*z[3]*z[5]-1404*z[2]*z[3]^2+1458/5*z[3,5]-16380*z[5]-47015/4*z[
7]-264729/875*z[2]^4-5160/7*z[2]^3+10806*z[3]^2,(0, 1, 1, 1, 0, 0, 0, 1, 0)=
315*z[2]*z[5]-735/2*z[7]-900*z[5]+90*z[3]*z[5]-54*z[2]*z[3]^2+252*z[3]^2,(0, 0
, 1, 0, 0, 0, 2, 0, 0)=15*z[2]*z[5]-525/8*z[7]-135*z[5]+48*z[3]^2,(0, 0, 3, 0,
0, 0, 0, 0, 0)=-119/8*z[7]-45*z[5],(0, 0, 0, 0, 0, 1, 0, 0, 3)=-112*z[7]-240*z
[5]+63*z[3]*z[5]+72*z[3]^2+30*z[2]*z[5],(0, 1, 0, 0, 0, 1, 0, 2, 0)=135*z[2]*z
[5]-4921/8*z[7]-450*z[5]+318*z[3]*z[5]-66*z[2]*z[3]^2+342*z[3]^2,(0, 0, 0, 1,
0, 0, 2, 1, 0)=150*z[2]*z[5]-623*z[7]-720*z[5]+201*z[3]*z[5]-48*z[2]*z[3]^2+
324*z[3]^2,(1, 1, 0, 1, 0, 0, 0, 0, 0)=36/5*z[2]^2*z[3]+180*z[2]*z[5]-217*z[7]
-885*z[5]-180/7*z[2]^3+231*z[3]^2,(0, 0, 0, 0, 1, 0, 2, 0, 1)=135*z[2]*z[5]-\
3003/8*z[7]-450*z[5]+173*z[3]*z[5]-54*z[2]*z[3]^2+306*z[3]^2,(1, 3, 0, 0, 0, 0
, 0, 0, 0)=36/5*z[2]^2*z[3]+60*z[2]*z[5]-4291/8*z[7]-375*z[5]-336/25*z[2]^4-60
/7*z[2]^3+232*z[3]*z[5]-24*z[2]*z[3]^2+159*z[3]^2,(1, 0, 0, 0, 0, 0, 0, 0, 2)=
-1463/8*z[7]-645*z[5]+78*z[3]^2+60*z[2]*z[5]-120/7*z[2]^3,(2, 0, 1, 0, 0, 0, 0
, 1, 0)=2304/5*z[2]^2*z[3]+3540*z[2]*z[5]+3056*z[3]*z[5]-780*z[2]*z[3]^2+162*z
[3,5]-16380*z[5]-27443/4*z[7]-18129/175*z[2]^4-5160/7*z[2]^3+5838*z[3]^2,(0, 0
, 0, 0, 2, 1, 0, 0, 1)=105*z[2]*z[5]-651/2*z[7]-300*z[5]+135*z[3]*z[5]-78*z[2]
*z[3]^2+312*z[3]^2,(1, 1, 1, 1, 0, 0, 0, 0, 0)=144/5*z[2]^2*z[3]+1395*z[2]*z[5
]+216/5*z[3,5]-5761/4*z[7]-4380*z[5]-4728/875*z[2]^4-720/7*z[2]^3+501*z[3]*z[5
]-189*z[2]*z[3]^2+984*z[3]^2,(0, 0, 0, 0, 0, 2, 2, 0, 0)=60*z[2]*z[5]-987/2*z[
7]-360*z[5]+290*z[3]*z[5]-36*z[2]*z[3]^2+324*z[3]^2,(0, 0, 2, 0, 0, 0, 0, 0, 1
)=15*z[2]*z[5]-343/8*z[7]-135*z[5],(0, 0, 1, 1, 0, 0, 0, 1, 1)=360*z[2]*z[5]-\
588*z[7]-1440*z[5]+202*z[3]*z[5]-36*z[2]*z[3]^2+216*z[3]^2,(1, 0, 0, 0, 1, 0,
0, 2, 0)=432/5*z[2]^2*z[3]+585*z[2]*z[5]+54/5*z[3,5]-16863/8*z[7]-2190*z[5]-\
4101/125*z[2]^4-360/7*z[2]^3+1108*z[3]*z[5]-255*z[2]*z[3]^2+1716*z[3]^2,(1, 0,
1, 0, 0, 0, 1, 1, 0)=576/5*z[2]^2*z[3]+1575*z[2]*z[5]+1513*z[3]*z[5]-405*z[2]*
z[3]^2+216/5*z[3,5]-6840*z[5]-8085/2*z[7]-40008/875*z[2]^4-1080/7*z[2]^3+2766*
z[3]^2,(0, 0, 0, 1, 0, 1, 0, 1, 0)=45*z[2]*z[5]-385/4*z[7]-270*z[5]+144*z[3]^2
,(1, 0, 1, 0, 0, 0, 0, 1, 0)=72/5*z[2]^2*z[3]+180*z[2]*z[5]-1309/4*z[7]-1290*z
[5]-240/7*z[2]^3+384*z[3]^2,(0, 0, 0, 0, 0, 1, 0, 1, 1)=45*z[2]*z[5]-105*z[7]-\
270*z[5]+144*z[3]^2,(0, 0, 0, 0, 0, 0, 0, 1, 2)=-413/8*z[7]-135*z[5]+24*z[3]^2
+15*z[2]*z[5],(1, 1, 0, 1, 0, 0, 1, 0, 0)=72*z[2]^2*z[3]+1395*z[2]*z[5]+54*z[3
,5]-4529/2*z[7]-4380*z[5]-3483/175*z[2]^4-720/7*z[2]^3+786*z[3]*z[5]-333*z[2]*
z[3]^2+1692*z[3]^2,(1, 1, 0, 0, 0, 0, 0, 1, 1)=72*z[2]^2*z[3]+1395*z[2]*z[5]+
753*z[3]*z[5]-333*z[2]*z[3]^2+162/5*z[3,5]-4380*z[5]-9919/4*z[7]-2223/125*z[2]
^4-720/7*z[2]^3+1692*z[3]^2,(0, 1, 1, 0, 0, 0, 1, 1, 0)=315*z[2]*z[5]-1267/2*z
[7]-900*z[5]+167*z[3]*z[5]-90*z[2]*z[3]^2+396*z[3]^2,(0, 1, 1, 1, 0, 0, 0, 0,
0)=45*z[2]*z[5]-35*z[7]-180*z[5]+24*z[3]^2,(0, 0, 2, 0, 0, 0, 1, 0, 0)=15*z[2]
*z[5]-273/8*z[7]-135*z[5]+24*z[3]^2,(0, 1, 0, 1, 0, 1, 0, 1, 0)=315*z[2]*z[5]-\
2877/4*z[7]-900*z[5]+217*z[3]*z[5]-126*z[2]*z[3]^2+540*z[3]^2,(0, 0, 0, 1, 2,
1, 0, 0, 0)=105*z[2]*z[5]-315*z[7]-300*z[5]+132*z[3]*z[5]-78*z[2]*z[3]^2+312*z
[3]^2,(2, 0, 0, 0, 0, 2, 0, 0, 0)=3204/5*z[2]^2*z[3]+1440*z[2]*z[5]+3513*z[3]*
z[5]-780*z[2]*z[3]^2+1053/5*z[3,5]-8190*z[5]-59083/8*z[7]-437313/1750*z[2]^4-\
2580/7*z[2]^3+6645*z[3]^2,(1, 0, 0, 2, 0, 0, 0, 0, 0)=-1029/8*z[7]-645*z[5]-\
120/7*z[2]^3+78*z[3]^2+60*z[2]*z[5],(0, 0, 0, 2, 0, 0, 1, 0, 0)=-259/8*z[7]-\
135*z[5]+24*z[3]^2+15*z[2]*z[5],(0, 1, 1, 0, 0, 0, 0, 0, 1)=45*z[2]*z[5]-133/4
*z[7]-180*z[5]+24*z[3]^2,(0, 0, 0, 0, 1, 1, 0, 1, 0)=45*z[2]*z[5]-329/2*z[7]-\
180*z[5]+180*z[3]^2,(0, 0, 1, 0, 1, 1, 1, 0, 0)=315*z[2]*z[5]-2877/4*z[7]-900*
z[5]+309*z[3]*z[5]-162*z[2]*z[3]^2+756*z[3]^2,(0, 0, 0, 0, 0, 2, 1, 1, 0)=150*
z[2]*z[5]-966*z[7]-720*z[5]+566*z[3]*z[5]-96*z[2]*z[3]^2+648*z[3]^2,(0, 0, 1,
2, 0, 0, 0, 0, 0)=15*z[2]*z[5]-329/8*z[7]-135*z[5],(0, 0, 0, 0, 2, 0, 1, 0, 1)
=105*z[2]*z[5]-1043/4*z[7]-300*z[5]+130*z[3]*z[5]-66*z[2]*z[3]^2+264*z[3]^2,(0
, 1, 0, 2, 0, 1, 0, 0, 0)=135*z[2]*z[5]-1841/8*z[7]-450*z[5]+65*z[3]*z[5]-30*z
[2]*z[3]^2+198*z[3]^2,(0, 0, 0, 1, 0, 0, 0, 0, 3)=-301/2*z[7]-240*z[5]+12*z[3]
*z[5]+30*z[2]*z[5],(0, 1, 0, 0, 0, 1, 0, 0, 1)=45*z[2]*z[5]-77*z[7]-180*z[5]+
96*z[3]^2,(0, 0, 2, 0, 0, 1, 0, 1, 0)=150*z[2]*z[5]-301*z[7]-720*z[5]+162*z[3]
*z[5]-36*z[2]*z[3]^2+324*z[3]^2,(0, 1, 0, 3, 0, 0, 0, 0, 0)=30*z[2]*z[5]-483/8
*z[7]-150*z[5]+6*z[3]*z[5]+18*z[3]^2,(0, 0, 0, 2, 0, 0, 1, 0, 1)=150*z[2]*z[5]
-595/2*z[7]-720*z[5]+101*z[3]*z[5]-12*z[2]*z[3]^2+108*z[3]^2,(0, 0, 0, 0, 0, 1
, 1, 1, 0)=45*z[2]*z[5]-875/4*z[7]-270*z[5]+192*z[3]^2,(0, 0, 0, 2, 0, 1, 0, 1
, 0)=150*z[2]*z[5]-308*z[7]-720*z[5]+164*z[3]*z[5]-36*z[2]*z[3]^2+324*z[3]^2,(
1, 0, 0, 0, 0, 0, 2, 1, 0)=432/5*z[2]^2*z[3]+645*z[2]*z[5]+1530*z[3]*z[5]-231*
z[2]*z[3]^2+189/5*z[3,5]-3420*z[5]-28581/8*z[7]-114969/1750*z[2]^4-540/7*z[2]^
3+1899*z[3]^2,(0, 0, 0, 0, 0, 0, 0, 0, 1)=-15*z[5],(0, 1, 0, 1, 1, 0, 1, 0, 0)
=270*z[2]*z[5]-392*z[7]-600*z[5]+193*z[3]*z[5]-108*z[2]*z[3]^2+384*z[3]^2,(0,
0, 0, 0, 0, 3, 0, 0, 1)=-273*z[7]-240*z[5]+111*z[3]*z[5]-24*z[2]*z[3]^2+216*z[
3]^2+30*z[2]*z[5],(1, 2, 0, 0, 0, 0, 0, 0, 1)=108/5*z[2]^2*z[3]+465*z[2]*z[5]+
27/5*z[3,5]-8281/8*z[7]-1485*z[5]-15327/1750*z[2]^4-240/7*z[2]^3+236*z[3]*z[5]
-111*z[2]*z[3]^2+510*z[3]^2,(0, 0, 0, 0, 0, 1, 2, 0, 0)=15*z[2]*z[5]-917/8*z[7
]-135*z[5]+96*z[3]^2,(1, 0, 0, 0, 1, 0, 1, 0, 1)=648/5*z[2]^2*z[3]+1395*z[2]*z
[5]+1287*z[3]*z[5]-477*z[2]*z[3]^2+162/5*z[3,5]-4380*z[5]-9919/4*z[7]-2223/125
*z[2]^4-720/7*z[2]^3+2724*z[3]^2,(0, 1, 0, 0, 0, 2, 0, 0, 1)=135*z[2]*z[5]-\
3857/8*z[7]-450*z[5]+150*z[3]*z[5]-78*z[2]*z[3]^2+342*z[3]^2,(3, 0, 0, 0, 0, 0
, 1, 0, 0)=7614/5*z[2]^2*z[3]+5490*z[2]*z[5]+6256*z[3]*z[5]-1494*z[2]*z[3]^2+
1674/5*z[3,5]-26385*z[5]-55967/4*z[7]-301302/875*z[2]^4-12420/7*z[2]^3+12057*z
[3]^2,(1, 0, 0, 0, 0, 1, 0, 1, 0)=216/5*z[2]^2*z[3]+180*z[2]*z[5]-2681/4*z[7]-\
1290*z[5]-240/7*z[2]^3+840*z[3]^2,(0, 0, 0, 0, 1, 1, 0, 1, 1)=315*z[2]*z[5]-\
1435/2*z[7]-900*z[5]+318*z[3]*z[5]-162*z[2]*z[3]^2+756*z[3]^2,(0, 0, 0, 0, 1,
1, 0, 0, 2)=135*z[2]*z[5]-1939/8*z[7]-450*z[5]+138*z[3]*z[5]-42*z[2]*z[3]^2+
306*z[3]^2,(0, 0, 2, 1, 0, 0, 0, 0, 1)=150*z[2]*z[5]-665/2*z[7]-720*z[5]+41*z[
3]*z[5],(2, 0, 0, 1, 0, 0, 0, 0, 1)=936/5*z[2]^2*z[3]+3540*z[2]*z[5]+2221*z[3]
*z[5]-468*z[2]*z[3]^2+108/5*z[3,5]-16380*z[5]-10855/2*z[7]-29454/875*z[2]^4-\
5160/7*z[2]^3+3354*z[3]^2,(0, 1, 1, 0, 0, 0, 1, 0, 1)=315*z[2]*z[5]-1505/4*z[7
]-900*z[5]+64*z[3]*z[5]-54*z[2]*z[3]^2+252*z[3]^2,(0, 0, 0, 0, 1, 0, 2, 1, 0)=
135*z[2]*z[5]-4753/8*z[7]-450*z[5]+352*z[3]*z[5]-66*z[2]*z[3]^2+378*z[3]^2,(1,
0, 0, 0, 0, 1, 1, 1, 0)=1152/5*z[2]^2*z[3]+1575*z[2]*z[5]+3490*z[3]*z[5]-693*z
[2]*z[3]^2+486/5*z[3,5]-6840*z[5]-25991/4*z[7]-97563/875*z[2]^4-1080/7*z[2]^3+
4830*z[3]^2,(0, 0, 0, 0, 1, 0, 0, 3, 0)=-1631/8*z[7]-150*z[5]+122*z[3]*z[5]-12
*z[2]*z[3]^2+126*z[3]^2+30*z[2]*z[5],(0, 0, 0, 1, 0, 2, 0, 1, 0)=150*z[2]*z[5]
-602*z[7]-720*z[5]+257*z[3]*z[5]-84*z[2]*z[3]^2+540*z[3]^2,(0, 0, 0, 0, 1, 1,
0, 2, 0)=135*z[2]*z[5]-4809/8*z[7]-450*z[5]+366*z[3]*z[5]-78*z[2]*z[3]^2+450*z
[3]^2,(0, 0, 1, 2, 0, 0, 0, 0, 1)=150*z[2]*z[5]-665/2*z[7]-720*z[5]+41*z[3]*z[
5],(1, 0, 0, 2, 0, 1, 0, 0, 0)=288/5*z[2]^2*z[3]+645*z[2]*z[5]+636*z[3]*z[5]-\
135*z[2]*z[3]^2-27/5*z[3,5]-3420*z[5]-9149/8*z[7]-1713/1750*z[2]^4-540/7*z[2]^
3+1383*z[3]^2,(0, 1, 1, 0, 1, 0, 0, 0, 1)=270*z[2]*z[5]-469/2*z[7]-600*z[5]+
141*z[3]*z[5]-72*z[2]*z[3]^2+288*z[3]^2,(0, 1, 0, 0, 0, 1, 2, 0, 0)=135*z[2]*z
[5]-4809/8*z[7]-450*z[5]+310*z[3]*z[5]-66*z[2]*z[3]^2+342*z[3]^2,(0, 0, 0, 0,
1, 0, 0, 2, 0)=15*z[2]*z[5]-315/4*z[7]-90*z[5]+72*z[3]^2,(1, 0, 1, 0, 0, 1, 0,
0, 0)=144/5*z[2]^2*z[3]+180*z[2]*z[5]-1253/4*z[7]-1290*z[5]-240/7*z[2]^3+612*z
[3]^2,(0, 1, 1, 0, 0, 0, 2, 0, 0)=135*z[2]*z[5]-2625/8*z[7]-450*z[5]+76*z[3]*z
[5]-42*z[2]*z[3]^2+198*z[3]^2,(0, 0, 3, 0, 0, 1, 0, 0, 0)=30*z[2]*z[5]-77*z[7]
-240*z[5]+49*z[3]*z[5]+72*z[3]^2,(1, 0, 1, 0, 0, 2, 0, 0, 0)=576/5*z[2]^2*z[3]
+645*z[2]*z[5]+1000*z[3]*z[5]-327*z[2]*z[3]^2+189/5*z[3,5]-3420*z[5]-18837/8*z
[7]-67929/1750*z[2]^4-540/7*z[2]^3+2415*z[3]^2,(1, 0, 0, 0, 0, 0, 2, 0, 0)=72/
5*z[2]^2*z[3]-2989/8*z[7]-645*z[5]-120/7*z[2]^3+306*z[3]^2+60*z[2]*z[5],(1, 0,
0, 1, 0, 0, 1, 1, 0)=576/5*z[2]^2*z[3]+1575*z[2]*z[5]+1513*z[3]*z[5]-405*z[2]*
z[3]^2+216/5*z[3,5]-6840*z[5]-8085/2*z[7]-40008/875*z[2]^4-1080/7*z[2]^3+2766*
z[3]^2,(2, 1, 0, 0, 0, 0, 0, 0, 1)=1386/5*z[2]^2*z[3]+3150*z[2]*z[5]+1603*z[3]
*z[5]-624*z[2]*z[3]^2+378/5*z[3,5]-10755*z[5]-9263/2*z[7]-23379/875*z[2]^4-\
3540/7*z[2]^3+3543*z[3]^2,(1, 0, 1, 0, 0, 0, 0, 1, 1)=288/5*z[2]^2*z[3]+1575*z
[2]*z[5]+1072*z[3]*z[5]-261*z[2]*z[3]^2+108/5*z[3,5]-6840*z[5]-2779*z[7]-14634
/875*z[2]^4-1080/7*z[2]^3+1734*z[3]^2,(0, 0, 0, 0, 1, 0, 0, 0, 0)=-15*z[5],(0,
1, 1, 1, 0, 0, 0, 0, 1)=315*z[2]*z[5]-1197/4*z[7]-900*z[5]+47*z[3]*z[5]-18*z[2
]*z[3]^2+108*z[3]^2,(0, 1, 0, 2, 0, 0, 0, 1, 0)=135*z[2]*z[5]-1645/8*z[7]-450*
z[5]+49*z[3]*z[5]+126*z[3]^2-18*z[2]*z[3]^2,(0, 0, 0, 0, 0, 0, 4, 0, 0)=-371/4
*z[7]-60*z[5]+42*z[3]*z[5]+36*z[3]^2,(0, 0, 1, 0, 0, 0, 2, 1, 0)=150*z[2]*z[5]
-1253/2*z[7]-720*z[5]+203*z[3]*z[5]-48*z[2]*z[3]^2+324*z[3]^2,(1, 0, 0, 0, 0,
0, 2, 0, 1)=288/5*z[2]^2*z[3]+645*z[2]*z[5]+708*z[3]*z[5]-183*z[2]*z[3]^2+27/5
*z[3,5]-3420*z[5]-18739/8*z[7]-50607/1750*z[2]^4-540/7*z[2]^3+1383*z[3]^2,(1,
0, 3, 0, 0, 0, 0, 0, 0)=120*z[2]*z[5]+73*z[3]*z[5]-81/5*z[3,5]-1140*z[5]-3367/
8*z[7]-3099/1750*z[2]^4-180/7*z[2]^3+117*z[3]^2,(1, 2, 0, 0, 0, 0, 1, 0, 0)=36
*z[2]^2*z[3]+465*z[2]*z[5]+27/5*z[3,5]-12439/8*z[7]-1485*z[5]-38847/1750*z[2]^
4-240/7*z[2]^3+618*z[3]*z[5]-159*z[2]*z[3]^2+750*z[3]^2,(0, 0, 0, 0, 0, 0, 0,
0, 3)=-189/8*z[7]-45*z[5],(0, 1, 2, 1, 0, 0, 0, 0, 0)=135*z[2]*z[5]-1141/8*z[7
]-450*z[5]+18*z[3]*z[5]-6*z[2]*z[3]^2+54*z[3]^2,(0, 1, 0, 0, 0, 0, 0, 0, 2)=-\
28*z[7]-90*z[5]+12*z[3]^2+15*z[2]*z[5],(0, 0, 0, 0, 1, 0, 1, 0, 1)=45*z[2]*z[5
]-273/4*z[7]-180*z[5]+108*z[3]^2,(0, 0, 0, 0, 0, 0, 0, 4, 0)=-371/4*z[7]-60*z[
5]+42*z[3]*z[5]+36*z[3]^2,(0, 0, 1, 0, 2, 0, 1, 0, 0)=105*z[2]*z[5]-525/2*z[7]
-300*z[5]+121*z[3]*z[5]-66*z[2]*z[3]^2+264*z[3]^2,(0, 0, 0, 0, 2, 0, 0, 0, 2)=
45*z[2]*z[5]-371/4*z[7]-150*z[5]+57*z[3]*z[5]-18*z[2]*z[3]^2+108*z[3]^2,(0, 1,
0, 1, 0, 0, 0, 1, 0)=45*z[2]*z[5]-63*z[7]-180*z[5]+60*z[3]^2,(0, 0, 1, 0, 0, 1
, 0, 0, 1)=45*z[2]*z[5]-91/2*z[7]-270*z[5]+96*z[3]^2,(0, 1, 2, 0, 0, 1, 0, 0,
0)=135*z[2]*z[5]-1617/8*z[7]-450*z[5]+50*z[3]*z[5]-30*z[2]*z[3]^2+198*z[3]^2,(
1, 0, 1, 0, 0, 0, 0, 2, 0)=288/5*z[2]^2*z[3]+645*z[2]*z[5]+772*z[3]*z[5]-183*z
[2]*z[3]^2+27*z[3,5]-3420*z[5]-16835/8*z[7]-10863/350*z[2]^4-540/7*z[2]^3+1383
*z[3]^2,(0, 0, 0, 2, 2, 0, 0, 0, 0)=45*z[2]*z[5]-147/2*z[7]-150*z[5]+39*z[3]*z
[5]-18*z[2]*z[3]^2+108*z[3]^2,(0, 1, 0, 0, 0, 0, 1, 2, 0)=135*z[2]*z[5]-4753/8
*z[7]-450*z[5]+276*z[3]*z[5]-54*z[2]*z[3]^2+270*z[3]^2,(2, 0, 0, 0, 0, 1, 0, 0
, 1)=3672/5*z[2]^2*z[3]+3540*z[2]*z[5]+756/5*z[3,5]-14481/2*z[7]-16380*z[5]-\
85938/875*z[2]^4-5160/7*z[2]^3+3646*z[3]*z[5]-1092*z[2]*z[3]^2+8322*z[3]^2,(1,
0, 0, 0, 2, 0, 0, 0, 1)=324/5*z[2]^2*z[3]+465*z[2]*z[5]+27/5*z[3,5]-8281/8*z[7
]-1485*z[5]-15327/1750*z[2]^4-240/7*z[2]^3+506*z[3]*z[5]-255*z[2]*z[3]^2+1218*
z[3]^2,(0, 0, 0, 0, 0, 1, 2, 1, 0)=150*z[2]*z[5]-924*z[7]-720*z[5]+550*z[3]*z[
5]-72*z[2]*z[3]^2+540*z[3]^2,(0, 1, 1, 0, 2, 0, 0, 0, 0)=90*z[2]*z[5]-1561/8*z
[7]-225*z[5]+115*z[3]*z[5]-60*z[2]*z[3]^2+168*z[3]^2,(1, 0, 1, 0, 0, 0, 1, 0,
1)=288/5*z[2]^2*z[3]+1575*z[2]*z[5]+1029*z[3]*z[5]-261*z[2]*z[3]^2-54/5*z[3,5]
-6840*z[5]-11249/4*z[7]-5973/875*z[2]^4-1080/7*z[2]^3+1734*z[3]^2,(3, 1, 0, 0,
0, 0, 0, 0, 0)=5094/5*z[2]^2*z[3]+4890*z[2]*z[5]+1458/5*z[3,5]-38527/4*z[7]-\
17805*z[5]-175794/875*z[2]^4-1260*z[2]^3+4232*z[3]*z[5]-1254*z[2]*z[3]^2+7725*
z[3]^2,(1, 0, 0, 0, 0, 2, 0, 0, 1)=576/5*z[2]^2*z[3]+645*z[2]*z[5]+1027*z[3]*z
[5]-327*z[2]*z[3]^2+189/5*z[3,5]-3420*z[5]-19145/8*z[7]-67929/1750*z[2]^4-540/
7*z[2]^3+2415*z[3]^2,(0, 2, 1, 0, 0, 1, 0, 0, 0)=105*z[2]*z[5]-315*z[7]-300*z[
5]+84*z[3]*z[5]-42*z[2]*z[3]^2+168*z[3]^2,(0, 0, 1, 1, 2, 0, 0, 0, 0)=105*z[2]
*z[5]-329/2*z[7]-300*z[5]+80*z[3]*z[5]-54*z[2]*z[3]^2+216*z[3]^2,(1, 0, 1, 1,
0, 0, 1, 0, 0)=288/5*z[2]^2*z[3]+1575*z[2]*z[5]+1107*z[3]*z[5]-261*z[2]*z[3]^2
+216/5*z[3,5]-6840*z[5]-5005/2*z[7]-16488/875*z[2]^4-1080/7*z[2]^3+1734*z[3]^2
,(0, 1, 2, 0, 0, 0, 1, 0, 0)=135*z[2]*z[5]-1365/8*z[7]-450*z[5]+25*z[3]*z[5]+
126*z[3]^2-18*z[2]*z[3]^2,(1, 0, 1, 0, 1, 1, 0, 0, 0)=864/5*z[2]^2*z[3]+1395*z
[2]*z[5]+1343*z[3]*z[5]-621*z[2]*z[3]^2+324/5*z[3,5]-4380*z[5]-11179/4*z[7]-\
30102/875*z[2]^4-720/7*z[2]^3+3432*z[3]^2,(1, 0, 0, 1, 0, 0, 0, 0, 0)=-285*z[5
]-60/7*z[2]^3+39*z[3]^2,(0, 0, 2, 0, 1, 1, 0, 0, 0)=135*z[2]*z[5]-1841/8*z[7]-\
450*z[5]+121*z[3]*z[5]-42*z[2]*z[3]^2+306*z[3]^2,(0, 1, 0, 0, 0, 0, 1, 0, 1)=
45*z[2]*z[5]-259/4*z[7]-180*z[5]+60*z[3]^2,(1, 0, 0, 0, 2, 0, 0, 0, 0)=108/5*z
[2]^2*z[3]+60*z[2]*z[5]-1827/8*z[7]-300*z[5]-60/7*z[2]^3+309*z[3]^2,(1, 0, 1,
0, 0, 1, 1, 0, 0)=864/5*z[2]^2*z[3]+1575*z[2]*z[5]+1769*z[3]*z[5]-549*z[2]*z[3
]^2+162/5*z[3,5]-6840*z[5]-14777/4*z[7]-3903/125*z[2]^4-1080/7*z[2]^3+3798*z[3
]^2,(0, 0, 2, 1, 0, 0, 0, 1, 0)=150*z[2]*z[5]-273*z[7]-720*z[5]+99*z[3]*z[5]-\
12*z[2]*z[3]^2+108*z[3]^2,(0, 0, 0, 0, 0, 1, 0, 1, 2)=150*z[2]*z[5]-378*z[7]-\
720*z[5]+183*z[3]*z[5]-36*z[2]*z[3]^2+324*z[3]^2,(0, 0, 0, 0, 1, 0, 3, 0, 0)=-\
1687/8*z[7]-150*z[5]+128*z[3]*z[5]-12*z[2]*z[3]^2+126*z[3]^2+30*z[2]*z[5],(0,
0, 0, 1, 0, 0, 0, 2, 0)=15*z[2]*z[5]-525/8*z[7]-135*z[5]+48*z[3]^2,(0, 0, 0, 2
, 0, 0, 0, 0, 2)=60*z[2]*z[5]-189*z[7]-360*z[5]+23*z[3]*z[5],(1, 0, 0, 0, 0, 0
, 1, 0, 0)=-285*z[5]-60/7*z[2]^3+87*z[3]^2,(1, 0, 0, 1, 1, 0, 0, 0, 0)=108/5*z
[2]^2*z[3]+180*z[2]*z[5]-189*z[7]-885*z[5]-180/7*z[2]^3+459*z[3]^2,(0, 0, 0, 0
, 0, 0, 0, 1, 1)=-60*z[5]+12*z[3]^2,(0, 0, 2, 1, 0, 0, 0, 0, 0)=15*z[2]*z[5]-\
329/8*z[7]-135*z[5],(0, 0, 1, 1, 0, 0, 1, 1, 0)=360*z[2]*z[5]-728*z[7]-1440*z[
5]+230*z[3]*z[5]-72*z[2]*z[3]^2+432*z[3]^2,(1, 0, 2, 0, 0, 1, 0, 0, 0)=288/5*z
[2]^2*z[3]+645*z[2]*z[5]+636*z[3]*z[5]-135*z[2]*z[3]^2-27/5*z[3,5]-3420*z[5]-\
9149/8*z[7]-1713/1750*z[2]^4-540/7*z[2]^3+1383*z[3]^2,(1, 1, 0, 0, 1, 0, 1, 0,
0)=576/5*z[2]^2*z[3]+1215*z[2]*z[5]+54*z[3,5]-10787/4*z[7]-2970*z[5]-7011/175*
z[2]^4-480/7*z[2]^3+1689*z[3]*z[5]-549*z[2]*z[3]^2+2208*z[3]^2,(0, 0, 1, 0, 0,
1, 0, 0, 2)=150*z[2]*z[5]-259*z[7]-720*z[5]+174*z[3]*z[5]-24*z[2]*z[3]^2+216*z
[3]^2,(0, 0, 2, 0, 0, 0, 0, 1, 1)=150*z[2]*z[5]-595/2*z[7]-720*z[5]+101*z[3]*z
[5]-12*z[2]*z[3]^2+108*z[3]^2,(0, 0, 0, 0, 1, 3, 0, 0, 0)=30*z[2]*z[5]-2555/8*
z[7]-150*z[5]+201*z[3]*z[5]-24*z[2]*z[3]^2+198*z[3]^2,(0, 1, 0, 0, 0, 0, 0, 0,
0)=-15*z[5],(1, 0, 0, 0, 0, 1, 0, 0, 2)=288/5*z[2]^2*z[3]+645*z[2]*z[5]+749*z[
3]*z[5]-135*z[2]*z[3]^2+27/5*z[3,5]-3420*z[5]-11095/8*z[7]-15327/1750*z[2]^4-\
540/7*z[2]^3+1383*z[3]^2,(0, 0, 0, 0, 1, 2, 0, 0, 0)=15*z[2]*z[5]-511/4*z[7]-\
90*z[5]+108*z[3]^2,(0, 0, 0, 0, 0, 0, 2, 0, 2)=60*z[2]*z[5]-252*z[7]-360*z[5]+
46*z[3]*z[5]-12*z[2]*z[3]^2+108*z[3]^2,(0, 4, 0, 0, 0, 0, 0, 0, 0)=-28*z[7]-15
*z[5]+18*z[3]*z[5]+6*z[3]^2,(1, 0, 1, 2, 0, 0, 0, 0, 0)=645*z[2]*z[5]+415*z[3]
*z[5]-39*z[2]*z[3]^2+81/5*z[3,5]-3420*z[5]-9569/8*z[7]-28941/1750*z[2]^4-540/7
*z[2]^3+351*z[3]^2,(0, 0, 0, 0, 2, 0, 0, 0, 0)=-15*z[5]+18*z[3]^2,(0, 1, 0, 0,
2, 0, 0, 0, 0)=15*z[2]*z[5]-119/2*z[7]-45*z[5]+42*z[3]^2,(0, 0, 1, 0, 0, 0, 1,
1, 0)=45*z[2]*z[5]-119*z[7]-270*z[5]+96*z[3]^2,(0, 0, 0, 0, 1, 1, 0, 0, 1)=45*
z[2]*z[5]-77*z[7]-180*z[5]+144*z[3]^2,(0, 0, 0, 0, 1, 0, 0, 2, 1)=135*z[2]*z[5
]-2891/8*z[7]-450*z[5]+157*z[3]*z[5]-54*z[2]*z[3]^2+306*z[3]^2,(1, 1, 0, 0, 0,
1, 0, 1, 0)=792/5*z[2]^2*z[3]+1395*z[2]*z[5]+2132*z[3]*z[5]-621*z[2]*z[3]^2+
432/5*z[3,5]-4380*z[5]-18305/4*z[7]-73116/875*z[2]^4-720/7*z[2]^3+3108*z[3]^2,
(0, 1, 0, 2, 0, 0, 1, 0, 0)=135*z[2]*z[5]-1547/8*z[7]-450*z[5]+47*z[3]*z[5]-18
*z[2]*z[3]^2+126*z[3]^2,(1, 0, 2, 0, 0, 0, 0, 0, 1)=645*z[2]*z[5]+365*z[3]*z[5
]-39*z[2]*z[3]^2-81/5*z[3,5]-3420*z[5]-10143/8*z[7]-11619/1750*z[2]^4-540/7*z[
2]^3+351*z[3]^2,(1, 0, 0, 0, 0, 0, 0, 0, 3)=-5005/8*z[7]-1140*z[5]+111*z[3]*z[
5]+117*z[3]^2+120*z[2]*z[5]-27/5*z[3,5]-16713/1750*z[2]^4-180/7*z[2]^3,(2, 0,
0, 0, 0, 0, 0, 2, 0)=1836/5*z[2]^2*z[3]+1440*z[2]*z[5]+2564*z[3]*z[5]-468*z[2]
*z[3]^2+81*z[3,5]-8190*z[5]-49731/8*z[7]-8379/50*z[2]^4-2580/7*z[2]^3+4161*z[3
]^2,(1, 0, 0, 0, 0, 0, 0, 3, 0)=144/5*z[2]^2*z[3]+120*z[2]*z[5]+514*z[3]*z[5]-\
48*z[2]*z[3]^2+27/5*z[3,5]-1140*z[5]-10059/8*z[7]-42087/1750*z[2]^4-180/7*z[2]
^3+633*z[3]^2,(0, 1, 1, 0, 0, 0, 0, 0, 2)=135*z[2]*z[5]-1393/8*z[7]-450*z[5]+
17*z[3]*z[5]-6*z[2]*z[3]^2+54*z[3]^2,(0, 0, 2, 0, 0, 0, 0, 0, 2)=60*z[2]*z[5]-\
189*z[7]-360*z[5]+23*z[3]*z[5],(0, 2, 2, 0, 0, 0, 0, 0, 0)=45*z[2]*z[5]-147/2*
z[7]-150*z[5]-5*z[3]*z[5]-6*z[2]*z[3]^2+36*z[3]^2,(0, 3, 0, 0, 0, 0, 0, 1, 0)=
15*z[2]*z[5]-959/8*z[7]-75*z[5]+59*z[3]*z[5]-6*z[2]*z[3]^2+36*z[3]^2,(0, 0, 0,
1, 0, 1, 2, 0, 0)=150*z[2]*z[5]-546*z[7]-720*z[5]+259*z[3]*z[5]-60*z[2]*z[3]^2
+432*z[3]^2,(0, 0, 1, 0, 0, 1, 0, 0, 0)=-60*z[5]+24*z[3]^2,(0, 2, 0, 0, 1, 0,
1, 0, 0)=90*z[2]*z[5]-2233/8*z[7]-225*z[5]+223*z[3]*z[5]-48*z[2]*z[3]^2+156*z[
3]^2,(1, 0, 1, 1, 0, 0, 0, 0, 1)=1575*z[2]*z[5]+866*z[3]*z[5]-117*z[2]*z[3]^2+
162/5*z[3,5]-6840*z[5]-9877/4*z[7]-3063/125*z[2]^4-1080/7*z[2]^3+702*z[3]^2,(0
, 1, 0, 0, 1, 0, 0, 2, 0)=120*z[2]*z[5]-721/2*z[7]-300*z[5]+239*z[3]*z[5]-60*z
[2]*z[3]^2+240*z[3]^2,(0, 1, 0, 0, 0, 2, 1, 0, 0)=135*z[2]*z[5]-5733/8*z[7]-\
450*z[5]+365*z[3]*z[5]-90*z[2]*z[3]^2+414*z[3]^2,(0, 1, 0, 0, 3, 0, 0, 0, 0)=
15*z[2]*z[5]-175/2*z[7]-60*z[5]+96*z[3]*z[5]-18*z[2]*z[3]^2+60*z[3]^2,(1, 0, 0
, 3, 0, 0, 0, 0, 0)=120*z[2]*z[5]+73*z[3]*z[5]-81/5*z[3,5]-1140*z[5]-3367/8*z[
7]-3099/1750*z[2]^4-180/7*z[2]^3+117*z[3]^2,(0, 0, 1, 0, 1, 1, 0, 0, 1)=315*z[
2]*z[5]-441*z[7]-900*z[5]+228*z[3]*z[5]-126*z[2]*z[3]^2+612*z[3]^2,(1, 0, 1, 0
, 1, 0, 0, 1, 0)=648/5*z[2]^2*z[3]+1395*z[2]*z[5]+54*z[3,5]-4529/2*z[7]-4380*z
[5]-3483/175*z[2]^4-720/7*z[2]^3+1210*z[3]*z[5]-477*z[2]*z[3]^2+2724*z[3]^2,(0
, 0, 3, 0, 0, 0, 0, 0, 1)=30*z[2]*z[5]-231/2*z[7]-240*z[5]+10*z[3]*z[5],(0, 1,
1, 0, 0, 0, 0, 0, 0)=-45*z[5]+6*z[3]^2,(0, 1, 0, 0, 2, 0, 1, 0, 0)=90*z[2]*z[5
]-2261/8*z[7]-225*z[5]+224*z[3]*z[5]-72*z[2]*z[3]^2+204*z[3]^2,(0, 0, 0, 0, 2,
0, 1, 1, 0)=105*z[2]*z[5]-399*z[7]-300*z[5]+254*z[3]*z[5]-78*z[2]*z[3]^2+312*z
[3]^2,(0, 0, 0, 1, 0, 0, 0, 2, 1)=150*z[2]*z[5]-861/2*z[7]-720*z[5]+115*z[3]*z
[5]-36*z[2]*z[3]^2+216*z[3]^2,(0, 1, 0, 1, 0, 0, 1, 1, 0)=315*z[2]*z[5]-1323/2
*z[7]-900*z[5]+182*z[3]*z[5]-90*z[2]*z[3]^2+396*z[3]^2,(0, 0, 1, 0, 0, 2, 0, 0
, 0)=-581/8*z[7]-135*z[5]+96*z[3]^2+15*z[2]*z[5],(1, 1, 0, 1, 0, 0, 0, 1, 0)=
72*z[2]^2*z[3]+1395*z[2]*z[5]+216/5*z[3,5]-9429/4*z[7]-4380*z[5]-16488/875*z[2
]^4-720/7*z[2]^3+796*z[3]*z[5]-333*z[2]*z[3]^2+1692*z[3]^2,(1, 0, 0, 2, 0, 0,
0, 0, 1)=645*z[2]*z[5]+365*z[3]*z[5]-39*z[2]*z[3]^2-81/5*z[3,5]-3420*z[5]-\
10143/8*z[7]-11619/1750*z[2]^4-540/7*z[2]^3+351*z[3]^2,(1, 0, 0, 0, 0, 1, 0, 0
, 1)=144/5*z[2]^2*z[3]+180*z[2]*z[5]-665/2*z[7]-1290*z[5]-240/7*z[2]^3+612*z[3
]^2,(0, 0, 0, 1, 0, 1, 0, 0, 1)=45*z[2]*z[5]-91/2*z[7]-270*z[5]+96*z[3]^2,(0,
0, 2, 0, 0, 0, 0, 2, 0)=60*z[2]*z[5]-385/2*z[7]-360*z[5]+58*z[3]*z[5]-12*z[2]*
z[3]^2+108*z[3]^2,(0, 0, 0, 2, 0, 0, 0, 1, 1)=150*z[2]*z[5]-609/2*z[7]-720*z[5
]+105*z[3]*z[5]+108*z[3]^2-12*z[2]*z[3]^2,(0, 0, 0, 0, 0, 0, 2, 0, 1)=15*z[2]*
z[5]-595/8*z[7]-135*z[5]+48*z[3]^2,(0, 0, 0, 1, 0, 2, 0, 0, 1)=150*z[2]*z[5]-\
763/2*z[7]-720*z[5]+165*z[3]*z[5]-72*z[2]*z[3]^2+432*z[3]^2,(0, 0, 0, 0, 0, 0,
1, 3, 0)=30*z[2]*z[5]-350*z[7]-240*z[5]+159*z[3]*z[5]-12*z[2]*z[3]^2+144*z[3]^
2,(0, 0, 0, 1, 1, 0, 0, 0, 1)=45*z[2]*z[5]-133/4*z[7]-180*z[5]+72*z[3]^2,(0, 0
, 1, 0, 0, 0, 0, 0, 2)=-413/8*z[7]-135*z[5]+15*z[2]*z[5],(0, 2, 0, 0, 0, 0, 1,
0, 0)=15*z[2]*z[5]-483/8*z[7]-60*z[5]+30*z[3]^2,(0, 0, 0, 1, 0, 0, 0, 3, 0)=30
*z[2]*z[5]-224*z[7]-240*z[5]+72*z[3]*z[5]-12*z[2]*z[3]^2+108*z[3]^2,(0, 0, 1,
0, 0, 2, 1, 0, 0)=150*z[2]*z[5]-602*z[7]-720*z[5]+257*z[3]*z[5]-84*z[2]*z[3]^2
+540*z[3]^2,(2, 2, 0, 0, 0, 0, 0, 0, 0)=774/5*z[2]^2*z[3]+1050*z[2]*z[5]+243/5
*z[3,5]-26227/8*z[7]-3705*z[5]-156243/1750*z[2]^4-1200/7*z[2]^3+1314*z[3]*z[5]
-312*z[2]*z[3]^2+1662*z[3]^2,(0, 0, 2, 0, 0, 0, 0, 0, 0)=-30*z[5],(1, 0, 0, 1,
1, 0, 1, 0, 0)=648/5*z[2]^2*z[3]+1395*z[2]*z[5]+162/5*z[3,5]-2198*z[7]-4380*z[
5]-1383/125*z[2]^4-720/7*z[2]^3+1150*z[3]*z[5]-477*z[2]*z[3]^2+2724*z[3]^2,(1,
1, 0, 0, 0, 0, 1, 1, 0)=576/5*z[2]^2*z[3]+1395*z[2]*z[5]+324/5*z[3,5]-16499/4*
z[7]-4380*z[5]-59502/875*z[2]^4-720/7*z[2]^3+1793*z[3]*z[5]-477*z[2]*z[3]^2+
2400*z[3]^2,(0, 0, 0, 0, 1, 2, 0, 0, 1)=135*z[2]*z[5]-3857/8*z[7]-450*z[5]+186
*z[3]*z[5]-90*z[2]*z[3]^2+450*z[3]^2,(0, 0, 0, 0, 0, 0, 1, 0, 3)=-301/2*z[7]-\
240*z[5]+24*z[3]*z[5]+36*z[3]^2+30*z[2]*z[5],(1, 1, 0, 0, 1, 0, 0, 0, 0)=144/5
*z[2]^2*z[3]+180*z[2]*z[5]-1435/4*z[7]-600*z[5]-120/7*z[2]^3+438*z[3]^2,(1, 1,
1, 0, 0, 0, 1, 0, 0)=72*z[2]^2*z[3]+1395*z[2]*z[5]-108/5*z[3,5]-8631/4*z[7]-\
4380*z[5]+6714/875*z[2]^4-720/7*z[2]^3+570*z[3]*z[5]-333*z[2]*z[3]^2+1692*z[3]
^2,(0, 1, 1, 1, 1, 0, 0, 0, 0)=270*z[2]*z[5]-231*z[7]-600*z[5]+140*z[3]*z[5]-\
72*z[2]*z[3]^2+288*z[3]^2,(0, 2, 0, 1, 0, 0, 0, 1, 0)=105*z[2]*z[5]-525/2*z[7]
-300*z[5]+53*z[3]*z[5]-30*z[2]*z[3]^2+120*z[3]^2,(1, 1, 0, 1, 0, 0, 0, 0, 1)=
144/5*z[2]^2*z[3]+1395*z[2]*z[5]+506*z[3]*z[5]-189*z[2]*z[3]^2+162/5*z[3,5]-\
4380*z[5]-6363/4*z[7]-543/125*z[2]^4-720/7*z[2]^3+984*z[3]^2,(0, 0, 0, 1, 0, 1
, 0, 1, 1)=360*z[2]*z[5]-644*z[7]-1440*z[5]+341*z[3]*z[5]-108*z[2]*z[3]^2+648*
z[3]^2,(1, 0, 0, 1, 0, 1, 0, 1, 0)=864/5*z[2]^2*z[3]+1575*z[2]*z[5]+1769*z[3]*
z[5]-549*z[2]*z[3]^2+162/5*z[3,5]-6840*z[5]-14777/4*z[7]-3903/125*z[2]^4-1080/
7*z[2]^3+3798*z[3]^2,(1, 1, 0, 0, 0, 0, 0, 0, 1)=36/5*z[2]^2*z[3]+180*z[2]*z[5
]-889/4*z[7]-885*z[5]-180/7*z[2]^3+231*z[3]^2,(0, 0, 2, 0, 1, 0, 1, 0, 0)=135*
z[2]*z[5]-1645/8*z[7]-450*z[5]+125*z[3]*z[5]-30*z[2]*z[3]^2+234*z[3]^2,(2, 0,
0, 0, 0, 0, 0, 1, 0)=522/5*z[2]^2*z[3]+390*z[2]*z[5]-4213/4*z[7]-3105*z[5]-\
1140/7*z[2]^3+1269*z[3]^2,(0, 2, 0, 1, 1, 0, 0, 0, 0)=90*z[2]*z[5]-1561/8*z[7]
-225*z[5]+115*z[3]*z[5]-36*z[2]*z[3]^2+120*z[3]^2,(0, 2, 1, 1, 0, 0, 0, 0, 0)=
105*z[2]*z[5]-329/2*z[7]-300*z[5]+12*z[3]*z[5]-18*z[2]*z[3]^2+72*z[3]^2,(0, 0,
1, 0, 1, 0, 0, 0, 2)=135*z[2]*z[5]-1505/8*z[7]-450*z[5]+124*z[3]*z[5]-18*z[2]*
z[3]^2+162*z[3]^2,(0, 0, 0, 0, 2, 0, 0, 1, 0)=15*z[2]*z[5]-483/8*z[7]-60*z[5]+
66*z[3]^2,(0, 0, 0, 2, 0, 1, 0, 0, 0)=15*z[2]*z[5]-189/8*z[7]-135*z[5]+48*z[3]
^2,(0, 0, 0, 1, 0, 0, 1, 1, 0)=45*z[2]*z[5]-119*z[7]-270*z[5]+96*z[3]^2,(0, 0,
0, 0, 1, 0, 0, 0, 3)=-637/8*z[7]-150*z[5]+45*z[3]*z[5]+54*z[3]^2+30*z[2]*z[5],
(0, 0, 1, 1, 0, 0, 2, 0, 0)=150*z[2]*z[5]-385*z[7]-720*z[5]+117*z[3]*z[5]-36*z
[2]*z[3]^2+216*z[3]^2,(0, 1, 0, 0, 2, 1, 0, 0, 0)=90*z[2]*z[5]-2961/8*z[7]-225
*z[5]+333*z[3]*z[5]-84*z[2]*z[3]^2+240*z[3]^2,(0, 0, 0, 0, 0, 0, 0, 2, 2)=60*z
[2]*z[5]-252*z[7]-360*z[5]+46*z[3]*z[5]-12*z[2]*z[3]^2+108*z[3]^2,(0, 2, 0, 1,
0, 1, 0, 0, 0)=105*z[2]*z[5]-336*z[7]-300*z[5]+90*z[3]*z[5]-42*z[2]*z[3]^2+168
*z[3]^2,(0, 1, 0, 0, 0, 0, 0, 1, 1)=45*z[2]*z[5]-273/4*z[7]-180*z[5]+60*z[3]^2
,(0, 0, 0, 2, 0, 0, 0, 0, 1)=15*z[2]*z[5]-343/8*z[7]-135*z[5],(0, 0, 0, 1, 2,
0, 0, 0, 1)=105*z[2]*z[5]-623/4*z[7]-300*z[5]+79*z[3]*z[5]-54*z[2]*z[3]^2+216*
z[3]^2,(0, 0, 0, 1, 0, 0, 1, 0, 2)=150*z[2]*z[5]-707/2*z[7]-720*z[5]+96*z[3]*z
[5]-12*z[2]*z[3]^2+108*z[3]^2,(2, 0, 1, 0, 0, 1, 0, 0, 0)=3672/5*z[2]^2*z[3]+
3540*z[2]*z[5]+3533*z[3]*z[5]-1092*z[2]*z[3]^2+162*z[3,5]-16380*z[5]-27499/4*z
[7]-16197/175*z[2]^4-5160/7*z[2]^3+8322*z[3]^2,(0, 1, 0, 0, 0, 0, 0, 1, 2)=135
*z[2]*z[5]-1953/8*z[7]-450*z[5]+38*z[3]*z[5]-18*z[2]*z[3]^2+126*z[3]^2,(0, 0,
0, 2, 1, 0, 0, 1, 0)=135*z[2]*z[5]-1365/8*z[7]-450*z[5]+101*z[3]*z[5]-30*z[2]*
z[3]^2+234*z[3]^2,(0, 0, 0, 0, 0, 1, 1, 0, 0)=-60*z[5]+36*z[3]^2,(0, 0, 0, 0,
0, 0, 2, 1, 1)=150*z[2]*z[5]-1365/2*z[7]-720*z[5]+179*z[3]*z[5]-48*z[2]*z[3]^2
+324*z[3]^2,(2, 0, 0, 1, 0, 0, 1, 0, 0)=2304/5*z[2]^2*z[3]+3540*z[2]*z[5]+3056
*z[3]*z[5]-780*z[2]*z[3]^2+162*z[3,5]-16380*z[5]-27443/4*z[7]-18129/175*z[2]^4
-5160/7*z[2]^3+5838*z[3]^2,(0, 0, 2, 0, 1, 0, 0, 0, 0)=15*z[2]*z[5]-91/4*z[7]-\
90*z[5]+36*z[3]^2,(0, 1, 1, 0, 0, 0, 0, 1, 0)=45*z[2]*z[5]-217/4*z[7]-180*z[5]
+60*z[3]^2,(3, 0, 0, 0, 0, 1, 0, 0, 0)=10782/5*z[2]^2*z[3]+5490*z[2]*z[5]+7444
*z[3]*z[5]-1974*z[2]*z[3]^2+2538/5*z[3,5]-26385*z[5]-59663/4*z[7]-53082/125*z[
2]^4-12420/7*z[2]^3+16041*z[3]^2,(0, 0, 1, 0, 0, 0, 0, 2, 1)=150*z[2]*z[5]-847
/2*z[7]-720*z[5]+110*z[3]*z[5]-36*z[2]*z[3]^2+216*z[3]^2,(0, 1, 1, 0, 0, 0, 1,
0, 0)=45*z[2]*z[5]-105/2*z[7]-180*z[5]+60*z[3]^2,(0, 2, 0, 0, 0, 0, 0, 2, 0)=
45*z[2]*z[5]-210*z[7]-150*z[5]+95*z[3]*z[5]-18*z[2]*z[3]^2+84*z[3]^2,(0, 1, 0,
0, 0, 0, 1, 1, 1)=315*z[2]*z[5]-2821/4*z[7]-900*z[5]+157*z[3]*z[5]-90*z[2]*z[3
]^2+396*z[3]^2,(0, 0, 3, 0, 1, 0, 0, 0, 0)=-483/8*z[7]-150*z[5]+38*z[3]*z[5]+
54*z[3]^2+30*z[2]*z[5],(0, 0, 2, 0, 0, 0, 2, 0, 0)=60*z[2]*z[5]-399/2*z[7]-360
*z[5]+61*z[3]*z[5]-12*z[2]*z[3]^2+108*z[3]^2,(2, 0, 0, 1, 1, 0, 0, 0, 0)=2754/
5*z[2]^2*z[3]+3150*z[2]*z[5]-16755/4*z[7]-10755*z[5]+3258/175*z[2]^4-3540/7*z[
2]^3+2206*z[3]*z[5]-936*z[2]*z[3]^2+6027*z[3]^2,(0, 0, 1, 0, 0, 0, 1, 0, 2)=
150*z[2]*z[5]-357*z[7]-720*z[5]+99*z[3]*z[5]-12*z[2]*z[3]^2+108*z[3]^2,(0, 0,
0, 2, 1, 0, 1, 0, 0)=135*z[2]*z[5]-1379/8*z[7]-450*z[5]+100*z[3]*z[5]-30*z[2]*
z[3]^2+234*z[3]^2,(0, 0, 0, 1, 1, 0, 2, 0, 0)=135*z[2]*z[5]-2695/8*z[7]-450*z[
5]+156*z[3]*z[5]-54*z[2]*z[3]^2+306*z[3]^2,(0, 0, 2, 0, 0, 1, 0, 0, 1)=150*z[2
]*z[5]-224*z[7]-720*z[5]+160*z[3]*z[5]-24*z[2]*z[3]^2+216*z[3]^2,(0, 0, 0, 2,
0, 0, 1, 1, 0)=150*z[2]*z[5]-371*z[7]-720*z[5]+117*z[3]*z[5]-24*z[2]*z[3]^2+
216*z[3]^2,(1, 0, 0, 0, 1, 0, 0, 0, 0)=-225*z[5]-60/7*z[2]^3+111*z[3]^2,(0, 3,
0, 0, 0, 0, 1, 0, 0)=15*z[2]*z[5]-931/8*z[7]-75*z[5]+58*z[3]*z[5]-6*z[2]*z[3]^
2+36*z[3]^2,(0, 0, 0, 0, 0, 0, 1, 2, 1)=150*z[2]*z[5]-1365/2*z[7]-720*z[5]+179
*z[3]*z[5]-48*z[2]*z[3]^2+324*z[3]^2,(0, 0, 1, 1, 0, 0, 0, 1, 0)=45*z[2]*z[5]-\
63*z[7]-270*z[5]+48*z[3]^2,(1, 1, 0, 0, 0, 0, 0, 1, 0)=108/5*z[2]^2*z[3]+180*z
[2]*z[5]-448*z[7]-885*z[5]-180/7*z[2]^3+411*z[3]^2,(0, 0, 0, 0, 1, 0, 1, 2, 0)
=135*z[2]*z[5]-4697/8*z[7]-450*z[5]+346*z[3]*z[5]-66*z[2]*z[3]^2+378*z[3]^2,(0
, 0, 0, 0, 3, 0, 0, 1, 0)=15*z[2]*z[5]-931/8*z[7]-75*z[5]+82*z[3]*z[5]-18*z[2]
*z[3]^2+84*z[3]^2,(0, 0, 0, 1, 0, 0, 1, 0, 1)=45*z[2]*z[5]-147/2*z[7]-270*z[5]
+48*z[3]^2,(1, 0, 0, 0, 3, 0, 0, 0, 0)=108/5*z[2]^2*z[3]+60*z[2]*z[5]-4291/8*z
[7]-375*z[5]-336/25*z[2]^4-60/7*z[2]^3+328*z[3]*z[5]-72*z[2]*z[3]^2+399*z[3]^2
,(0, 0, 0, 0, 0, 2, 0, 0, 0)=-30*z[5]+24*z[3]^2,(0, 2, 0, 0, 0, 0, 0, 0, 0)=-\
15*z[5]+6*z[3]^2,(1, 0, 0, 0, 0, 0, 3, 0, 0)=144/5*z[2]^2*z[3]+120*z[2]*z[5]+
514*z[3]*z[5]-48*z[2]*z[3]^2+27/5*z[3,5]-1140*z[5]-10059/8*z[7]-42087/1750*z[2
]^4-180/7*z[2]^3+633*z[3]^2,(0, 0, 1, 1, 1, 0, 0, 0, 0)=45*z[2]*z[5]-35*z[7]-\
180*z[5]+72*z[3]^2,(0, 0, 0, 0, 0, 1, 0, 0, 1)=-60*z[5]+24*z[3]^2,(0, 0, 0, 0,
0, 0, 0, 2, 1)=15*z[2]*z[5]-595/8*z[7]-135*z[5]+48*z[3]^2,(0, 0, 0, 0, 0, 2, 0
, 0, 2)=60*z[2]*z[5]-210*z[7]-360*z[5]+96*z[3]*z[5]-24*z[2]*z[3]^2+216*z[3]^2,
(0, 0, 1, 1, 0, 0, 0, 0, 0)=-60*z[5],(0, 0, 0, 0, 1, 1, 0, 0, 0)=-45*z[5]+42*z
[3]^2,(1, 0, 0, 0, 0, 2, 0, 0, 0)=144/5*z[2]^2*z[3]+60*z[2]*z[5]-3717/8*z[7]-\
645*z[5]-120/7*z[2]^3+534*z[3]^2,(2, 0, 0, 0, 1, 0, 0, 0, 0)=666/5*z[2]^2*z[3]
+390*z[2]*z[5]-3065/4*z[7]-2205*z[5]-900/7*z[2]^3+1377*z[3]^2,(0, 0, 1, 0, 1,
0, 0, 0, 0)=-45*z[5]+18*z[3]^2,(0, 0, 0, 1, 1, 0, 1, 0, 1)=315*z[2]*z[5]-385*z
[7]-900*z[5]+223*z[3]*z[5]-90*z[2]*z[3]^2+468*z[3]^2,(0, 1, 2, 0, 1, 0, 0, 0,
0)=120*z[2]*z[5]-119*z[7]-300*z[5]+71*z[3]*z[5]-24*z[2]*z[3]^2+144*z[3]^2,(0,
2, 0, 1, 0, 0, 1, 0, 0)=105*z[2]*z[5]-1001/4*z[7]-300*z[5]+51*z[3]*z[5]-30*z[2
]*z[3]^2+120*z[3]^2,(1, 2, 0, 0, 0, 0, 0, 0, 0)=36/5*z[2]^2*z[3]+60*z[2]*z[5]-\
1827/8*z[7]-300*z[5]-60/7*z[2]^3+129*z[3]^2,(0, 1, 0, 1, 0, 1, 0, 0, 0)=45*z[2
]*z[5]-161/2*z[7]-180*z[5]+96*z[3]^2,(0, 0, 0, 0, 2, 0, 2, 0, 0)=45*z[2]*z[5]-\
210*z[7]-150*z[5]+139*z[3]*z[5]-30*z[2]*z[3]^2+156*z[3]^2,(0, 0, 1, 0, 0, 1, 2
, 0, 0)=150*z[2]*z[5]-553*z[7]-720*z[5]+262*z[3]*z[5]-60*z[2]*z[3]^2+432*z[3]^
2,(0, 0, 1, 0, 1, 0, 0, 1, 0)=45*z[2]*z[5]-231/4*z[7]-180*z[5]+108*z[3]^2,(0,
2, 0, 0, 0, 0, 0, 0, 2)=45*z[2]*z[5]-371/4*z[7]-150*z[5]+3*z[3]*z[5]-6*z[2]*z[
3]^2+36*z[3]^2,(2, 1, 0, 0, 0, 0, 1, 0, 0)=2466/5*z[2]^2*z[3]+3150*z[2]*z[5]+
648/5*z[3,5]-29439/4*z[7]-10755*z[5]-17742/125*z[2]^4-3540/7*z[2]^3+3046*z[3]*
z[5]-936*z[2]*z[3]^2+5307*z[3]^2,(1, 0, 0, 0, 1, 0, 1, 1, 0)=864/5*z[2]^2*z[3]
+1395*z[2]*z[5]+324/5*z[3,5]-16499/4*z[7]-4380*z[5]-59502/875*z[2]^4-720/7*z[2
]^3+2257*z[3]*z[5]-621*z[2]*z[3]^2+3432*z[3]^2,(0, 2, 0, 2, 0, 0, 0, 0, 0)=45*
z[2]*z[5]-189/2*z[7]-150*z[5]+8*z[3]*z[5]-6*z[2]*z[3]^2+36*z[3]^2,(1, 0, 0, 1,
0, 1, 1, 0, 0)=864/5*z[2]^2*z[3]+1575*z[2]*z[5]+1820*z[3]*z[5]-549*z[2]*z[3]^2
+324/5*z[3,5]-6840*z[5]-3661*z[7]-35982/875*z[2]^4-1080/7*z[2]^3+3798*z[3]^2,(
0, 1, 0, 0, 0, 0, 1, 0, 0)=-45*z[5]+18*z[3]^2,(1, 0, 2, 0, 0, 0, 0, 0, 0)=-\
1029/8*z[7]-645*z[5]-120/7*z[2]^3+78*z[3]^2+60*z[2]*z[5],(1, 0, 0, 0, 0, 3, 0,
0, 0)=288/5*z[2]^2*z[3]+120*z[2]*z[5]+821*z[3]*z[5]-96*z[2]*z[3]^2+27*z[3,5]-\
1140*z[5]-13055/8*z[7]-13863/350*z[2]^4-180/7*z[2]^3+1149*z[3]^2,(1, 1, 0, 0,
0, 2, 0, 0, 0)=504/5*z[2]^2*z[3]+585*z[2]*z[5]+1447*z[3]*z[5]-351*z[2]*z[3]^2+
54*z[3,5]-2190*z[5]-24255/8*z[7]-12363/175*z[2]^4-360/7*z[2]^3+1908*z[3]^2,(0,
1, 1, 0, 1, 0, 1, 0, 0)=270*z[2]*z[5]-791/2*z[7]-600*z[5]+194*z[3]*z[5]-108*z[
2]*z[3]^2+384*z[3]^2,(0, 0, 0, 0, 0, 2, 0, 2, 0)=60*z[2]*z[5]-987/2*z[7]-360*z
[5]+290*z[3]*z[5]-36*z[2]*z[3]^2+324*z[3]^2,(0, 1, 0, 0, 0, 1, 0, 1, 1)=315*z[
2]*z[5]-1463/2*z[7]-900*z[5]+228*z[3]*z[5]-126*z[2]*z[3]^2+540*z[3]^2,(0, 0, 0
, 0, 0, 2, 1, 0, 0)=-1057/8*z[7]-135*z[5]+120*z[3]^2+15*z[2]*z[5],(1, 0, 0, 0,
1, 1, 1, 0, 0)=216*z[2]^2*z[3]+1395*z[2]*z[5]+2456*z[3]*z[5]-765*z[2]*z[3]^2+
432/5*z[3,5]-4380*z[5]-18305/4*z[7]-73116/875*z[2]^4-720/7*z[2]^3+4140*z[3]^2,
(0, 1, 0, 0, 2, 0, 0, 1, 0)=90*z[2]*z[5]-2233/8*z[7]-225*z[5]+223*z[3]*z[5]-72
*z[2]*z[3]^2+204*z[3]^2,(0, 0, 0, 4, 0, 0, 0, 0, 0)=-119/4*z[7]-60*z[5]-z[3]*z
[5],(0, 0, 0, 0, 0, 0, 0, 0, 4)=-189/4*z[7]-60*z[5],(2, 0, 0, 0, 0, 1, 0, 0, 0
)=162*z[2]^2*z[3]+390*z[2]*z[5]-4549/4*z[7]-3105*z[5]-1140/7*z[2]^3+1797*z[3]^
2,(0, 1, 0, 0, 0, 0, 2, 0, 1)=135*z[2]*z[5]-2891/8*z[7]-450*z[5]+71*z[3]*z[5]-\
42*z[2]*z[3]^2+198*z[3]^2,(0, 0, 0, 0, 0, 0, 1, 0, 2)=-413/8*z[7]-135*z[5]+24*
z[3]^2+15*z[2]*z[5],(0, 0, 1, 0, 0, 0, 0, 1, 2)=150*z[2]*z[5]-707/2*z[7]-720*z
[5]+96*z[3]*z[5]-12*z[2]*z[3]^2+108*z[3]^2,(0, 2, 0, 0, 2, 0, 0, 0, 0)=30*z[2]
*z[5]-119*z[7]-90*z[5]+144*z[3]*z[5]-24*z[2]*z[3]^2+72*z[3]^2,(0, 0, 1, 2, 0,
1, 0, 0, 0)=150*z[2]*z[5]-217*z[7]-720*z[5]+158*z[3]*z[5]-24*z[2]*z[3]^2+216*z
[3]^2,(2, 0, 0, 0, 1, 0, 0, 0, 1)=2754/5*z[2]^2*z[3]+3150*z[2]*z[5]+2551*z[3]*
z[5]-936*z[2]*z[3]^2+378/5*z[3,5]-10755*z[5]-9263/2*z[7]-19599/875*z[2]^4-3540
/7*z[2]^3+6027*z[3]^2,(0, 1, 0, 0, 1, 1, 0, 1, 0)=270*z[2]*z[5]-1701/2*z[7]-\
600*z[5]+531*z[3]*z[5]-180*z[2]*z[3]^2+576*z[3]^2,(1, 0, 0, 0, 1, 0, 0, 1, 1)=
648/5*z[2]^2*z[3]+1395*z[2]*z[5]+1186*z[3]*z[5]-477*z[2]*z[3]^2+54/5*z[3,5]-\
4380*z[5]-9653/4*z[7]-7827/875*z[2]^4-720/7*z[2]^3+2724*z[3]^2,(0, 0, 1, 0, 0,
0, 0, 1, 1)=45*z[2]*z[5]-147/2*z[7]-270*z[5]+48*z[3]^2,(2, 0, 0, 2, 0, 0, 0, 0
, 0)=468/5*z[2]^2*z[3]+1440*z[2]*z[5]+928*z[3]*z[5]-156*z[2]*z[3]^2-243/5*z[3,
5]-8190*z[5]-20555/8*z[7]-19857/1750*z[2]^4-2580/7*z[2]^3+1677*z[3]^2,(0, 0, 1
, 0, 1, 1, 0, 1, 0)=315*z[2]*z[5]-700*z[7]-900*z[5]+295*z[3]*z[5]-162*z[2]*z[3
]^2+756*z[3]^2,(1, 0, 2, 0, 0, 0, 1, 0, 0)=144/5*z[2]^2*z[3]+645*z[2]*z[5]+460
*z[3]*z[5]-87*z[2]*z[3]^2-27*z[3,5]-3420*z[5]-10409/8*z[7]+57/50*z[2]^4-540/7*
z[2]^3+867*z[3]^2,(0, 1, 0, 1, 1, 0, 0, 0, 0)=45*z[2]*z[5]-161/4*z[7]-120*z[5]
+72*z[3]^2,(1, 0, 1, 1, 0, 1, 0, 0, 0)=576/5*z[2]^2*z[3]+1575*z[2]*z[5]+1408*z
[3]*z[5]-405*z[2]*z[3]^2+54*z[3,5]-6840*z[5]-8883/4*z[7]-2307/175*z[2]^4-1080/
7*z[2]^3+2766*z[3]^2,(0, 0, 0, 0, 0, 1, 1, 0, 2)=150*z[2]*z[5]-378*z[7]-720*z[
5]+183*z[3]*z[5]-36*z[2]*z[3]^2+324*z[3]^2,(1, 0, 0, 0, 0, 2, 0, 1, 0)=144*z[2
]^2*z[3]+645*z[2]*z[5]+1892*z[3]*z[5]-375*z[2]*z[3]^2+297/5*z[3,5]-3420*z[5]-\
29785/8*z[7]-130437/1750*z[2]^4-540/7*z[2]^3+2931*z[3]^2,(1, 0, 0, 0, 1, 2, 0,
0, 0)=648/5*z[2]^2*z[3]+585*z[2]*z[5]+1579*z[3]*z[5]-399*z[2]*z[3]^2+54*z[3,5]
-2190*z[5]-24255/8*z[7]-12363/175*z[2]^4-360/7*z[2]^3+2424*z[3]^2,(1, 0, 0, 0,
0, 0, 0, 1, 0)=-285*z[5]-60/7*z[2]^3+87*z[3]^2,(0, 0, 3, 1, 0, 0, 0, 0, 0)=30*
z[2]*z[5]-112*z[7]-240*z[5]+9*z[3]*z[5],(0, 0, 0, 2, 1, 0, 0, 0, 0)=15*z[2]*z[
5]-63/4*z[7]-90*z[5]+36*z[3]^2,(0, 0, 0, 0, 2, 2, 0, 0, 0)=45*z[2]*z[5]-623/2*
z[7]-150*z[5]+216*z[3]*z[5]-42*z[2]*z[3]^2+204*z[3]^2,(0, 1, 0, 0, 0, 2, 0, 1,
0)=135*z[2]*z[5]-5789/8*z[7]-450*z[5]+367*z[3]*z[5]-90*z[2]*z[3]^2+414*z[3]^2,
(0, 1, 0, 0, 0, 0, 0, 2, 1)=135*z[2]*z[5]-3003/8*z[7]-450*z[5]+87*z[3]*z[5]-42
*z[2]*z[3]^2+198*z[3]^2,(0, 1, 0, 1, 1, 0, 0, 0, 1)=270*z[2]*z[5]-469/2*z[7]-\
600*z[5]+141*z[3]*z[5]-72*z[2]*z[3]^2+288*z[3]^2,(0, 0, 1, 1, 0, 0, 0, 0, 2)=
150*z[2]*z[5]-371*z[7]-720*z[5]+44*z[3]*z[5],(0, 0, 0, 0, 0, 0, 0, 3, 1)=30*z[
2]*z[5]-483/2*z[7]-240*z[5]+64*z[3]*z[5]-12*z[2]*z[3]^2+108*z[3]^2,(0, 1, 0, 0
, 0, 0, 2, 1, 0)=135*z[2]*z[5]-4697/8*z[7]-450*z[5]+270*z[3]*z[5]-54*z[2]*z[3]
^2+270*z[3]^2,(0, 0, 0, 1, 1, 1, 0, 1, 0)=315*z[2]*z[5]-2709/4*z[7]-900*z[5]+
290*z[3]*z[5]-162*z[2]*z[3]^2+756*z[3]^2,(0, 1, 1, 0, 0, 1, 0, 1, 0)=315*z[2]*
z[5]-686*z[7]-900*z[5]+209*z[3]*z[5]-126*z[2]*z[3]^2+540*z[3]^2,(0, 0, 1, 0, 0
, 1, 1, 0, 1)=360*z[2]*z[5]-644*z[7]-1440*z[5]+341*z[3]*z[5]-108*z[2]*z[3]^2+
648*z[3]^2,(1, 0, 1, 0, 0, 0, 0, 0, 2)=645*z[2]*z[5]+403*z[3]*z[5]-39*z[2]*z[3
]^2-27/5*z[3,5]-3420*z[5]-11781/8*z[7]-25233/1750*z[2]^4-540/7*z[2]^3+351*z[3]
^2,(0, 0, 0, 1, 0, 0, 0, 1, 0)=-60*z[5]+12*z[3]^2,(0, 1, 0, 0, 0, 0, 0, 2, 0)=
15*z[2]*z[5]-329/4*z[7]-90*z[5]+48*z[3]^2,(0, 0, 0, 0, 2, 1, 1, 0, 0)=105*z[2]
*z[5]-959/2*z[7]-300*z[5]+285*z[3]*z[5]-90*z[2]*z[3]^2+360*z[3]^2,(0, 0, 0, 1,
0, 0, 1, 0, 0)=-60*z[5]+12*z[3]^2,(0, 0, 0, 0, 0, 1, 0, 2, 0)=15*z[2]*z[5]-917
/8*z[7]-135*z[5]+96*z[3]^2,(1, 0, 0, 0, 0, 1, 0, 2, 0)=576/5*z[2]^2*z[3]+645*z
[2]*z[5]+1761*z[3]*z[5]-279*z[2]*z[3]^2+189/5*z[3,5]-3420*z[5]-26789/8*z[7]-\
103209/1750*z[2]^4-540/7*z[2]^3+2415*z[3]^2,(0, 0, 0, 0, 0, 0, 2, 0, 0)=-30*z[
5]+12*z[3]^2,(0, 0, 0, 0, 0, 0, 0, 3, 0)=-371/8*z[7]-45*z[5]+24*z[3]^2,(0, 2,
0, 0, 0, 0, 0, 1, 1)=105*z[2]*z[5]-1043/4*z[7]-300*z[5]+52*z[3]*z[5]-30*z[2]*z
[3]^2+120*z[3]^2,(0, 0, 0, 0, 0, 0, 1, 2, 0)=15*z[2]*z[5]-1029/8*z[7]-135*z[5]
+72*z[3]^2,(0, 0, 1, 0, 0, 0, 0, 2, 0)=-511/8*z[7]-135*z[5]+48*z[3]^2+15*z[2]*
z[5],(0, 0, 0, 1, 0, 1, 1, 1, 0)=360*z[2]*z[5]-1057*z[7]-1440*z[5]+505*z[3]*z[
5]-144*z[2]*z[3]^2+864*z[3]^2,(1, 1, 0, 0, 0, 0, 1, 0, 0)=108/5*z[2]^2*z[3]+
180*z[2]*z[5]-434*z[7]-885*z[5]-180/7*z[2]^3+411*z[3]^2,(3, 0, 1, 0, 0, 0, 0,
0, 0)=4446/5*z[2]^2*z[3]+5490*z[2]*z[5]+4016*z[3]*z[5]-1014*z[2]*z[3]^2+162*z[
3,5]-26385*z[5]-35023/4*z[7]-13278/175*z[2]^4-12420/7*z[2]^3+8073*z[3]^2,(1, 0
, 0, 1, 1, 1, 0, 0, 0)=864/5*z[2]^2*z[3]+1395*z[2]*z[5]+1214*z[3]*z[5]-621*z[2
]*z[3]^2+108/5*z[3,5]-4380*z[5]-10647/4*z[7]-14634/875*z[2]^4-720/7*z[2]^3+
3432*z[3]^2,(0, 0, 0, 0, 1, 1, 2, 0, 0)=135*z[2]*z[5]-4921/8*z[7]-450*z[5]+374
*z[3]*z[5]-78*z[2]*z[3]^2+450*z[3]^2,(1, 0, 0, 0, 1, 1, 0, 1, 0)=216*z[2]^2*z[
3]+1395*z[2]*z[5]+2387*z[3]*z[5]-765*z[2]*z[3]^2+324/5*z[3,5]-4380*z[5]-18039/
4*z[7]-65382/875*z[2]^4-720/7*z[2]^3+4140*z[3]^2,(1, 0, 2, 1, 0, 0, 0, 0, 0)=
645*z[2]*z[5]+415*z[3]*z[5]-39*z[2]*z[3]^2+81/5*z[3,5]-3420*z[5]-9569/8*z[7]-\
28941/1750*z[2]^4-540/7*z[2]^3+351*z[3]^2,(0, 0, 1, 1, 0, 1, 1, 0, 0)=360*z[2]
*z[5]-595*z[7]-1440*z[5]+322*z[3]*z[5]-108*z[2]*z[3]^2+648*z[3]^2,(1, 1, 1, 0,
0, 0, 0, 0, 1)=144/5*z[2]^2*z[3]+1395*z[2]*z[5]+349*z[3]*z[5]-189*z[2]*z[3]^2-\
54/5*z[3,5]-4380*z[5]-5831/4*z[7]+11667/875*z[2]^4-720/7*z[2]^3+984*z[3]^2,(1,
2, 0, 0, 1, 0, 0, 0, 0)=36*z[2]^2*z[3]+405*z[2]*z[5]+108/5*z[3,5]-9933/8*z[7]-\
1125*z[5]-23754/875*z[2]^4-180/7*z[2]^3+940*z[3]*z[5]-183*z[2]*z[3]^2+717*z[3]
^2,(0, 0, 0, 0, 1, 0, 1, 0, 0)=-45*z[5]+30*z[3]^2,(0, 1, 0, 0, 1, 0, 1, 0, 1)=
270*z[2]*z[5]-413*z[7]-600*z[5]+207*z[3]*z[5]-108*z[2]*z[3]^2+384*z[3]^2,(1, 0
, 0, 0, 0, 0, 1, 1, 0)=144/5*z[2]^2*z[3]+180*z[2]*z[5]-2821/4*z[7]-1290*z[5]-\
240/7*z[2]^3+612*z[3]^2,(2, 0, 0, 0, 0, 1, 0, 1, 0)=1008*z[2]^2*z[3]+3540*z[2]
*z[5]+5933*z[3]*z[5]-1404*z[2]*z[3]^2+1458/5*z[3,5]-16380*z[5]-47015/4*z[7]-\
264729/875*z[2]^4-5160/7*z[2]^3+10806*z[3]^2,(3, 0, 0, 0, 1, 0, 0, 0, 0)=8262/
5*z[2]^2*z[3]+4890*z[2]*z[5]+1458/5*z[3,5]-38527/4*z[7]-17805*z[5]-160674/875*
z[2]^4-1260*z[2]^3+5240*z[3]*z[5]-1734*z[2]*z[3]^2+11709*z[3]^2,(0, 0, 1, 1, 0
, 0, 0, 0, 1)=45*z[2]*z[5]-329/4*z[7]-270*z[5],(1, 0, 0, 0, 0, 1, 1, 0, 0)=216
/5*z[2]^2*z[3]+180*z[2]*z[5]-2681/4*z[7]-1290*z[5]-240/7*z[2]^3+840*z[3]^2,(0,
0, 0, 0, 1, 2, 0, 1, 0)=135*z[2]*z[5]-5733/8*z[7]-450*z[5]+401*z[3]*z[5]-102*z
[2]*z[3]^2+522*z[3]^2,(0, 0, 2, 0, 0, 0, 0, 1, 0)=-259/8*z[7]-135*z[5]+24*z[3]
^2+15*z[2]*z[5],(1, 0, 1, 0, 0, 1, 0, 0, 1)=576/5*z[2]^2*z[3]+1575*z[2]*z[5]+
108/5*z[3,5]-2331*z[7]-6840*z[5]-2874/875*z[2]^4-1080/7*z[2]^3+1385*z[3]*z[5]-\
405*z[2]*z[3]^2+2766*z[3]^2,(1, 0, 0, 0, 0, 0, 0, 0, 0)=-60*z[5],(3, 0, 0, 0,
0, 0, 0, 0, 0)=936/5*z[2]^2*z[3]+600*z[2]*z[5]-1203*z[7]-4980*z[5]-2640/7*z[2]
^3+1716*z[3]^2,(0, 1, 1, 0, 1, 1, 0, 0, 0)=270*z[2]*z[5]-553*z[7]-600*z[5]+246
*z[3]*z[5]-144*z[2]*z[3]^2+480*z[3]^2,(0, 2, 0, 0, 0, 1, 0, 1, 0)=105*z[2]*z[5
]-959/2*z[7]-300*z[5]+237*z[3]*z[5]-54*z[2]*z[3]^2+216*z[3]^2,(1, 1, 1, 0, 0,
0, 0, 1, 0)=72*z[2]^2*z[3]+1395*z[2]*z[5]+162/5*z[3,5]-2198*z[7]-4380*z[5]-\
1383/125*z[2]^4-720/7*z[2]^3+726*z[3]*z[5]-333*z[2]*z[3]^2+1692*z[3]^2,(2, 1,
0, 1, 0, 0, 0, 0, 0)=1386/5*z[2]^2*z[3]+3150*z[2]*z[5]+864/5*z[3,5]-17987/4*z[
7]-10755*z[5]-49362/875*z[2]^4-3540/7*z[2]^3+1830*z[3]*z[5]-624*z[2]*z[3]^2+
3543*z[3]^2,(0, 0, 0, 0, 0, 2, 0, 1, 0)=-1057/8*z[7]-135*z[5]+120*z[3]^2+15*z[
2]*z[5],(1, 0, 0, 0, 1, 0, 0, 0, 2)=585*z[2]*z[5]-7483/8*z[7]-2190*z[5]-852/
175*z[2]^4-360/7*z[2]^3+541*z[3]*z[5]-111*z[2]*z[3]^2+1008*z[3]^2+216/5*z[2]^2
*z[3],(0, 0, 1, 2, 0, 0, 0, 1, 0)=150*z[2]*z[5]-553/2*z[7]-720*z[5]+100*z[3]*z
[5]-12*z[2]*z[3]^2+108*z[3]^2,(1, 0, 1, 1, 0, 0, 0, 0, 0)=180*z[2]*z[5]-973/4*
z[7]-1290*z[5]-240/7*z[2]^3+156*z[3]^2,(0, 0, 1, 0, 2, 1, 0, 0, 0)=105*z[2]*z[
5]-336*z[7]-300*z[5]+138*z[3]*z[5]-78*z[2]*z[3]^2+312*z[3]^2,(0, 1, 0, 0, 0, 2
, 0, 0, 0)=15*z[2]*z[5]-511/4*z[7]-90*z[5]+84*z[3]^2,(0, 0, 0, 0, 3, 0, 1, 0,
0)=15*z[2]*z[5]-959/8*z[7]-75*z[5]+83*z[3]*z[5]-18*z[2]*z[3]^2+84*z[3]^2,(1, 0
, 1, 1, 0, 0, 0, 1, 0)=288/5*z[2]^2*z[3]+1575*z[2]*z[5]+1107*z[3]*z[5]-261*z[2
]*z[3]^2+216/5*z[3,5]-6840*z[5]-5005/2*z[7]-16488/875*z[2]^4-1080/7*z[2]^3+
1734*z[3]^2,(0, 0, 0, 1, 0, 3, 0, 0, 0)=-273*z[7]-240*z[5]+111*z[3]*z[5]-24*z[
2]*z[3]^2+216*z[3]^2+30*z[2]*z[5],(0, 1, 0, 0, 0, 0, 1, 0, 2)=135*z[2]*z[5]-\
1897/8*z[7]-450*z[5]+28*z[3]*z[5]-18*z[2]*z[3]^2+126*z[3]^2,(0, 0, 0, 0, 1, 0,
0, 0, 1)=-45*z[5]+18*z[3]^2,(0, 0, 0, 0, 0, 0, 1, 0, 0)=-15*z[5],(0, 0, 1, 0,
1, 0, 1, 1, 0)=315*z[2]*z[5]-1323/2*z[7]-900*z[5]+304*z[3]*z[5]-126*z[2]*z[3]^
2+612*z[3]^2,(0, 0, 0, 0, 0, 1, 0, 3, 0)=30*z[2]*z[5]-322*z[7]-240*z[5]+191*z[
3]*z[5]-12*z[2]*z[3]^2+180*z[3]^2,(0, 0, 1, 0, 1, 0, 0, 2, 0)=135*z[2]*z[5]-\
2695/8*z[7]-450*z[5]+152*z[3]*z[5]-54*z[2]*z[3]^2+306*z[3]^2,(0, 1, 0, 1, 0, 0
, 1, 0, 0)=45*z[2]*z[5]-231/4*z[7]-180*z[5]+60*z[3]^2,(0, 1, 0, 1, 0, 0, 0, 1,
1)=315*z[2]*z[5]-1673/4*z[7]-900*z[5]+98*z[3]*z[5]-54*z[2]*z[3]^2+252*z[3]^2,(
0, 0, 0, 0, 1, 0, 0, 1, 1)=45*z[2]*z[5]-259/4*z[7]-180*z[5]+108*z[3]^2,(0, 0,
1, 0, 0, 3, 0, 0, 0)=-273*z[7]-240*z[5]+111*z[3]*z[5]-24*z[2]*z[3]^2+216*z[3]^
2+30*z[2]*z[5],(0, 0, 1, 0, 1, 1, 0, 0, 0)=45*z[2]*z[5]-161/2*z[7]-180*z[5]+
144*z[3]^2,(2, 0, 1, 0, 0, 0, 0, 0, 0)=234/5*z[2]^2*z[3]+390*z[2]*z[5]-2309/4*
z[7]-3105*z[5]-1140/7*z[2]^3+741*z[3]^2,(0, 2, 0, 0, 0, 0, 2, 0, 0)=45*z[2]*z[
5]-399/2*z[7]-150*z[5]+88*z[3]*z[5]-18*z[2]*z[3]^2+84*z[3]^2,(0, 0, 2, 0, 0, 1
, 1, 0, 0)=150*z[2]*z[5]-308*z[7]-720*z[5]+164*z[3]*z[5]-36*z[2]*z[3]^2+324*z[
3]^2,(1, 0, 0, 0, 0, 2, 1, 0, 0)=144*z[2]^2*z[3]+645*z[2]*z[5]+1892*z[3]*z[5]-\
375*z[2]*z[3]^2+297/5*z[3,5]-3420*z[5]-29785/8*z[7]-130437/1750*z[2]^4-540/7*z
[2]^3+2931*z[3]^2,(2, 0, 0, 0, 1, 0, 0, 1, 0)=3834/5*z[2]^2*z[3]+3150*z[2]*z[5
]+648/5*z[3,5]-29439/4*z[7]-10755*z[5]-17202/125*z[2]^4-3540/7*z[2]^3+3874*z[3
]*z[5]-1248*z[2]*z[3]^2+7791*z[3]^2,(1, 0, 0, 0, 1, 0, 0, 0, 1)=108/5*z[2]^2*z
[3]+180*z[2]*z[5]-889/4*z[7]-885*z[5]-180/7*z[2]^3+459*z[3]^2,(0, 1, 0, 0, 1,
0, 0, 0, 1)=45*z[2]*z[5]-161/4*z[7]-120*z[5]+72*z[3]^2,(0, 0, 0, 0, 2, 1, 0, 0
, 0)=15*z[2]*z[5]-735/8*z[7]-60*z[5]+78*z[3]^2,(0, 0, 2, 0, 0, 0, 1, 0, 1)=150
*z[2]*z[5]-609/2*z[7]-720*z[5]+105*z[3]*z[5]+108*z[3]^2-12*z[2]*z[3]^2,(0, 0,
1, 0, 0, 0, 0, 0, 3)=-301/2*z[7]-240*z[5]+12*z[3]*z[5]+30*z[2]*z[5],(0, 2, 1,
0, 1, 0, 0, 0, 0)=90*z[2]*z[5]-1505/8*z[7]-225*z[5]+113*z[3]*z[5]-36*z[2]*z[3]
^2+120*z[3]^2,(0, 0, 0, 2, 0, 1, 0, 0, 1)=150*z[2]*z[5]-224*z[7]-720*z[5]+160*
z[3]*z[5]-24*z[2]*z[3]^2+216*z[3]^2,(0, 0, 0, 0, 3, 0, 0, 0, 0)=-28*z[7]-15*z[
5]+18*z[3]^2,(1, 0, 0, 1, 0, 0, 0, 2, 0)=288/5*z[2]^2*z[3]+645*z[2]*z[5]+725*z
[3]*z[5]-183*z[2]*z[3]^2-27/5*z[3,5]-3420*z[5]-17101/8*z[7]-36993/1750*z[2]^4-\
540/7*z[2]^3+1383*z[3]^2,(0, 0, 0, 0, 0, 1, 1, 2, 0)=150*z[2]*z[5]-924*z[7]-\
720*z[5]+550*z[3]*z[5]-72*z[2]*z[3]^2+540*z[3]^2,(0, 2, 0, 0, 0, 0, 0, 0, 1)=
15*z[2]*z[5]-259/8*z[7]-60*z[5]+18*z[3]^2,(0, 1, 3, 0, 0, 0, 0, 0, 0)=30*z[2]*
z[5]-371/8*z[7]-150*z[5]-5*z[3]*z[5]+18*z[3]^2,(0, 1, 0, 0, 0, 1, 1, 0, 1)=315
*z[2]*z[5]-1435/2*z[7]-900*z[5]+216*z[3]*z[5]-126*z[2]*z[3]^2+540*z[3]^2,(2, 1
, 0, 0, 1, 0, 0, 0, 0)=2628/5*z[2]^2*z[3]+2760*z[2]*z[5]+918/5*z[3,5]-21915/4*
z[7]-7410*z[5]-106359/875*z[2]^4-2400/7*z[2]^3+3472*z[3]*z[5]-1092*z[2]*z[3]^2
+5088*z[3]^2,(2, 1, 1, 0, 0, 0, 0, 0, 0)=1386/5*z[2]^2*z[3]+3150*z[2]*z[5]-\
16755/4*z[7]-10755*z[5]+2502/175*z[2]^4-3540/7*z[2]^3+1378*z[3]*z[5]-624*z[2]*
z[3]^2+3543*z[3]^2,(0, 1, 0, 0, 1, 2, 0, 0, 0)=120*z[2]*z[5]-574*z[7]-300*z[5]
+408*z[3]*z[5]-96*z[2]*z[3]^2+336*z[3]^2,(1, 0, 0, 0, 0, 0, 0, 1, 1)=72/5*z[2]
^2*z[3]+180*z[2]*z[5]-777/2*z[7]-1290*z[5]-240/7*z[2]^3+384*z[3]^2,(0, 1, 0, 0
, 0, 1, 0, 1, 0)=45*z[2]*z[5]-168*z[7]-180*z[5]+132*z[3]^2,(0, 1, 0, 0, 0, 0,
2, 0, 0)=15*z[2]*z[5]-315/4*z[7]-90*z[5]+48*z[3]^2,(0, 1, 1, 1, 0, 0, 1, 0, 0)
=315*z[2]*z[5]-707/2*z[7]-900*z[5]+79*z[3]*z[5]-54*z[2]*z[3]^2+252*z[3]^2,(1,
0, 1, 0, 1, 0, 1, 0, 0)=648/5*z[2]^2*z[3]+1395*z[2]*z[5]+216/5*z[3,5]-9429/4*z
[7]-4380*z[5]-16488/875*z[2]^4-720/7*z[2]^3+1260*z[3]*z[5]-477*z[2]*z[3]^2+
2724*z[3]^2,(0, 0, 2, 0, 2, 0, 0, 0, 0)=45*z[2]*z[5]-189/2*z[7]-150*z[5]+52*z[
3]*z[5]-18*z[2]*z[3]^2+108*z[3]^2,(0, 0, 0, 0, 0, 1, 3, 0, 0)=30*z[2]*z[5]-322
*z[7]-240*z[5]+191*z[3]*z[5]-12*z[2]*z[3]^2+180*z[3]^2,(4, 0, 0, 0, 0, 0, 0, 0
, 0)=10296/5*z[2]^2*z[3]+6600*z[2]*z[5]+6144*z[3]*z[5]-1560*z[2]*z[3]^2+1944/5
*z[3,5]-32100*z[5]-13233*z[7]-205872/875*z[2]^4-19920/7*z[2]^3+12948*z[3]^2,(0
, 0, 1, 1, 0, 1, 0, 0, 1)=360*z[2]*z[5]-434*z[7]-1440*z[5]+316*z[3]*z[5]-72*z[
2]*z[3]^2+432*z[3]^2,(1, 0, 0, 0, 0, 0, 0, 0, 1)=-285*z[5]-60/7*z[2]^3+39*z[3]
^2,(2, 0, 0, 0, 0, 0, 0, 1, 1)=2304/5*z[2]^2*z[3]+3540*z[2]*z[5]+2901*z[3]*z[5
]-780*z[2]*z[3]^2+324/5*z[3,5]-16380*z[5]-15377/2*z[7]-88182/875*z[2]^4-5160/7
*z[2]^3+5838*z[3]^2,(1, 0, 0, 0, 2, 0, 0, 1, 0)=396/5*z[2]^2*z[3]+465*z[2]*z[5
]+27/5*z[3,5]-12439/8*z[7]-1485*z[5]-38847/1750*z[2]^4-240/7*z[2]^3+858*z[3]*z
[5]-303*z[2]*z[3]^2+1458*z[3]^2,(1, 0, 0, 0, 0, 1, 2, 0, 0)=576/5*z[2]^2*z[3]+
645*z[2]*z[5]+1761*z[3]*z[5]-279*z[2]*z[3]^2+189/5*z[3,5]-3420*z[5]-26789/8*z[
7]-103209/1750*z[2]^4-540/7*z[2]^3+2415*z[3]^2,(1, 0, 2, 0, 0, 0, 0, 1, 0)=144
/5*z[2]^2*z[3]+645*z[2]*z[5]+511*z[3]*z[5]-87*z[2]*z[3]^2+27/5*z[3,5]-3420*z[5
]-10143/8*z[7]-15327/1750*z[2]^4-540/7*z[2]^3+867*z[3]^2,(0, 2, 0, 0, 0, 2, 0,
0, 0)=45*z[2]*z[5]-623/2*z[7]-150*z[5]+192*z[3]*z[5]-30*z[2]*z[3]^2+132*z[3]^2
,(0, 0, 2, 0, 0, 0, 1, 1, 0)=150*z[2]*z[5]-371*z[7]-720*z[5]+117*z[3]*z[5]-24*
z[2]*z[3]^2+216*z[3]^2,(0, 0, 1, 0, 0, 0, 2, 0, 1)=150*z[2]*z[5]-861/2*z[7]-\
720*z[5]+115*z[3]*z[5]-36*z[2]*z[3]^2+216*z[3]^2,(0, 0, 1, 1, 0, 1, 0, 0, 0)=
45*z[2]*z[5]-175/4*z[7]-270*z[5]+96*z[3]^2,(0, 0, 0, 0, 1, 1, 1, 0, 0)=45*z[2]
*z[5]-168*z[7]-180*z[5]+180*z[3]^2,(1, 0, 0, 0, 0, 1, 0, 1, 1)=864/5*z[2]^2*z[
3]+1575*z[2]*z[5]+216/5*z[3,5]-7875/2*z[7]-6840*z[5]-34128/875*z[2]^4-1080/7*z
[2]^3+1863*z[3]*z[5]-549*z[2]*z[3]^2+3798*z[3]^2,(1, 1, 0, 0, 0, 0, 0, 2, 0)=
288/5*z[2]^2*z[3]+585*z[2]*z[5]+162/5*z[3,5]-17395/8*z[7]-2190*z[5]-36441/875*
z[2]^4-360/7*z[2]^3+921*z[3]*z[5]-207*z[2]*z[3]^2+1200*z[3]^2,(0, 2, 0, 0, 0,
0, 1, 0, 1)=105*z[2]*z[5]-1001/4*z[7]-300*z[5]+41*z[3]*z[5]-30*z[2]*z[3]^2+120
*z[3]^2,(0, 0, 0, 1, 1, 0, 1, 1, 0)=315*z[2]*z[5]-1267/2*z[7]-900*z[5]+289*z[3
]*z[5]-126*z[2]*z[3]^2+612*z[3]^2,(0, 2, 0, 0, 1, 0, 0, 0, 0)=15*z[2]*z[5]-119
/2*z[7]-45*z[5]+30*z[3]^2,(0, 0, 0, 0, 0, 0, 1, 1, 2)=150*z[2]*z[5]-483*z[7]-\
720*z[5]+88*z[3]*z[5]-24*z[2]*z[3]^2+216*z[3]^2,(0, 0, 0, 0, 1, 0, 1, 0, 2)=
135*z[2]*z[5]-1953/8*z[7]-450*z[5]+134*z[3]*z[5]-30*z[2]*z[3]^2+234*z[3]^2,(1,
2, 0, 0, 0, 1, 0, 0, 0)=252/5*z[2]^2*z[3]+465*z[2]*z[5]+27*z[3,5]-16387/8*z[7]
-1485*z[5]-15567/350*z[2]^4-240/7*z[2]^3+978*z[3]*z[5]-207*z[2]*z[3]^2+990*z[3
]^2,(0, 3, 0, 0, 0, 1, 0, 0, 0)=15*z[2]*z[5]-1183/8*z[7]-75*z[5]+99*z[3]*z[5]-\
6*z[2]*z[3]^2+48*z[3]^2,(0, 0, 0, 0, 0, 1, 0, 0, 0)=-15*z[5],(0, 0, 0, 0, 0, 1
, 0, 1, 0)=-60*z[5]+36*z[3]^2,(0, 3, 0, 0, 1, 0, 0, 0, 0)=15*z[2]*z[5]-175/2*z
[7]-60*z[5]+96*z[3]*z[5]-6*z[2]*z[3]^2+36*z[3]^2,(0, 0, 0, 1, 0, 0, 2, 0, 0)=-\
511/8*z[7]-135*z[5]+48*z[3]^2+15*z[2]*z[5],(0, 0, 0, 0, 3, 0, 0, 0, 1)=15*z[2]
*z[5]-707/8*z[7]-75*z[5]+42*z[3]*z[5]-18*z[2]*z[3]^2+72*z[3]^2,(0, 0, 0, 1, 0,
2, 0, 0, 0)=-581/8*z[7]-135*z[5]+96*z[3]^2+15*z[2]*z[5],(0, 0, 0, 0, 0, 2, 0,
0, 1)=-581/8*z[7]-135*z[5]+96*z[3]^2+15*z[2]*z[5],(0, 1, 0, 0, 1, 0, 0, 1, 1)=
270*z[2]*z[5]-413*z[7]-600*z[5]+207*z[3]*z[5]-108*z[2]*z[3]^2+384*z[3]^2,(0, 1
, 0, 0, 0, 0, 1, 1, 0)=45*z[2]*z[5]-301/2*z[7]-180*z[5]+96*z[3]^2,(0, 0, 0, 1,
0, 0, 1, 1, 1)=360*z[2]*z[5]-812*z[7]-1440*z[5]+219*z[3]*z[5]-72*z[2]*z[3]^2+
432*z[3]^2,(0, 0, 0, 0, 2, 1, 0, 1, 0)=105*z[2]*z[5]-469*z[7]-300*z[5]+282*z[3
]*z[5]-90*z[2]*z[3]^2+360*z[3]^2,(1, 0, 0, 1, 0, 1, 0, 0, 1)=576/5*z[2]^2*z[3]
+1575*z[2]*z[5]+108/5*z[3,5]-2331*z[7]-6840*z[5]-2874/875*z[2]^4-1080/7*z[2]^3
+1385*z[3]*z[5]-405*z[2]*z[3]^2+2766*z[3]^2,(0, 1, 1, 0, 0, 1, 0, 0, 1)=315*z[
2]*z[5]-413*z[7]-900*z[5]+111*z[3]*z[5]-90*z[2]*z[3]^2+396*z[3]^2,(1, 0, 0, 1,
1, 0, 0, 0, 1)=432/5*z[2]^2*z[3]+1395*z[2]*z[5]+883*z[3]*z[5]-333*z[2]*z[3]^2-\
54/5*z[3,5]-4380*z[5]-5831/4*z[7]+11667/875*z[2]^4-720/7*z[2]^3+2016*z[3]^2,(0
, 0, 1, 0, 0, 0, 1, 2, 0)=150*z[2]*z[5]-623*z[7]-720*z[5]+201*z[3]*z[5]-48*z[2
]*z[3]^2+324*z[3]^2,(0, 0, 0, 0, 2, 0, 0, 1, 1)=105*z[2]*z[5]-1001/4*z[7]-300*
z[5]+119*z[3]*z[5]-66*z[2]*z[3]^2+264*z[3]^2,(0, 2, 0, 0, 0, 0, 1, 1, 0)=105*z
[2]*z[5]-399*z[7]-300*z[5]+186*z[3]*z[5]-42*z[2]*z[3]^2+168*z[3]^2,(0, 1, 0, 1
, 0, 0, 0, 0, 1)=45*z[2]*z[5]-161/4*z[7]-180*z[5]+24*z[3]^2,(1, 1, 1, 0, 1, 0,
0, 0, 0)=432/5*z[2]^2*z[3]+1215*z[2]*z[5]+162/5*z[3,5]-6265/4*z[7]-2970*z[5]-\
543/125*z[2]^4-480/7*z[2]^3+911*z[3]*z[5]-405*z[2]*z[3]^2+1728*z[3]^2,(0, 0, 0
, 1, 1, 0, 0, 1, 1)=315*z[2]*z[5]-1505/4*z[7]-900*z[5]+216*z[3]*z[5]-90*z[2]*z
[3]^2+468*z[3]^2,(0, 0, 0, 2, 0, 0, 0, 1, 0)=15*z[2]*z[5]-273/8*z[7]-135*z[5]+
24*z[3]^2,(0, 0, 2, 0, 1, 0, 0, 1, 0)=135*z[2]*z[5]-1547/8*z[7]-450*z[5]+113*z
[3]*z[5]-30*z[2]*z[3]^2+234*z[3]^2,(0, 1, 1, 1, 0, 1, 0, 0, 0)=315*z[2]*z[5]-\
1687/4*z[7]-900*z[5]+122*z[3]*z[5]-90*z[2]*z[3]^2+396*z[3]^2,(0, 1, 2, 0, 0, 0
, 0, 0, 1)=135*z[2]*z[5]-1127/8*z[7]-450*z[5]+9*z[3]*z[5]-6*z[2]*z[3]^2+54*z[3
]^2,(1, 0, 0, 0, 0, 1, 0, 0, 0)=-285*z[5]-60/7*z[2]^3+135*z[3]^2,(0, 0, 0, 2,
0, 0, 0, 2, 0)=60*z[2]*z[5]-399/2*z[7]-360*z[5]+61*z[3]*z[5]-12*z[2]*z[3]^2+
108*z[3]^2,(1, 1, 0, 1, 1, 0, 0, 0, 0)=432/5*z[2]^2*z[3]+1215*z[2]*z[5]+162/5*
z[3,5]-6265/4*z[7]-2970*z[5]-543/125*z[2]^4-480/7*z[2]^3+911*z[3]*z[5]-405*z[2
]*z[3]^2+1728*z[3]^2,(0, 0, 1, 1, 0, 1, 0, 1, 0)=360*z[2]*z[5]-595*z[7]-1440*z
[5]+322*z[3]*z[5]-108*z[2]*z[3]^2+648*z[3]^2,(0, 1, 1, 0, 0, 0, 0, 1, 1)=315*z
[2]*z[5]-385*z[7]-900*z[5]+81*z[3]*z[5]-54*z[2]*z[3]^2+252*z[3]^2,(2, 1, 0, 0,
0, 1, 0, 0, 0)=3546/5*z[2]^2*z[3]+3150*z[2]*z[5]+4127*z[3]*z[5]-1248*z[2]*z[3]
^2+1296/5*z[3,5]-10755*z[5]-36243/4*z[7]-219738/875*z[2]^4-3540/7*z[2]^3+7071*
z[3]^2,(0, 0, 1, 0, 1, 0, 0, 0, 1)=45*z[2]*z[5]-161/4*z[7]-180*z[5]+72*z[3]^2,
(0, 0, 1, 0, 1, 0, 1, 0, 1)=315*z[2]*z[5]-1673/4*z[7]-900*z[5]+250*z[3]*z[5]-\
90*z[2]*z[3]^2+468*z[3]^2,(2, 0, 1, 0, 1, 0, 0, 0, 0)=2754/5*z[2]^2*z[3]+3150*
z[2]*z[5]+864/5*z[3,5]-17987/4*z[7]-10755*z[5]-45582/875*z[2]^4-3540/7*z[2]^3+
2658*z[3]*z[5]-936*z[2]*z[3]^2+6027*z[3]^2,(0, 0, 0, 2, 1, 0, 0, 0, 1)=135*z[2
]*z[5]-1127/8*z[7]-450*z[5]+95*z[3]*z[5]-18*z[2]*z[3]^2+162*z[3]^2,(0, 1, 0, 0
, 1, 1, 0, 0, 1)=270*z[2]*z[5]-553*z[7]-600*z[5]+246*z[3]*z[5]-144*z[2]*z[3]^2
+480*z[3]^2,(1, 0, 0, 1, 0, 0, 0, 0, 1)=180*z[2]*z[5]-539/2*z[7]-1290*z[5]-240
/7*z[2]^3+156*z[3]^2,(2, 0, 0, 0, 1, 0, 1, 0, 0)=3834/5*z[2]^2*z[3]+3150*z[2]*
z[5]+216*z[3,5]-30055/4*z[7]-10755*z[5]-6054/35*z[2]^4-3540/7*z[2]^3+4118*z[3]
*z[5]-1248*z[2]*z[3]^2+7791*z[3]^2,(0, 0, 0, 0, 0, 1, 2, 0, 1)=150*z[2]*z[5]-\
588*z[7]-720*z[5]+267*z[3]*z[5]-60*z[2]*z[3]^2+432*z[3]^2,(1, 0, 0, 2, 1, 0, 0
, 0, 0)=216/5*z[2]^2*z[3]+585*z[2]*z[5]-162/5*z[3,5]-5439/8*z[7]-2190*z[5]+
10281/875*z[2]^4-360/7*z[2]^3+354*z[3]*z[5]-111*z[2]*z[3]^2+1008*z[3]^2,(0, 1,
0, 0, 1, 0, 0, 0, 2)=120*z[2]*z[5]-273/2*z[7]-300*z[5]+84*z[3]*z[5]-24*z[2]*z[
3]^2+144*z[3]^2,(0, 1, 0, 0, 1, 0, 2, 0, 0)=120*z[2]*z[5]-721/2*z[7]-300*z[5]+
239*z[3]*z[5]-60*z[2]*z[3]^2+240*z[3]^2,(0, 0, 0, 0, 0, 2, 1, 0, 1)=150*z[2]*z
[5]-1239/2*z[7]-720*z[5]+270*z[3]*z[5]-84*z[2]*z[3]^2+540*z[3]^2,(0, 1, 2, 0,
0, 0, 0, 1, 0)=135*z[2]*z[5]-1379/8*z[7]-450*z[5]+34*z[3]*z[5]-18*z[2]*z[3]^2+
126*z[3]^2,(0, 0, 0, 0, 0, 1, 1, 0, 1)=45*z[2]*z[5]-105*z[7]-270*z[5]+144*z[3]
^2,(0, 0, 0, 1, 0, 2, 1, 0, 0)=150*z[2]*z[5]-1197/2*z[7]-720*z[5]+256*z[3]*z[5
]-84*z[2]*z[3]^2+540*z[3]^2,(2, 1, 0, 0, 0, 0, 0, 0, 0)=378/5*z[2]^2*z[3]+390*
z[2]*z[5]-3065/4*z[7]-2205*z[5]-900/7*z[2]^3+849*z[3]^2,(0, 0, 0, 0, 1, 1, 1,
1, 0)=315*z[2]*z[5]-4739/4*z[7]-900*z[5]+709*z[3]*z[5]-198*z[2]*z[3]^2+900*z[3
]^2,(0, 0, 0, 1, 1, 0, 1, 0, 0)=45*z[2]*z[5]-217/4*z[7]-180*z[5]+108*z[3]^2,(1
, 0, 0, 1, 2, 0, 0, 0, 0)=324/5*z[2]^2*z[3]+465*z[2]*z[5]-81/5*z[3,5]-7707/8*z
[7]-1485*z[5]+141/1750*z[2]^4-240/7*z[2]^3+417*z[3]*z[5]-255*z[2]*z[3]^2+1218*
z[3]^2,(0, 0, 1, 0, 0, 0, 1, 0, 0)=-60*z[5]+12*z[3]^2,(0, 0, 0, 1, 0, 0, 1, 2,
0)=150*z[2]*z[5]-1253/2*z[7]-720*z[5]+203*z[3]*z[5]-48*z[2]*z[3]^2+324*z[3]^2,
(0, 1, 0, 0, 0, 0, 0, 1, 0)=-45*z[5]+18*z[3]^2,(0, 0, 2, 0, 0, 1, 0, 0, 0)=15*
z[2]*z[5]-189/8*z[7]-135*z[5]+48*z[3]^2,(0, 0, 0, 0, 0, 3, 0, 1, 0)=-392*z[7]-\
240*z[5]+219*z[3]*z[5]-24*z[2]*z[3]^2+252*z[3]^2+30*z[2]*z[5],(0, 0, 0, 3, 0,
0, 1, 0, 0)=30*z[2]*z[5]-189/2*z[7]-240*z[5]+29*z[3]*z[5]+36*z[3]^2,(1, 1, 1,
0, 0, 0, 0, 0, 0)=36/5*z[2]^2*z[3]+180*z[2]*z[5]-189*z[7]-885*z[5]-180/7*z[2]^
3+231*z[3]^2,(0, 0, 3, 0, 0, 0, 0, 1, 0)=30*z[2]*z[5]-189/2*z[7]-240*z[5]+29*z
[3]*z[5]+36*z[3]^2,(0, 0, 1, 3, 0, 0, 0, 0, 0)=30*z[2]*z[5]-112*z[7]-240*z[5]+
9*z[3]*z[5],(0, 0, 1, 0, 1, 0, 2, 0, 0)=135*z[2]*z[5]-2849/8*z[7]-450*z[5]+171
*z[3]*z[5]-54*z[2]*z[3]^2+306*z[3]^2,(0, 0, 2, 1, 0, 0, 1, 0, 0)=150*z[2]*z[5]
-553/2*z[7]-720*z[5]+100*z[3]*z[5]-12*z[2]*z[3]^2+108*z[3]^2,(1, 0, 0, 0, 0, 0
, 1, 1, 1)=576/5*z[2]^2*z[3]+1575*z[2]*z[5]+1424*z[3]*z[5]-405*z[2]*z[3]^2+162
/5*z[3,5]-6840*z[5]-17941/4*z[7]-6423/125*z[2]^4-1080/7*z[2]^3+2766*z[3]^2,(0,
0, 0, 0, 2, 0, 0, 0, 1)=15*z[2]*z[5]-259/8*z[7]-60*z[5]+54*z[3]^2,(1, 1, 0, 0,
1, 0, 0, 1, 0)=576/5*z[2]^2*z[3]+1215*z[2]*z[5]+54*z[3,5]-10787/4*z[7]-2970*z[
5]-7011/175*z[2]^4-480/7*z[2]^3+1689*z[3]*z[5]-549*z[2]*z[3]^2+2208*z[3]^2,(0,
2, 1, 0, 0, 0, 0, 0, 0)=15*z[2]*z[5]-231/8*z[7]-60*z[5]+18*z[3]^2,(0, 3, 0, 0,
0, 0, 0, 0, 0)=-28*z[7]-15*z[5]+6*z[3]^2,(0, 0, 0, 1, 1, 2, 0, 0, 0)=135*z[2]*
z[5]-3801/8*z[7]-450*z[5]+184*z[3]*z[5]-90*z[2]*z[3]^2+450*z[3]^2,(0, 1, 0, 0,
0, 1, 1, 0, 0)=45*z[2]*z[5]-329/2*z[7]-180*z[5]+132*z[3]^2,(0, 0, 1, 1, 1, 0,
0, 1, 0)=315*z[2]*z[5]-707/2*z[7]-900*z[5]+201*z[3]*z[5]-90*z[2]*z[3]^2+468*z[
3]^2,(2, 0, 0, 0, 1, 1, 0, 0, 0)=4914/5*z[2]^2*z[3]+3150*z[2]*z[5]+4715*z[3]*z
[5]-1560*z[2]*z[3]^2+1296/5*z[3,5]-10755*z[5]-36243/4*z[7]-215958/875*z[2]^4-\
3540/7*z[2]^3+9555*z[3]^2,(1, 0, 0, 1, 0, 0, 1, 0, 1)=288/5*z[2]^2*z[3]+1575*z
[2]*z[5]+1072*z[3]*z[5]-261*z[2]*z[3]^2+108/5*z[3,5]-6840*z[5]-2779*z[7]-14634
/875*z[2]^4-1080/7*z[2]^3+1734*z[3]^2,(0, 0, 0, 2, 0, 2, 0, 0, 0)=60*z[2]*z[5]
-385/2*z[7]-360*z[5]+83*z[3]*z[5]-24*z[2]*z[3]^2+216*z[3]^2,(2, 0, 0, 0, 2, 0,
0, 0, 0)=1854/5*z[2]^2*z[3]+1050*z[2]*z[5]+243/5*z[3,5]-26227/8*z[7]-3705*z[5]
-148683/1750*z[2]^4-1200/7*z[2]^3+1758*z[3]*z[5]-624*z[2]*z[3]^2+3426*z[3]^2,(
1, 0, 0, 1, 1, 0, 0, 1, 0)=648/5*z[2]^2*z[3]+1395*z[2]*z[5]-108/5*z[3,5]-8631/
4*z[7]-4380*z[5]+6714/875*z[2]^4-720/7*z[2]^3+1034*z[3]*z[5]-477*z[2]*z[3]^2+
2724*z[3]^2,(0, 0, 0, 0, 0, 1, 0, 0, 2)=-259/8*z[7]-135*z[5]+48*z[3]^2+15*z[2]
*z[5],(0, 3, 0, 1, 0, 0, 0, 0, 0)=15*z[2]*z[5]-735/8*z[7]-75*z[5]+19*z[3]*z[5]
-6*z[2]*z[3]^2+24*z[3]^2,(3, 0, 0, 0, 0, 0, 0, 0, 1)=4446/5*z[2]^2*z[3]+5490*z
[2]*z[5]+4036*z[3]*z[5]-1014*z[2]*z[3]^2+594/5*z[3,5]-26385*z[5]-38411/4*z[7]-\
86202/875*z[2]^4-12420/7*z[2]^3+8073*z[3]^2,(0, 0, 2, 1, 1, 0, 0, 0, 0)=135*z[
2]*z[5]-1253/8*z[7]-450*z[5]+105*z[3]*z[5]-18*z[2]*z[3]^2+162*z[3]^2,(0, 0, 0,
1, 0, 0, 0, 1, 2)=150*z[2]*z[5]-357*z[7]-720*z[5]+99*z[3]*z[5]-12*z[2]*z[3]^2+
108*z[3]^2,(0, 0, 1, 2, 0, 0, 1, 0, 0)=150*z[2]*z[5]-273*z[7]-720*z[5]+99*z[3]
*z[5]-12*z[2]*z[3]^2+108*z[3]^2,(0, 0, 0, 0, 1, 0, 0, 0, 2)=-28*z[7]-90*z[5]+
36*z[3]^2+15*z[2]*z[5],(0, 0, 0, 0, 0, 0, 0, 0, 2)=-30*z[5],(2, 0, 0, 1, 0, 0,
0, 1, 0)=2304/5*z[2]^2*z[3]+3540*z[2]*z[5]+2836*z[3]*z[5]-780*z[2]*z[3]^2+162/
5*z[3,5]-16380*z[5]-27751/4*z[7]-56001/875*z[2]^4-5160/7*z[2]^3+5838*z[3]^2,(0
, 0, 0, 1, 1, 0, 0, 1, 0)=45*z[2]*z[5]-105/2*z[7]-180*z[5]+108*z[3]^2,(1, 1, 0
, 0, 0, 0, 0, 0, 2)=72/5*z[2]^2*z[3]+585*z[2]*z[5]-7483/8*z[7]-2190*z[5]-852/
175*z[2]^4-360/7*z[2]^3+199*z[3]*z[5]-63*z[2]*z[3]^2+492*z[3]^2,(0, 1, 1, 0, 1
, 0, 0, 0, 0)=45*z[2]*z[5]-161/4*z[7]-120*z[5]+72*z[3]^2,(2, 0, 0, 0, 0, 0, 0,
0, 0)=-660*z[5]-240/7*z[2]^3+156*z[3]^2,(0, 0, 2, 2, 0, 0, 0, 0, 0)=60*z[2]*z[
5]-329/2*z[7]-360*z[5]+20*z[3]*z[5],(0, 0, 1, 0, 0, 0, 0, 1, 0)=-60*z[5]+12*z[
3]^2,(0, 0, 1, 0, 0, 0, 1, 1, 1)=360*z[2]*z[5]-812*z[7]-1440*z[5]+219*z[3]*z[5
]-72*z[2]*z[3]^2+432*z[3]^2,(1, 0, 0, 0, 0, 0, 1, 0, 2)=144/5*z[2]^2*z[3]+645*
z[2]*z[5]+481*z[3]*z[5]-87*z[2]*z[3]^2-27/5*z[3,5]-3420*z[5]-13685/8*z[7]-\
25233/1750*z[2]^4-540/7*z[2]^3+867*z[3]^2,(0, 0, 0, 0, 1, 2, 1, 0, 0)=135*z[2]
*z[5]-5789/8*z[7]-450*z[5]+403*z[3]*z[5]-102*z[2]*z[3]^2+522*z[3]^2,(0, 0, 0,
0, 0, 0, 1, 0, 1)=-60*z[5]+12*z[3]^2,(0, 0, 1, 1, 1, 0, 1, 0, 0)=315*z[2]*z[5]
-735/2*z[7]-900*z[5]+212*z[3]*z[5]-90*z[2]*z[3]^2+468*z[3]^2,(0, 0, 0, 1, 0, 0
, 0, 0, 0)=-15*z[5],(0, 1, 0, 1, 2, 0, 0, 0, 0)=90*z[2]*z[5]-1505/8*z[7]-225*z
[5]+113*z[3]*z[5]-60*z[2]*z[3]^2+168*z[3]^2,(1, 0, 0, 1, 0, 0, 0, 1, 0)=72/5*z
[2]^2*z[3]+180*z[2]*z[5]-1337/4*z[7]-1290*z[5]-240/7*z[2]^3+384*z[3]^2,(0, 0,
0, 0, 1, 0, 1, 1, 0)=45*z[2]*z[5]-301/2*z[7]-180*z[5]+144*z[3]^2,(0, 1, 1, 0,
0, 2, 0, 0, 0)=135*z[2]*z[5]-3801/8*z[7]-450*z[5]+148*z[3]*z[5]-78*z[2]*z[3]^2
+342*z[3]^2,(1, 0, 0, 1, 0, 1, 0, 0, 0)=144/5*z[2]^2*z[3]+180*z[2]*z[5]-1253/4
*z[7]-1290*z[5]-240/7*z[2]^3+612*z[3]^2,(0, 0, 0, 0, 0, 2, 0, 1, 1)=150*z[2]*z
[5]-1239/2*z[7]-720*z[5]+270*z[3]*z[5]-84*z[2]*z[3]^2+540*z[3]^2,(0, 0, 0, 0,
0, 1, 0, 2, 1)=150*z[2]*z[5]-588*z[7]-720*z[5]+267*z[3]*z[5]-60*z[2]*z[3]^2+
432*z[3]^2,(0, 1, 0, 2, 1, 0, 0, 0, 0)=120*z[2]*z[5]-119*z[7]-300*z[5]+71*z[3]
*z[5]-24*z[2]*z[3]^2+144*z[3]^2,(0, 2, 0, 1, 0, 0, 0, 0, 1)=105*z[2]*z[5]-707/
4*z[7]-300*z[5]+14*z[3]*z[5]-18*z[2]*z[3]^2+72*z[3]^2,(1, 2, 0, 0, 0, 0, 0, 1,
0)=36*z[2]^2*z[3]+465*z[2]*z[5]+27*z[3,5]-12859/8*z[7]-1485*z[5]-10863/350*z[2
]^4-240/7*z[2]^3+683*z[3]*z[5]-159*z[2]*z[3]^2+750*z[3]^2,(1, 1, 0, 0, 0, 1, 0
, 0, 0)=36*z[2]^2*z[3]+180*z[2]*z[5]-581*z[7]-885*z[5]-180/7*z[2]^3+591*z[3]^2
,(0, 0, 0, 1, 2, 0, 1, 0, 0)=105*z[2]*z[5]-959/4*z[7]-300*z[5]+106*z[3]*z[5]-\
66*z[2]*z[3]^2+264*z[3]^2,(0, 0, 0, 0, 0, 0, 1, 1, 1)=45*z[2]*z[5]-553/4*z[7]-\
270*z[5]+96*z[3]^2,(0, 0, 1, 0, 0, 1, 1, 1, 0)=360*z[2]*z[5]-1057*z[7]-1440*z[
5]+505*z[3]*z[5]-144*z[2]*z[3]^2+864*z[3]^2,(1, 0, 0, 0, 1, 0, 1, 0, 0)=36*z[2
]^2*z[3]+180*z[2]*z[5]-448*z[7]-885*z[5]-180/7*z[2]^3+639*z[3]^2,(0, 1, 0, 0,
0, 1, 0, 0, 2)=135*z[2]*z[5]-1939/8*z[7]-450*z[5]+72*z[3]*z[5]-30*z[2]*z[3]^2+
198*z[3]^2,(0, 2, 0, 0, 1, 1, 0, 0, 0)=90*z[2]*z[5]-2961/8*z[7]-225*z[5]+333*z
[3]*z[5]-60*z[2]*z[3]^2+192*z[3]^2,(2, 0, 0, 1, 0, 1, 0, 0, 0)=3672/5*z[2]^2*z
[3]+3540*z[2]*z[5]+3533*z[3]*z[5]-1092*z[2]*z[3]^2+162*z[3,5]-16380*z[5]-27499
/4*z[7]-16197/175*z[2]^4-5160/7*z[2]^3+8322*z[3]^2,(0, 1, 0, 1, 1, 1, 0, 0, 0)
=270*z[2]*z[5]-553*z[7]-600*z[5]+246*z[3]*z[5]-144*z[2]*z[3]^2+480*z[3]^2,(0,
0, 0, 0, 1, 0, 0, 1, 0)=-45*z[5]+30*z[3]^2,(0, 0, 1, 0, 0, 2, 0, 0, 1)=150*z[2
]*z[5]-763/2*z[7]-720*z[5]+165*z[3]*z[5]-72*z[2]*z[3]^2+432*z[3]^2,(0, 1, 1, 0
, 1, 0, 0, 1, 0)=270*z[2]*z[5]-392*z[7]-600*z[5]+193*z[3]*z[5]-108*z[2]*z[3]^2
+384*z[3]^2,(1, 0, 0, 0, 1, 1, 0, 0, 0)=252/5*z[2]^2*z[3]+180*z[2]*z[5]-581*z[
7]-885*z[5]-180/7*z[2]^3+819*z[3]^2,(0, 1, 0, 1, 0, 1, 1, 0, 0)=315*z[2]*z[5]-\
700*z[7]-900*z[5]+213*z[3]*z[5]-126*z[2]*z[3]^2+540*z[3]^2,(0, 0, 1, 1, 1, 0,
0, 0, 1)=315*z[2]*z[5]-1197/4*z[7]-900*z[5]+199*z[3]*z[5]-54*z[2]*z[3]^2+324*z
[3]^2,(1, 0, 0, 0, 1, 0, 2, 0, 0)=432/5*z[2]^2*z[3]+585*z[2]*z[5]+162/5*z[3,5]
-17395/8*z[7]-2190*z[5]-36441/875*z[2]^4-360/7*z[2]^3+1193*z[3]*z[5]-255*z[2]*
z[3]^2+1716*z[3]^2,(1, 0, 1, 0, 0, 0, 0, 0, 0)=-285*z[5]-60/7*z[2]^3+39*z[3]^2
,(0, 0, 1, 0, 1, 0, 1, 0, 0)=45*z[2]*z[5]-63*z[7]-180*z[5]+108*z[3]^2,(0, 0, 0
, 0, 1, 0, 0, 1, 2)=135*z[2]*z[5]-1897/8*z[7]-450*z[5]+124*z[3]*z[5]-30*z[2]*z
[3]^2+234*z[3]^2,(1, 1, 0, 0, 0, 0, 2, 0, 0)=288/5*z[2]^2*z[3]+585*z[2]*z[5]+
54/5*z[3,5]-16863/8*z[7]-2190*z[5]-4101/125*z[2]^4-360/7*z[2]^3+836*z[3]*z[5]-\
207*z[2]*z[3]^2+1200*z[3]^2,(1, 1, 0, 0, 2, 0, 0, 0, 0)=252/5*z[2]^2*z[3]+405*
z[2]*z[5]+108/5*z[3,5]-9933/8*z[7]-1125*z[5]-23754/875*z[2]^4-180/7*z[2]^3+940
*z[3]*z[5]-279*z[2]*z[3]^2+957*z[3]^2,(0, 1, 0, 1, 0, 0, 0, 0, 0)=-45*z[5]+6*z
[3]^2,(0, 0, 1, 0, 0, 2, 0, 1, 0)=150*z[2]*z[5]-1197/2*z[7]-720*z[5]+256*z[3]*
z[5]-84*z[2]*z[3]^2+540*z[3]^2,(0, 0, 0, 0, 0, 0, 1, 1, 0)=-60*z[5]+24*z[3]^2,
(0, 0, 0, 1, 0, 0, 3, 0, 0)=30*z[2]*z[5]-441/2*z[7]-240*z[5]+70*z[3]*z[5]-12*z
[2]*z[3]^2+108*z[3]^2,(0, 0, 3, 0, 0, 0, 1, 0, 0)=30*z[2]*z[5]-98*z[7]-240*z[5
]+30*z[3]*z[5]+36*z[3]^2,(0, 2, 0, 0, 0, 1, 1, 0, 0)=105*z[2]*z[5]-469*z[7]-\
300*z[5]+234*z[3]*z[5]-54*z[2]*z[3]^2+216*z[3]^2,(1, 1, 0, 0, 1, 1, 0, 0, 0)=
144*z[2]^2*z[3]+1215*z[2]*z[5]+378/5*z[3,5]-14525/4*z[7]-2970*z[5]-66309/875*z
[2]^4-480/7*z[2]^3+2236*z[3]*z[5]-693*z[2]*z[3]^2+2688*z[3]^2,(0, 1, 0, 0, 0,
1, 0, 0, 0)=-45*z[5]+30*z[3]^2,(0, 1, 0, 0, 2, 0, 0, 0, 1)=90*z[2]*z[5]-1533/8
*z[7]-225*z[5]+114*z[3]*z[5]-60*z[2]*z[3]^2+168*z[3]^2,(0, 0, 1, 0, 0, 1, 0, 2
, 0)=150*z[2]*z[5]-546*z[7]-720*z[5]+259*z[3]*z[5]-60*z[2]*z[3]^2+432*z[3]^2,(
2, 0, 1, 1, 0, 0, 0, 0, 0)=936/5*z[2]^2*z[3]+3540*z[2]*z[5]+2432*z[3]*z[5]-468
*z[2]*z[3]^2+162*z[3,5]-16380*z[5]-19939/4*z[7]-11829/175*z[2]^4-5160/7*z[2]^3
+3354*z[3]^2,(0, 0, 0, 0, 1, 0, 2, 0, 0)=15*z[2]*z[5]-329/4*z[7]-90*z[5]+72*z[
3]^2,(1, 0, 0, 0, 0, 0, 0, 2, 1)=288/5*z[2]^2*z[3]+645*z[2]*z[5]+708*z[3]*z[5]
-183*z[2]*z[3]^2+27/5*z[3,5]-3420*z[5]-18739/8*z[7]-50607/1750*z[2]^4-540/7*z[
2]^3+1383*z[3]^2,(1, 1, 0, 0, 0, 0, 0, 0, 0)=-225*z[5]-60/7*z[2]^3+63*z[3]^2,(
3, 0, 0, 0, 0, 0, 0, 1, 0)=7614/5*z[2]^2*z[3]+5490*z[2]*z[5]+6256*z[3]*z[5]-\
1494*z[2]*z[3]^2+1674/5*z[3,5]-26385*z[5]-55967/4*z[7]-301302/875*z[2]^4-12420
/7*z[2]^3+12057*z[3]^2,(0, 0, 0, 1, 0, 1, 0, 2, 0)=150*z[2]*z[5]-553*z[7]-720*
z[5]+262*z[3]*z[5]-60*z[2]*z[3]^2+432*z[3]^2,(0, 0, 0, 0, 0, 0, 0, 1, 0)=-15*z
[5],(0, 0, 0, 0, 0, 3, 1, 0, 0)=-392*z[7]-240*z[5]+219*z[3]*z[5]-24*z[2]*z[3]^
2+252*z[3]^2+30*z[2]*z[5],(1, 1, 0, 0, 0, 1, 0, 0, 1)=576/5*z[2]^2*z[3]+1395*z
[2]*z[5]+216/5*z[3,5]-2786*z[7]-4380*z[5]-22368/875*z[2]^4-720/7*z[2]^3+980*z[
3]*z[5]-477*z[2]*z[3]^2+2400*z[3]^2,(0, 0, 0, 1, 1, 0, 0, 0, 0)=-45*z[5]+18*z[
3]^2,(0, 0, 0, 1, 0, 0, 0, 0, 1)=-60*z[5],(0, 0, 1, 0, 0, 1, 0, 1, 0)=45*z[2]*
z[5]-189/2*z[7]-270*z[5]+144*z[3]^2,(0, 0, 1, 0, 0, 0, 0, 0, 0)=-15*z[5],(1, 0
, 1, 0, 0, 0, 2, 0, 0)=288/5*z[2]^2*z[3]+645*z[2]*z[5]+725*z[3]*z[5]-183*z[2]*
z[3]^2-27/5*z[3,5]-3420*z[5]-17101/8*z[7]-36993/1750*z[2]^4-540/7*z[2]^3+1383*
z[3]^2,(0, 0, 0, 1, 0, 0, 0, 0, 2)=-413/8*z[7]-135*z[5]+15*z[2]*z[5],(0, 0, 1,
1, 1, 1, 0, 0, 0)=315*z[2]*z[5]-1687/4*z[7]-900*z[5]+214*z[3]*z[5]-126*z[2]*z[
3]^2+612*z[3]^2,(0, 0, 1, 0, 2, 0, 0, 0, 0)=15*z[2]*z[5]-287/8*z[7]-60*z[5]+54
*z[3]^2,(0, 1, 0, 2, 0, 0, 0, 0, 0)=15*z[2]*z[5]-91/4*z[7]-90*z[5]+12*z[3]^2,(
0, 0, 0, 1, 0, 0, 0, 1, 1)=45*z[2]*z[5]-301/4*z[7]-270*z[5]+48*z[3]^2,(0, 0, 1
, 0, 0, 0, 3, 0, 0)=30*z[2]*z[5]-224*z[7]-240*z[5]+72*z[3]*z[5]-12*z[2]*z[3]^2
+108*z[3]^2,(0, 1, 1, 0, 0, 1, 0, 0, 0)=45*z[2]*z[5]-147/2*z[7]-180*z[5]+96*z[
3]^2,(0, 1, 0, 2, 0, 0, 0, 0, 1)=135*z[2]*z[5]-1351/8*z[7]-450*z[5]+31*z[3]*z[
5]-6*z[2]*z[3]^2+54*z[3]^2,(0, 1, 0, 0, 0, 3, 0, 0, 0)=30*z[2]*z[5]-2555/8*z[7
]-150*z[5]+189*z[3]*z[5]-24*z[2]*z[3]^2+162*z[3]^2,(0, 0, 0, 0, 2, 0, 0, 2, 0)
=45*z[2]*z[5]-399/2*z[7]-150*z[5]+132*z[3]*z[5]-30*z[2]*z[3]^2+156*z[3]^2,(0,
1, 1, 0, 0, 0, 0, 2, 0)=135*z[2]*z[5]-2695/8*z[7]-450*z[5]+90*z[3]*z[5]-42*z[2
]*z[3]^2+198*z[3]^2,(0, 1, 1, 2, 0, 0, 0, 0, 0)=135*z[2]*z[5]-1253/8*z[7]-450*
z[5]+29*z[3]*z[5]-6*z[2]*z[3]^2+54*z[3]^2,(0, 1, 0, 1, 0, 0, 2, 0, 0)=135*z[2]
*z[5]-2695/8*z[7]-450*z[5]+86*z[3]*z[5]-42*z[2]*z[3]^2+198*z[3]^2,(0, 2, 0, 0,
0, 0, 0, 1, 0)=15*z[2]*z[5]-511/8*z[7]-60*z[5]+30*z[3]^2,(0, 0, 0, 2, 0, 1, 1,
0, 0)=150*z[2]*z[5]-301*z[7]-720*z[5]+162*z[3]*z[5]-36*z[2]*z[3]^2+324*z[3]^2,
(1, 0, 0, 2, 0, 0, 1, 0, 0)=144/5*z[2]^2*z[3]+645*z[2]*z[5]+511*z[3]*z[5]-87*z
[2]*z[3]^2+27/5*z[3,5]-3420*z[5]-10143/8*z[7]-15327/1750*z[2]^4-540/7*z[2]^3+
867*z[3]^2,(0, 0, 0, 1, 1, 0, 0, 0, 2)=135*z[2]*z[5]-1393/8*z[7]-450*z[5]+113*
z[3]*z[5]-18*z[2]*z[3]^2+162*z[3]^2,(0, 1, 0, 0, 0, 0, 0, 0, 3)=-637/8*z[7]-\
150*z[5]+3*z[3]*z[5]+18*z[3]^2+30*z[2]*z[5],(0, 1, 0, 1, 0, 2, 0, 0, 0)=135*z[
2]*z[5]-3913/8*z[7]-450*z[5]+152*z[3]*z[5]-78*z[2]*z[3]^2+342*z[3]^2,(0, 2, 0,
0, 0, 1, 0, 0, 1)=105*z[2]*z[5]-651/2*z[7]-300*z[5]+87*z[3]*z[5]-42*z[2]*z[3]^
2+168*z[3]^2,(0, 0, 0, 3, 0, 0, 0, 0, 0)=-119/8*z[7]-45*z[5],(0, 1, 0, 1, 0, 0
, 1, 0, 1)=315*z[2]*z[5]-399*z[7]-900*z[5]+84*z[3]*z[5]-54*z[2]*z[3]^2+252*z[3
]^2,(1, 0, 0, 0, 0, 0, 0, 1, 2)=144/5*z[2]^2*z[3]+645*z[2]*z[5]+481*z[3]*z[5]-\
87*z[2]*z[3]^2-27/5*z[3,5]-3420*z[5]-13685/8*z[7]-25233/1750*z[2]^4-540/7*z[2]
^3+867*z[3]^2,(0, 1, 0, 1, 1, 0, 0, 1, 0)=270*z[2]*z[5]-791/2*z[7]-600*z[5]+
194*z[3]*z[5]-108*z[2]*z[3]^2+384*z[3]^2,(1, 2, 0, 1, 0, 0, 0, 0, 0)=108/5*z[2
]^2*z[3]+465*z[2]*z[5]+27*z[3,5]-8547/8*z[7]-1485*z[5]-6159/350*z[2]^4-240/7*z
[2]^3+298*z[3]*z[5]-111*z[2]*z[3]^2+510*z[3]^2,(1, 0, 1, 0, 0, 0, 1, 0, 0)=72/
5*z[2]^2*z[3]+180*z[2]*z[5]-1337/4*z[7]-1290*z[5]-240/7*z[2]^3+384*z[3]^2,(0,
0, 0, 0, 0, 0, 3, 0, 1)=30*z[2]*z[5]-483/2*z[7]-240*z[5]+64*z[3]*z[5]-12*z[2]*
z[3]^2+108*z[3]^2,(0, 0, 0, 1, 0, 1, 1, 0, 0)=45*z[2]*z[5]-189/2*z[7]-270*z[5]
+144*z[3]^2,(1, 0, 0, 1, 0, 0, 2, 0, 0)=288/5*z[2]^2*z[3]+645*z[2]*z[5]+772*z[
3]*z[5]-183*z[2]*z[3]^2+27*z[3,5]-3420*z[5]-16835/8*z[7]-10863/350*z[2]^4-540/
7*z[2]^3+1383*z[3]^2,(1, 0, 1, 0, 1, 0, 0, 0, 1)=432/5*z[2]^2*z[3]+1395*z[2]*z
[5]+1040*z[3]*z[5]-333*z[2]*z[3]^2+162/5*z[3,5]-4380*z[5]-6363/4*z[7]-543/125*
z[2]^4-720/7*z[2]^3+2016*z[3]^2,(0, 0, 0, 0, 1, 1, 1, 0, 1)=315*z[2]*z[5]-1463
/2*z[7]-900*z[5]+330*z[3]*z[5]-162*z[2]*z[3]^2+756*z[3]^2,(0, 0, 0, 0, 0, 0, 2
, 1, 0)=15*z[2]*z[5]-1029/8*z[7]-135*z[5]+72*z[3]^2,(2, 0, 1, 0, 0, 0, 0, 0, 1
)=936/5*z[2]^2*z[3]+3540*z[2]*z[5]+2221*z[3]*z[5]-468*z[2]*z[3]^2+108/5*z[3,5]
-16380*z[5]-10855/2*z[7]-29454/875*z[2]^4-5160/7*z[2]^3+3354*z[3]^2,(0, 0, 0,
1, 2, 0, 0, 1, 0)=105*z[2]*z[5]-231*z[7]-300*z[5]+105*z[3]*z[5]-66*z[2]*z[3]^2
+264*z[3]^2,(0, 0, 0, 0, 4, 0, 0, 0, 0)=-28*z[7]-15*z[5]+30*z[3]*z[5]+18*z[3]^
2,(0, 2, 0, 1, 0, 0, 0, 0, 0)=15*z[2]*z[5]-287/8*z[7]-60*z[5]+18*z[3]^2,(1, 1,
0, 0, 0, 0, 1, 0, 1)=72*z[2]^2*z[3]+1395*z[2]*z[5]+652*z[3]*z[5]-333*z[2]*z[3]
^2+54/5*z[3,5]-4380*z[5]-9653/4*z[7]-7827/875*z[2]^4-720/7*z[2]^3+1692*z[3]^2,
(0, 0, 0, 0, 0, 0, 3, 1, 0)=30*z[2]*z[5]-350*z[7]-240*z[5]+159*z[3]*z[5]-12*z[
2]*z[3]^2+144*z[3]^2,(2, 0, 0, 0, 0, 0, 1, 0, 1)=2304/5*z[2]^2*z[3]+3540*z[2]*
z[5]+2901*z[3]*z[5]-780*z[2]*z[3]^2+324/5*z[3,5]-16380*z[5]-15377/2*z[7]-88182
/875*z[2]^4-5160/7*z[2]^3+5838*z[3]^2,(0, 1, 0, 0, 0, 0, 3, 0, 0)=30*z[2]*z[5]
-1631/8*z[7]-150*z[5]+90*z[3]*z[5]-12*z[2]*z[3]^2+90*z[3]^2,(1, 0, 1, 0, 0, 0,
0, 0, 1)=180*z[2]*z[5]-539/2*z[7]-1290*z[5]-240/7*z[2]^3+156*z[3]^2,(0, 0, 0,
1, 1, 1, 1, 0, 0)=315*z[2]*z[5]-686*z[7]-900*z[5]+291*z[3]*z[5]-162*z[2]*z[3]^
2+756*z[3]^2,(2, 0, 1, 0, 0, 0, 1, 0, 0)=2304/5*z[2]^2*z[3]+3540*z[2]*z[5]+
2836*z[3]*z[5]-780*z[2]*z[3]^2+162/5*z[3,5]-16380*z[5]-27751/4*z[7]-56001/875*
z[2]^4-5160/7*z[2]^3+5838*z[3]^2,(0, 0, 1, 2, 1, 0, 0, 0, 0)=135*z[2]*z[5]-\
1141/8*z[7]-450*z[5]+94*z[3]*z[5]-18*z[2]*z[3]^2+162*z[3]^2,(0, 0, 1, 0, 0, 1,
1, 0, 0)=45*z[2]*z[5]-385/4*z[7]-270*z[5]+144*z[3]^2,(0, 0, 0, 1, 3, 0, 0, 0,
0)=15*z[2]*z[5]-679/8*z[7]-75*z[5]+41*z[3]*z[5]-18*z[2]*z[3]^2+72*z[3]^2,(0, 2
, 0, 0, 1, 0, 0, 1, 0)=90*z[2]*z[5]-2261/8*z[7]-225*z[5]+224*z[3]*z[5]-48*z[2]
*z[3]^2+156*z[3]^2,(0, 2, 1, 0, 0, 0, 0, 1, 0)=105*z[2]*z[5]-959/4*z[7]-300*z[
5]+48*z[3]*z[5]-30*z[2]*z[3]^2+120*z[3]^2,(2, 0, 0, 0, 0, 0, 1, 0, 0)=522/5*z[
2]^2*z[3]+390*z[2]*z[5]-4213/4*z[7]-3105*z[5]-1140/7*z[2]^3+1269*z[3]^2,(1, 0,
0, 1, 0, 0, 0, 0, 2)=645*z[2]*z[5]+403*z[3]*z[5]-39*z[2]*z[3]^2-27/5*z[3,5]-\
3420*z[5]-11781/8*z[7]-25233/1750*z[2]^4-540/7*z[2]^3+351*z[3]^2,(0, 0, 0, 1,
1, 1, 0, 0, 0)=45*z[2]*z[5]-147/2*z[7]-180*z[5]+144*z[3]^2,(0, 0, 0, 0, 0, 0,
0, 0, 0)=0,(0, 1, 0, 0, 1, 0, 0, 1, 0)=45*z[2]*z[5]-399/4*z[7]-120*z[5]+96*z[3
]^2,(1, 0, 1, 0, 2, 0, 0, 0, 0)=324/5*z[2]^2*z[3]+465*z[2]*z[5]+27*z[3,5]-8547
/8*z[7]-1485*z[5]-6159/350*z[2]^4-240/7*z[2]^3+538*z[3]*z[5]-255*z[2]*z[3]^2+
1218*z[3]^2,(1, 0, 0, 0, 0, 1, 1, 0, 1)=864/5*z[2]^2*z[3]+1575*z[2]*z[5]+216/5
*z[3,5]-7875/2*z[7]-6840*z[5]-34128/875*z[2]^4-1080/7*z[2]^3+1863*z[3]*z[5]-\
549*z[2]*z[3]^2+3798*z[3]^2,(1, 0, 0, 1, 0, 0, 0, 1, 1)=288/5*z[2]^2*z[3]+1575
*z[2]*z[5]+1029*z[3]*z[5]-261*z[2]*z[3]^2-54/5*z[3,5]-6840*z[5]-11249/4*z[7]-\
5973/875*z[2]^4-1080/7*z[2]^3+1734*z[3]^2,(0, 1, 0, 0, 0, 1, 1, 1, 0)=315*z[2]
*z[5]-4739/4*z[7]-900*z[5]+617*z[3]*z[5]-162*z[2]*z[3]^2+684*z[3]^2,(0, 0, 1,
0, 1, 2, 0, 0, 0)=135*z[2]*z[5]-3913/8*z[7]-450*z[5]+188*z[3]*z[5]-90*z[2]*z[3
]^2+450*z[3]^2,(0, 2, 0, 0, 0, 1, 0, 0, 0)=15*z[2]*z[5]-735/8*z[7]-60*z[5]+42*
z[3]^2,(1, 0, 0, 0, 0, 0, 1, 0, 1)=72/5*z[2]^2*z[3]+180*z[2]*z[5]-777/2*z[7]-\
1290*z[5]-240/7*z[2]^3+384*z[3]^2,(0, 0, 0, 3, 0, 0, 0, 0, 1)=30*z[2]*z[5]-231
/2*z[7]-240*z[5]+10*z[3]*z[5],(1, 2, 1, 0, 0, 0, 0, 0, 0)=108/5*z[2]^2*z[3]+
465*z[2]*z[5]-81/5*z[3,5]-7707/8*z[7]-1485*z[5]+141/1750*z[2]^4-240/7*z[2]^3+
177*z[3]*z[5]-111*z[2]*z[3]^2+510*z[3]^2,(0, 1, 0, 0, 1, 1, 0, 0, 0)=45*z[2]*z
[5]-637/4*z[7]-120*z[5]+120*z[3]^2,(2, 0, 2, 0, 0, 0, 0, 0, 0)=468/5*z[2]^2*z[
3]+1440*z[2]*z[5]+928*z[3]*z[5]-156*z[2]*z[3]^2-243/5*z[3,5]-8190*z[5]-20555/8
*z[7]-19857/1750*z[2]^4-2580/7*z[2]^3+1677*z[3]^2,(0, 1, 0, 0, 1, 0, 0, 0, 0)=
-30*z[5]+24*z[3]^2,(0, 0, 1, 0, 3, 0, 0, 0, 0)=15*z[2]*z[5]-735/8*z[7]-75*z[5]
+43*z[3]*z[5]-18*z[2]*z[3]^2+72*z[3]^2,(0, 1, 0, 0, 1, 0, 1, 1, 0)=270*z[2]*z[
5]-700*z[7]-600*z[5]+464*z[3]*z[5]-144*z[2]*z[3]^2+480*z[3]^2,(0, 0, 0, 0, 0,
0, 0, 2, 0)=-30*z[5]+12*z[3]^2,(0, 1, 0, 1, 0, 1, 0, 0, 1)=315*z[2]*z[5]-441*z
[7]-900*z[5]+126*z[3]*z[5]-90*z[2]*z[3]^2+396*z[3]^2,(0, 1, 0, 0, 0, 0, 0, 3,
0)=30*z[2]*z[5]-1687/8*z[7]-150*z[5]+96*z[3]*z[5]-12*z[2]*z[3]^2+90*z[3]^2,(0,
1, 0, 0, 1, 1, 1, 0, 0)=270*z[2]*z[5]-1701/2*z[7]-600*z[5]+531*z[3]*z[5]-180*z
[2]*z[3]^2+576*z[3]^2,(0, 1, 1, 0, 0, 1, 1, 0, 0)=315*z[2]*z[5]-2709/4*z[7]-\
900*z[5]+198*z[3]*z[5]-126*z[2]*z[3]^2+540*z[3]^2,(0, 0, 0, 3, 1, 0, 0, 0, 0)=
-371/8*z[7]-150*z[5]+27*z[3]*z[5]+54*z[3]^2+30*z[2]*z[5],(2, 0, 0, 0, 0, 0, 2,
0, 0)=1836/5*z[2]^2*z[3]+1440*z[2]*z[5]+2564*z[3]*z[5]-468*z[2]*z[3]^2+81*z[3,
5]-8190*z[5]-49731/8*z[7]-8379/50*z[2]^4-2580/7*z[2]^3+4161*z[3]^2,(0, 0, 1, 1
, 0, 0, 1, 0, 1)=360*z[2]*z[5]-588*z[7]-1440*z[5]+202*z[3]*z[5]-36*z[2]*z[3]^2
+216*z[3]^2,(1, 1, 0, 0, 0, 1, 1, 0, 0)=792/5*z[2]^2*z[3]+1395*z[2]*z[5]+2063*
z[3]*z[5]-621*z[2]*z[3]^2+324/5*z[3,5]-4380*z[5]-18039/4*z[7]-65382/875*z[2]^4
-720/7*z[2]^3+3108*z[3]^2,(0, 0, 1, 0, 0, 1, 0, 1, 1)=360*z[2]*z[5]-637*z[7]-\
1440*z[5]+337*z[3]*z[5]-108*z[2]*z[3]^2+648*z[3]^2,(0, 1, 0, 1, 0, 0, 0, 0, 2)
=135*z[2]*z[5]-1505/8*z[7]-450*z[5]+28*z[3]*z[5]-6*z[2]*z[3]^2+54*z[3]^2,(0, 0
, 0, 3, 0, 1, 0, 0, 0)=30*z[2]*z[5]-77*z[7]-240*z[5]+49*z[3]*z[5]+72*z[3]^2,(1
, 0, 0, 2, 0, 0, 0, 1, 0)=144/5*z[2]^2*z[3]+645*z[2]*z[5]+460*z[3]*z[5]-87*z[2
]*z[3]^2-27*z[3,5]-3420*z[5]-10409/8*z[7]+57/50*z[2]^4-540/7*z[2]^3+867*z[3]^2
,(1, 1, 0, 0, 1, 0, 0, 0, 1)=432/5*z[2]^2*z[3]+1215*z[2]*z[5]+162/5*z[3,5]-\
6419/4*z[7]-2970*z[5]-543/125*z[2]^4-480/7*z[2]^3+938*z[3]*z[5]-405*z[2]*z[3]^
2+1728*z[3]^2,(1, 0, 1, 0, 1, 0, 0, 0, 0)=108/5*z[2]^2*z[3]+180*z[2]*z[5]-217*
z[7]-885*z[5]-180/7*z[2]^3+459*z[3]^2,(3, 0, 0, 1, 0, 0, 0, 0, 0)=4446/5*z[2]^
2*z[3]+5490*z[2]*z[5]+4016*z[3]*z[5]-1014*z[2]*z[3]^2+162*z[3,5]-26385*z[5]-\
35023/4*z[7]-13278/175*z[2]^4-12420/7*z[2]^3+8073*z[3]^2,(1, 0, 0, 0, 1, 1, 0,
0, 1)=864/5*z[2]^2*z[3]+1395*z[2]*z[5]+216/5*z[3,5]-2786*z[7]-4380*z[5]-22368/
875*z[2]^4-720/7*z[2]^3+1334*z[3]*z[5]-621*z[2]*z[3]^2+3432*z[3]^2,(0, 0, 0, 3
, 0, 0, 0, 1, 0)=30*z[2]*z[5]-98*z[7]-240*z[5]+30*z[3]*z[5]+36*z[3]^2,(1, 1, 1
, 0, 0, 1, 0, 0, 0)=576/5*z[2]^2*z[3]+1395*z[2]*z[5]+890*z[3]*z[5]-477*z[2]*z[
3]^2+108/5*z[3,5]-4380*z[5]-10647/4*z[7]-14634/875*z[2]^4-720/7*z[2]^3+2400*z[
3]^2,(0, 0, 0, 1, 0, 0, 2, 0, 1)=150*z[2]*z[5]-847/2*z[7]-720*z[5]+110*z[3]*z[
5]-36*z[2]*z[3]^2+216*z[3]^2,(0, 0, 0, 0, 0, 0, 3, 0, 0)=-371/8*z[7]-45*z[5]+
24*z[3]^2,(0, 0, 1, 0, 0, 0, 0, 0, 1)=-60*z[5],(0, 0, 1, 0, 1, 0, 0, 1, 1)=315
*z[2]*z[5]-399*z[7]-900*z[5]+226*z[3]*z[5]-90*z[2]*z[3]^2+468*z[3]^2,(1, 0, 1,
1, 1, 0, 0, 0, 0)=432/5*z[2]^2*z[3]+1395*z[2]*z[5]+216/5*z[3,5]-5761/4*z[7]-\
4380*z[5]-4728/875*z[2]^4-720/7*z[2]^3+965*z[3]*z[5]-333*z[2]*z[3]^2+2016*z[3]
^2,(0, 1, 0, 0, 1, 0, 1, 0, 0)=45*z[2]*z[5]-399/4*z[7]-120*z[5]+96*z[3]^2,(0,
0, 0, 2, 0, 0, 0, 0, 0)=-30*z[5],(0, 0, 1, 1, 0, 0, 0, 2, 0)=150*z[2]*z[5]-385
*z[7]-720*z[5]+117*z[3]*z[5]-36*z[2]*z[3]^2+216*z[3]^2,(0, 0, 0, 1, 0, 1, 0, 0
, 0)=-60*z[5]+24*z[3]^2,(0, 0, 2, 0, 0, 2, 0, 0, 0)=60*z[2]*z[5]-385/2*z[7]-\
360*z[5]+83*z[3]*z[5]-24*z[2]*z[3]^2+216*z[3]^2,(0, 0, 1, 1, 0, 2, 0, 0, 0)=
150*z[2]*z[5]-378*z[7]-720*z[5]+164*z[3]*z[5]-72*z[2]*z[3]^2+432*z[3]^2,(0, 1,
2, 0, 0, 0, 0, 0, 0)=15*z[2]*z[5]-63/4*z[7]-90*z[5]+12*z[3]^2,(1, 1, 0, 1, 0,
1, 0, 0, 0)=576/5*z[2]^2*z[3]+1395*z[2]*z[5]+1019*z[3]*z[5]-477*z[2]*z[3]^2+
324/5*z[3,5]-4380*z[5]-11179/4*z[7]-30102/875*z[2]^4-720/7*z[2]^3+2400*z[3]^2,
(0, 0, 0, 2, 0, 0, 2, 0, 0)=60*z[2]*z[5]-385/2*z[7]-360*z[5]+58*z[3]*z[5]-12*z
[2]*z[3]^2+108*z[3]^2,(0, 0, 0, 1, 1, 0, 0, 2, 0)=135*z[2]*z[5]-2625/8*z[7]-\
450*z[5]+152*z[3]*z[5]-54*z[2]*z[3]^2+306*z[3]^2,(0, 3, 0, 0, 0, 0, 0, 0, 1)=
15*z[2]*z[5]-707/8*z[7]-75*z[5]+18*z[3]*z[5]-6*z[2]*z[3]^2+24*z[3]^2,(0, 0, 1,
1, 0, 0, 1, 0, 0)=45*z[2]*z[5]-63*z[7]-270*z[5]+48*z[3]^2,(1, 0, 2, 0, 1, 0, 0
, 0, 0)=216/5*z[2]^2*z[3]+585*z[2]*z[5]+54/5*z[3,5]-6503/8*z[7]-2190*z[5]-741/
125*z[2]^4-360/7*z[2]^3+511*z[3]*z[5]-111*z[2]*z[3]^2+1008*z[3]^2,(1, 0, 0, 0,
2, 0, 1, 0, 0)=396/5*z[2]^2*z[3]+465*z[2]*z[5]+27*z[3,5]-12859/8*z[7]-1485*z[5
]-10863/350*z[2]^4-240/7*z[2]^3+923*z[3]*z[5]-303*z[2]*z[3]^2+1458*z[3]^2,(0,
0, 0, 1, 2, 0, 0, 0, 0)=15*z[2]*z[5]-231/8*z[7]-60*z[5]+54*z[3]^2,(0, 0, 0, 0,
1, 0, 1, 1, 1)=315*z[2]*z[5]-2821/4*z[7]-900*z[5]+309*z[3]*z[5]-126*z[2]*z[3]^
2+612*z[3]^2]);
periodM36 := table([(1, 0, 0, 0, 1, 0, 0, 1, 0)=-108/5*z[2]^2*z[3]-300*z[2]*z[
5]+324/5*z[3,5]+833/4*z[7]+680*z[5]-27322/875*z[2]^4+160/7*z[2]^3-88*z[3]*z[5]
+100*z[2]*z[3]^2-272*z[3]^2,(1, 0, 0, 0, 0, 0, 0, 2, 0)=-72/5*z[2]^2*z[3]-80*z
[2]*z[5]+324/5*z[3,5]+315*z[7]+340*z[5]-5562/875*z[2]^4+80/7*z[2]^3-92*z[3]*z[
5]+48*z[2]*z[3]^2-172*z[3]^2,(2, 0, 0, 1, 0, 0, 0, 0, 0)=-84*z[2]^2*z[3]-760*z
[2]*z[5]+1134/5*z[3,5]+3515/4*z[7]+1980*z[5]-70177/875*z[2]^4+960/7*z[2]^3-226
*z[3]*z[5]+172*z[2]*z[3]^2-570*z[3]^2,(0, 0, 1, 0, 0, 0, 1, 0, 1)=-60*z[2]*z[5
]+98*z[7]+120*z[5]-92*z[3]*z[5]+30*z[2]*z[3]^2-60*z[3]^2,(0, 0, 0, 0, 2, 0, 1,
0, 0)=-20*z[2]*z[5]+371/8*z[7]+60*z[5]-48*z[3]*z[5]+6*z[2]*z[3]^2-24*z[3]^2,(0
, 0, 0, 0, 0, 3, 0, 0, 0)=63/2*z[7]+20*z[5]-32*z[3]*z[5]-12*z[3]^2,(2, 0, 0, 0
, 0, 0, 0, 0, 1)=-672/5*z[2]^2*z[3]-760*z[2]*z[5]+2268/5*z[3,5]+2615/2*z[7]+
1980*z[5]-112114/875*z[2]^4+960/7*z[2]^3+4*z[3]*z[5]+232*z[2]*z[3]^2-804*z[3]^
2,(0, 1, 0, 0, 0, 0, 0, 0, 1)=-20*z[2]*z[5]+35/2*z[7]+40*z[5]-18*z[3]^2,(1, 0,
0, 1, 0, 0, 1, 0, 0)=-108/5*z[2]^2*z[3]-300*z[2]*z[5]+324/5*z[3,5]+1449/4*z[7]
+680*z[5]-21442/875*z[2]^4+160/7*z[2]^3-204*z[3]*z[5]+100*z[2]*z[3]^2-272*z[3]
^2,(0, 0, 3, 0, 0, 0, 0, 0, 0)=231/8*z[7]+20*z[5]-17*z[3]*z[5]-6*z[3]^2,(0, 0,
1, 0, 0, 0, 2, 0, 0)=-20*z[2]*z[5]+91*z[7]+60*z[5]-54*z[3]*z[5]+12*z[2]*z[3]^2
-30*z[3]^2,(1, 1, 0, 1, 0, 0, 0, 0, 0)=-72/5*z[2]^2*z[3]-300*z[2]*z[5]+162/5*z
[3,5]+763/4*z[7]+680*z[5]-18661/875*z[2]^4+160/7*z[2]^3-150*z[3]*z[5]+76*z[2]*
z[3]^2-200*z[3]^2,(1, 0, 0, 0, 0, 0, 0, 0, 2)=-72/5*z[2]^2*z[3]-80*z[2]*z[5]+
324/5*z[3,5]+469*z[7]+340*z[5]+318/875*z[2]^4+80/7*z[2]^3-136*z[3]*z[5]+48*z[2
]*z[3]^2-172*z[3]^2,(0, 0, 2, 0, 0, 0, 0, 0, 1)=-20*z[2]*z[5]+371/8*z[7]+60*z[
5]-48*z[3]*z[5]+6*z[2]*z[3]^2-24*z[3]^2,(0, 0, 0, 1, 0, 1, 0, 1, 0)=-60*z[2]*z
[5]+42*z[7]+120*z[5]-40*z[3]*z[5]+30*z[2]*z[3]^2-60*z[3]^2,(0, 0, 0, 0, 0, 1,
0, 1, 1)=-60*z[2]*z[5]+77*z[7]+120*z[5]-40*z[3]*z[5]+36*z[2]*z[3]^2-72*z[3]^2,
(1, 0, 1, 0, 0, 0, 0, 1, 0)=-108/5*z[2]^2*z[3]-300*z[2]*z[5]+324/5*z[3,5]+1617
/4*z[7]+680*z[5]-15562/875*z[2]^4+160/7*z[2]^3-264*z[3]*z[5]+100*z[2]*z[3]^2-\
272*z[3]^2,(0, 0, 0, 0, 0, 0, 0, 1, 2)=-20*z[2]*z[5]+161/2*z[7]+60*z[5]-72*z[3
]*z[5]+12*z[2]*z[3]^2-36*z[3]^2,(0, 1, 1, 1, 0, 0, 0, 0, 0)=-60*z[2]*z[5]+133/
4*z[7]+120*z[5]-42*z[3]*z[5]+18*z[2]*z[3]^2-36*z[3]^2,(0, 0, 2, 0, 0, 0, 1, 0,
0)=-20*z[2]*z[5]+595/8*z[7]+60*z[5]-52*z[3]*z[5]+6*z[2]*z[3]^2-24*z[3]^2,(0, 0
, 0, 2, 0, 0, 1, 0, 0)=-20*z[2]*z[5]+371/8*z[7]+60*z[5]-48*z[3]*z[5]+6*z[2]*z[
3]^2-24*z[3]^2,(1, 0, 0, 2, 0, 0, 0, 0, 0)=-36/5*z[2]^2*z[3]-80*z[2]*z[5]+81/5
*z[3,5]+2331/8*z[7]+340*z[5]+14859/1750*z[2]^4+80/7*z[2]^3-131*z[3]*z[5]+24*z[
2]*z[3]^2-100*z[3]^2,(0, 1, 1, 0, 0, 0, 0, 0, 1)=-60*z[2]*z[5]+203/4*z[7]+120*
z[5]-44*z[3]*z[5]+24*z[2]*z[3]^2-48*z[3]^2,(0, 0, 0, 0, 1, 1, 0, 1, 0)=-60*z[2
]*z[5]+42*z[7]+120*z[5]-40*z[3]*z[5]+30*z[2]*z[3]^2-60*z[3]^2,(0, 0, 1, 2, 0,
0, 0, 0, 0)=-20*z[2]*z[5]+357/8*z[7]+60*z[5]-45*z[3]*z[5]+6*z[2]*z[3]^2-18*z[3
]^2,(0, 1, 0, 0, 0, 1, 0, 0, 1)=-60*z[2]*z[5]+84*z[7]+120*z[5]-88*z[3]*z[5]+30
*z[2]*z[3]^2-60*z[3]^2,(0, 0, 0, 0, 0, 1, 1, 1, 0)=-60*z[2]*z[5]+77*z[7]+120*z
[5]-40*z[3]*z[5]+36*z[2]*z[3]^2-72*z[3]^2,(0, 0, 0, 0, 0, 0, 0, 0, 1)=20*z[5]-\
12*z[3]^2,(0, 0, 0, 0, 0, 1, 2, 0, 0)=-20*z[2]*z[5]+161/2*z[7]+60*z[5]-72*z[3]
*z[5]+12*z[2]*z[3]^2-36*z[3]^2,(1, 0, 0, 0, 0, 1, 0, 1, 0)=-144/5*z[2]^2*z[3]-\
300*z[2]*z[5]+648/5*z[3,5]+238*z[7]+680*z[5]-44644/875*z[2]^4+160/7*z[2]^3+48*
z[3]*z[5]+124*z[2]*z[3]^2-344*z[3]^2,(0, 0, 0, 0, 1, 0, 0, 2, 0)=-20*z[2]*z[5]
+35*z[7]+60*z[5]-20*z[3]*z[5]+12*z[2]*z[3]^2-30*z[3]^2,(1, 0, 1, 0, 0, 1, 0, 0
, 0)=-108/5*z[2]^2*z[3]-300*z[2]*z[5]+324/5*z[3,5]+833/4*z[7]+680*z[5]-27322/
875*z[2]^4+160/7*z[2]^3-88*z[3]*z[5]+100*z[2]*z[3]^2-272*z[3]^2,(1, 0, 0, 0, 0
, 0, 2, 0, 0)=-72/5*z[2]^2*z[3]-80*z[2]*z[5]+324/5*z[3,5]+469*z[7]+340*z[5]+
318/875*z[2]^4+80/7*z[2]^3-136*z[3]*z[5]+48*z[2]*z[3]^2-172*z[3]^2,(0, 0, 0, 0
, 1, 0, 0, 0, 0)=20*z[5]-6*z[3]^2,(0, 0, 0, 0, 0, 0, 0, 0, 3)=91/2*z[7]+20*z[5
]-36*z[3]*z[5]-12*z[3]^2,(0, 0, 0, 0, 1, 0, 1, 0, 1)=-60*z[2]*z[5]+98*z[7]+120
*z[5]-92*z[3]*z[5]+30*z[2]*z[3]^2-60*z[3]^2,(0, 1, 0, 0, 0, 0, 0, 0, 2)=-20*z[
2]*z[5]+63*z[7]+60*z[5]-46*z[3]*z[5]+12*z[2]*z[3]^2-30*z[3]^2,(0, 0, 1, 0, 0,
1, 0, 0, 1)=-60*z[2]*z[5]+56*z[7]+120*z[5]-40*z[3]*z[5]+30*z[2]*z[3]^2-60*z[3]
^2,(0, 1, 0, 1, 0, 0, 0, 1, 0)=-60*z[2]*z[5]+147/4*z[7]+120*z[5]-40*z[3]*z[5]+
24*z[2]*z[3]^2-48*z[3]^2,(1, 0, 0, 1, 0, 0, 0, 0, 0)=-36/5*z[2]^2*z[3]-80*z[2]
*z[5]+357/4*z[7]+240*z[5]+80/7*z[2]^3-70*z[3]^2,(1, 0, 0, 0, 2, 0, 0, 0, 0)=-\
36/5*z[2]^2*z[3]-80*z[2]*z[5]+81/5*z[3,5]+2331/8*z[7]+340*z[5]+14859/1750*z[2]
^4+80/7*z[2]^3-131*z[3]*z[5]+24*z[2]*z[3]^2-100*z[3]^2,(0, 1, 0, 0, 0, 0, 1, 0
, 1)=-60*z[2]*z[5]+98*z[7]+120*z[5]-92*z[3]*z[5]+30*z[2]*z[3]^2-60*z[3]^2,(0,
0, 0, 1, 0, 0, 0, 2, 0)=-20*z[2]*z[5]+63*z[7]+60*z[5]-68*z[3]*z[5]+12*z[2]*z[3
]^2-30*z[3]^2,(1, 0, 0, 1, 1, 0, 0, 0, 0)=-72/5*z[2]^2*z[3]-300*z[2]*z[5]+162/
5*z[3,5]+1155/4*z[7]+680*z[5]-12781/875*z[2]^4+160/7*z[2]^3-98*z[3]*z[5]+76*z[
2]*z[3]^2-200*z[3]^2,(1, 0, 0, 0, 0, 0, 1, 0, 0)=-72/5*z[2]^2*z[3]-80*z[2]*z[5
]+301/2*z[7]+240*z[5]+80/7*z[2]^3-112*z[3]^2,(0, 0, 2, 1, 0, 0, 0, 0, 0)=-20*z
[2]*z[5]+357/8*z[7]+60*z[5]-45*z[3]*z[5]+6*z[2]*z[3]^2-18*z[3]^2,(0, 0, 0, 0,
0, 0, 0, 1, 1)=-20*z[2]*z[5]+35*z[7]+40*z[5]-24*z[3]^2,(0, 1, 0, 0, 0, 0, 0, 0
, 0)=20*z[5]-6*z[3]^2,(0, 0, 0, 0, 1, 2, 0, 0, 0)=-20*z[2]*z[5]+63*z[7]+60*z[5
]-68*z[3]*z[5]+12*z[2]*z[3]^2-30*z[3]^2,(0, 0, 0, 0, 2, 0, 0, 0, 0)=231/8*z[7]
+20*z[5]-6*z[3]^2,(0, 1, 0, 0, 2, 0, 0, 0, 0)=-20*z[2]*z[5]+357/8*z[7]+60*z[5]
-45*z[3]*z[5]+6*z[2]*z[3]^2-18*z[3]^2,(0, 0, 1, 0, 0, 0, 1, 1, 0)=-60*z[2]*z[5
]+112*z[7]+120*z[5]-136*z[3]*z[5]+30*z[2]*z[3]^2-60*z[3]^2,(0, 0, 0, 0, 1, 1,
0, 0, 1)=-60*z[2]*z[5]+112*z[7]+120*z[5]-136*z[3]*z[5]+30*z[2]*z[3]^2-60*z[3]^
2,(0, 0, 1, 0, 0, 1, 0, 0, 0)=-20*z[2]*z[5]+7/2*z[7]+40*z[5]-18*z[3]^2,(0, 1,
1, 0, 0, 0, 0, 0, 0)=-20*z[2]*z[5]+63/4*z[7]+40*z[5]-12*z[3]^2,(0, 0, 1, 0, 0,
2, 0, 0, 0)=-20*z[2]*z[5]+35*z[7]+60*z[5]-20*z[3]*z[5]+12*z[2]*z[3]^2-30*z[3]^
2,(1, 0, 0, 0, 0, 1, 0, 0, 1)=-144/5*z[2]^2*z[3]-300*z[2]*z[5]+648/5*z[3,5]+
490*z[7]+680*z[5]-32884/875*z[2]^4+160/7*z[2]^3-144*z[3]*z[5]+124*z[2]*z[3]^2-\
344*z[3]^2,(0, 0, 0, 1, 0, 1, 0, 0, 1)=-60*z[2]*z[5]+84*z[7]+120*z[5]-48*z[3]*
z[5]+30*z[2]*z[3]^2-60*z[3]^2,(0, 0, 0, 0, 0, 0, 2, 0, 1)=-20*z[2]*z[5]+161/2*
z[7]+60*z[5]-72*z[3]*z[5]+12*z[2]*z[3]^2-36*z[3]^2,(0, 0, 1, 0, 0, 0, 0, 0, 2)
=-20*z[2]*z[5]+63*z[7]+60*z[5]-46*z[3]*z[5]+12*z[2]*z[3]^2-30*z[3]^2,(0, 0, 0,
1, 1, 0, 0, 0, 1)=-60*z[2]*z[5]+427/4*z[7]+120*z[5]-12*z[3]*z[5]+24*z[2]*z[3]^
2-48*z[3]^2,(0, 2, 0, 0, 0, 0, 1, 0, 0)=-20*z[2]*z[5]+595/8*z[7]+60*z[5]-52*z[
3]*z[5]+6*z[2]*z[3]^2-24*z[3]^2,(0, 0, 2, 0, 0, 0, 0, 0, 0)=231/8*z[7]+20*z[5]
-6*z[3]^2,(1, 1, 0, 0, 1, 0, 0, 0, 0)=-72/5*z[2]^2*z[3]-300*z[2]*z[5]+162/5*z[
3,5]+1155/4*z[7]+680*z[5]-12781/875*z[2]^4+160/7*z[2]^3-258*z[3]*z[5]+76*z[2]*
z[3]^2-200*z[3]^2,(1, 1, 0, 0, 0, 0, 0, 0, 1)=-108/5*z[2]^2*z[3]-300*z[2]*z[5]
+324/5*z[3,5]+1449/4*z[7]+680*z[5]-21442/875*z[2]^4+160/7*z[2]^3-204*z[3]*z[5]
+100*z[2]*z[3]^2-272*z[3]^2,(2, 0, 0, 0, 0, 0, 0, 1, 0)=-672/5*z[2]^2*z[3]-760
*z[2]*z[5]+2268/5*z[3,5]+1831/2*z[7]+1980*z[5]-135634/875*z[2]^4+960/7*z[2]^3+
116*z[3]*z[5]+232*z[2]*z[3]^2-804*z[3]^2,(0, 0, 0, 0, 2, 0, 0, 1, 0)=-20*z[2]*
z[5]+259/8*z[7]+60*z[5]-26*z[3]*z[5]+6*z[2]*z[3]^2-24*z[3]^2,(0, 0, 0, 2, 0, 1
, 0, 0, 0)=-20*z[2]*z[5]+259/8*z[7]+60*z[5]-26*z[3]*z[5]+6*z[2]*z[3]^2-24*z[3]
^2,(0, 0, 0, 1, 0, 0, 1, 1, 0)=-60*z[2]*z[5]+84*z[7]+120*z[5]-88*z[3]*z[5]+30*
z[2]*z[3]^2-60*z[3]^2,(0, 0, 0, 2, 0, 0, 0, 0, 1)=-20*z[2]*z[5]+595/8*z[7]+60*
z[5]-52*z[3]*z[5]+6*z[2]*z[3]^2-24*z[3]^2,(0, 1, 0, 0, 0, 0, 0, 1, 1)=-60*z[2]
*z[5]+56*z[7]+120*z[5]-40*z[3]*z[5]+30*z[2]*z[3]^2-60*z[3]^2,(0, 0, 0, 0, 0, 1
, 1, 0, 0)=-20*z[2]*z[5]+35*z[7]+40*z[5]-24*z[3]^2,(0, 1, 1, 0, 0, 0, 0, 1, 0)
=-60*z[2]*z[5]+203/4*z[7]+120*z[5]-44*z[3]*z[5]+24*z[2]*z[3]^2-48*z[3]^2,(0, 0
, 2, 0, 1, 0, 0, 0, 0)=-20*z[2]*z[5]+245/8*z[7]+60*z[5]-23*z[3]*z[5]+6*z[2]*z[
3]^2-18*z[3]^2,(0, 1, 1, 0, 0, 0, 1, 0, 0)=-60*z[2]*z[5]+427/4*z[7]+120*z[5]-\
12*z[3]*z[5]+24*z[2]*z[3]^2-48*z[3]^2,(1, 0, 0, 0, 1, 0, 0, 0, 0)=-36/5*z[2]^2
*z[3]-80*z[2]*z[5]+357/4*z[7]+240*z[5]+80/7*z[2]^3-70*z[3]^2,(0, 0, 1, 1, 0, 0
, 0, 1, 0)=-60*z[2]*z[5]+315/4*z[7]+120*z[5]-88*z[3]*z[5]+24*z[2]*z[3]^2-48*z[
3]^2,(1, 1, 0, 0, 0, 0, 0, 1, 0)=-108/5*z[2]^2*z[3]-300*z[2]*z[5]+324/5*z[3,5]
+833/4*z[7]+680*z[5]-27322/875*z[2]^4+160/7*z[2]^3-88*z[3]*z[5]+100*z[2]*z[3]^
2-272*z[3]^2,(0, 0, 0, 1, 0, 0, 1, 0, 1)=-60*z[2]*z[5]+98*z[7]+120*z[5]-92*z[3
]*z[5]+30*z[2]*z[3]^2-60*z[3]^2,(0, 2, 0, 0, 0, 0, 0, 0, 0)=231/8*z[7]+20*z[5]
-6*z[3]^2,(0, 0, 0, 0, 0, 2, 0, 0, 0)=63/2*z[7]+20*z[5]-12*z[3]^2,(0, 0, 1, 1,
1, 0, 0, 0, 0)=-60*z[2]*z[5]+133/4*z[7]+120*z[5]-42*z[3]*z[5]+18*z[2]*z[3]^2-\
36*z[3]^2,(0, 0, 0, 0, 0, 0, 0, 2, 1)=-20*z[2]*z[5]+133/2*z[7]+60*z[5]-68*z[3]
*z[5]+12*z[2]*z[3]^2-36*z[3]^2,(0, 0, 0, 0, 0, 1, 0, 0, 1)=-20*z[2]*z[5]+35*z[
7]+40*z[5]-24*z[3]^2,(0, 0, 1, 1, 0, 0, 0, 0, 0)=-20*z[2]*z[5]+63/4*z[7]+40*z[
5]-12*z[3]^2,(0, 0, 0, 0, 1, 1, 0, 0, 0)=-20*z[2]*z[5]+63/2*z[7]+40*z[5]-18*z[
3]^2,(2, 0, 0, 0, 1, 0, 0, 0, 0)=-84*z[2]^2*z[3]-760*z[2]*z[5]+1134/5*z[3,5]+
3515/4*z[7]+1980*z[5]-70177/875*z[2]^4+960/7*z[2]^3-226*z[3]*z[5]+172*z[2]*z[3
]^2-570*z[3]^2,(1, 0, 0, 0, 0, 2, 0, 0, 0)=-72/5*z[2]^2*z[3]-80*z[2]*z[5]+324/
5*z[3,5]+315*z[7]+340*z[5]-5562/875*z[2]^4+80/7*z[2]^3-92*z[3]*z[5]+48*z[2]*z[
3]^2-172*z[3]^2,(0, 0, 1, 0, 1, 0, 0, 0, 0)=-20*z[2]*z[5]+7/4*z[7]+40*z[5]-12*
z[3]^2,(1, 2, 0, 0, 0, 0, 0, 0, 0)=-36/5*z[2]^2*z[3]-80*z[2]*z[5]+81/5*z[3,5]+
2331/8*z[7]+340*z[5]+14859/1750*z[2]^4+80/7*z[2]^3-131*z[3]*z[5]+24*z[2]*z[3]^
2-100*z[3]^2,(0, 1, 0, 1, 0, 1, 0, 0, 0)=-60*z[2]*z[5]+147/4*z[7]+120*z[5]-40*
z[3]*z[5]+24*z[2]*z[3]^2-48*z[3]^2,(0, 0, 1, 0, 1, 0, 0, 1, 0)=-60*z[2]*z[5]+
147/4*z[7]+120*z[5]-40*z[3]*z[5]+24*z[2]*z[3]^2-48*z[3]^2,(0, 1, 0, 0, 0, 0, 1
, 0, 0)=-20*z[2]*z[5]+91/2*z[7]+40*z[5]-18*z[3]^2,(1, 0, 2, 0, 0, 0, 0, 0, 0)=
-36/5*z[2]^2*z[3]-80*z[2]*z[5]+81/5*z[3,5]+2331/8*z[7]+340*z[5]+14859/1750*z[2
]^4+80/7*z[2]^3-131*z[3]*z[5]+24*z[2]*z[3]^2-100*z[3]^2,(0, 0, 0, 0, 0, 2, 1,
0, 0)=-20*z[2]*z[5]+133/2*z[7]+60*z[5]-68*z[3]*z[5]+12*z[2]*z[3]^2-36*z[3]^2,(
2, 0, 0, 0, 0, 1, 0, 0, 0)=-672/5*z[2]^2*z[3]-760*z[2]*z[5]+2268/5*z[3,5]+1831
/2*z[7]+1980*z[5]-135634/875*z[2]^4+960/7*z[2]^3+116*z[3]*z[5]+232*z[2]*z[3]^2
-804*z[3]^2,(0, 0, 0, 0, 0, 0, 1, 0, 2)=-20*z[2]*z[5]+161/2*z[7]+60*z[5]-72*z[
3]*z[5]+12*z[2]*z[3]^2-36*z[3]^2,(0, 0, 1, 0, 0, 0, 0, 1, 1)=-60*z[2]*z[5]+84*
z[7]+120*z[5]-88*z[3]*z[5]+30*z[2]*z[3]^2-60*z[3]^2,(0, 1, 0, 1, 1, 0, 0, 0, 0
)=-60*z[2]*z[5]+133/4*z[7]+120*z[5]-42*z[3]*z[5]+18*z[2]*z[3]^2-36*z[3]^2,(1,
0, 0, 0, 0, 0, 0, 1, 0)=-72/5*z[2]^2*z[3]-80*z[2]*z[5]+189/2*z[7]+240*z[5]+80/
7*z[2]^3-112*z[3]^2,(0, 0, 0, 2, 1, 0, 0, 0, 0)=-20*z[2]*z[5]+357/8*z[7]+60*z[
5]-5*z[3]*z[5]+6*z[2]*z[3]^2-18*z[3]^2,(0, 0, 0, 1, 0, 0, 0, 1, 0)=-20*z[2]*z[
5]+63/2*z[7]+40*z[5]-18*z[3]^2,(0, 1, 0, 0, 0, 0, 0, 2, 0)=-20*z[2]*z[5]+35*z[
7]+60*z[5]-20*z[3]*z[5]+12*z[2]*z[3]^2-30*z[3]^2,(0, 0, 0, 1, 0, 0, 1, 0, 0)=-\
20*z[2]*z[5]+35/2*z[7]+40*z[5]-18*z[3]^2,(0, 0, 0, 0, 0, 1, 0, 2, 0)=-20*z[2]*
z[5]+77/2*z[7]+60*z[5]-20*z[3]*z[5]+12*z[2]*z[3]^2-36*z[3]^2,(0, 0, 0, 0, 0, 0
, 2, 0, 0)=91/2*z[7]+20*z[5]-12*z[3]^2,(0, 0, 0, 0, 0, 0, 0, 3, 0)=63/2*z[7]+
20*z[5]-32*z[3]*z[5]-12*z[3]^2,(0, 0, 0, 0, 0, 0, 1, 2, 0)=-20*z[2]*z[5]+133/2
*z[7]+60*z[5]-68*z[3]*z[5]+12*z[2]*z[3]^2-36*z[3]^2,(0, 0, 1, 0, 0, 0, 0, 2, 0
)=-20*z[2]*z[5]+63*z[7]+60*z[5]-68*z[3]*z[5]+12*z[2]*z[3]^2-30*z[3]^2,(1, 1, 0
, 0, 0, 0, 1, 0, 0)=-108/5*z[2]^2*z[3]-300*z[2]*z[5]+324/5*z[3,5]+2233/4*z[7]+
680*z[5]-9682/875*z[2]^4+160/7*z[2]^3-220*z[3]*z[5]+100*z[2]*z[3]^2-272*z[3]^2
,(0, 0, 0, 0, 1, 0, 1, 0, 0)=-20*z[2]*z[5]+35/2*z[7]+40*z[5]-18*z[3]^2,(0, 0,
1, 1, 0, 0, 0, 0, 1)=-60*z[2]*z[5]+315/4*z[7]+120*z[5]-88*z[3]*z[5]+24*z[2]*z[
3]^2-48*z[3]^2,(1, 0, 0, 0, 0, 0, 1, 1, 0)=-144/5*z[2]^2*z[3]-300*z[2]*z[5]+
648/5*z[3,5]+490*z[7]+680*z[5]-32884/875*z[2]^4+160/7*z[2]^3-144*z[3]*z[5]+124
*z[2]*z[3]^2-344*z[3]^2,(0, 0, 2, 0, 0, 0, 0, 1, 0)=-20*z[2]*z[5]+483/8*z[7]+
60*z[5]-70*z[3]*z[5]+6*z[2]*z[3]^2-24*z[3]^2,(1, 0, 0, 0, 0, 1, 1, 0, 0)=-144/
5*z[2]^2*z[3]-300*z[2]*z[5]+648/5*z[3,5]+490*z[7]+680*z[5]-32884/875*z[2]^4+
160/7*z[2]^3-144*z[3]*z[5]+124*z[2]*z[3]^2-344*z[3]^2,(1, 0, 0, 0, 0, 0, 0, 0,
0)=140*z[5]+80/7*z[2]^3-28*z[3]^2,(3, 0, 0, 0, 0, 0, 0, 0, 0)=-1176/5*z[2]^2*z
[3]-1400*z[2]*z[5]+3888/5*z[3,5]+1778*z[7]+4060*z[5]-248644/875*z[2]^4+3120/7*
z[2]^3+328*z[3]*z[5]+280*z[2]*z[3]^2-1092*z[3]^2,(1, 0, 1, 1, 0, 0, 0, 0, 0)=-\
72/5*z[2]^2*z[3]-300*z[2]*z[5]+162/5*z[3,5]+1155/4*z[7]+680*z[5]-12781/875*z[2
]^4+160/7*z[2]^3-258*z[3]*z[5]+76*z[2]*z[3]^2-200*z[3]^2,(0, 0, 0, 0, 0, 2, 0,
1, 0)=-20*z[2]*z[5]+77/2*z[7]+60*z[5]-20*z[3]*z[5]+12*z[2]*z[3]^2-36*z[3]^2,(0
, 1, 0, 0, 0, 2, 0, 0, 0)=-20*z[2]*z[5]+63*z[7]+60*z[5]-68*z[3]*z[5]+12*z[2]*z
[3]^2-30*z[3]^2,(0, 0, 0, 0, 1, 0, 0, 0, 1)=-20*z[2]*z[5]+91/2*z[7]+40*z[5]-18
*z[3]^2,(0, 0, 0, 0, 0, 0, 1, 0, 0)=20*z[5]-12*z[3]^2,(0, 1, 0, 1, 0, 0, 1, 0,
0)=-60*z[2]*z[5]+259/4*z[7]+120*z[5]-44*z[3]*z[5]+24*z[2]*z[3]^2-48*z[3]^2,(0,
0, 1, 0, 1, 1, 0, 0, 0)=-60*z[2]*z[5]+147/4*z[7]+120*z[5]-40*z[3]*z[5]+24*z[2]
*z[3]^2-48*z[3]^2,(0, 0, 0, 0, 1, 0, 0, 1, 1)=-60*z[2]*z[5]+84*z[7]+120*z[5]-\
48*z[3]*z[5]+30*z[2]*z[3]^2-60*z[3]^2,(2, 0, 1, 0, 0, 0, 0, 0, 0)=-84*z[2]^2*z
[3]-760*z[2]*z[5]+1134/5*z[3,5]+3515/4*z[7]+1980*z[5]-70177/875*z[2]^4+960/7*z
[2]^3-226*z[3]*z[5]+172*z[2]*z[3]^2-570*z[3]^2,(1, 0, 0, 0, 1, 0, 0, 0, 1)=-\
108/5*z[2]^2*z[3]-300*z[2]*z[5]+324/5*z[3,5]+2233/4*z[7]+680*z[5]-9682/875*z[2
]^4+160/7*z[2]^3-220*z[3]*z[5]+100*z[2]*z[3]^2-272*z[3]^2,(0, 1, 0, 0, 1, 0, 0
, 0, 1)=-60*z[2]*z[5]+315/4*z[7]+120*z[5]-88*z[3]*z[5]+24*z[2]*z[3]^2-48*z[3]^
2,(0, 0, 0, 0, 2, 1, 0, 0, 0)=-20*z[2]*z[5]+483/8*z[7]+60*z[5]-70*z[3]*z[5]+6*
z[2]*z[3]^2-24*z[3]^2,(0, 0, 0, 0, 3, 0, 0, 0, 0)=231/8*z[7]+20*z[5]-17*z[3]*z
[5]-6*z[3]^2,(0, 2, 0, 0, 0, 0, 0, 0, 1)=-20*z[2]*z[5]+371/8*z[7]+60*z[5]-48*z
[3]*z[5]+6*z[2]*z[3]^2-24*z[3]^2,(0, 1, 0, 0, 0, 1, 0, 1, 0)=-60*z[2]*z[5]+42*
z[7]+120*z[5]-40*z[3]*z[5]+30*z[2]*z[3]^2-60*z[3]^2,(0, 1, 0, 0, 0, 0, 2, 0, 0
)=-20*z[2]*z[5]+91*z[7]+60*z[5]-54*z[3]*z[5]+12*z[2]*z[3]^2-30*z[3]^2,(1, 0, 0
, 0, 0, 0, 0, 1, 1)=-144/5*z[2]^2*z[3]-300*z[2]*z[5]+648/5*z[3,5]+490*z[7]+680
*z[5]-32884/875*z[2]^4+160/7*z[2]^3-144*z[3]*z[5]+124*z[2]*z[3]^2-344*z[3]^2,(
1, 0, 0, 0, 0, 0, 0, 0, 1)=-72/5*z[2]^2*z[3]-80*z[2]*z[5]+301/2*z[7]+240*z[5]+
80/7*z[2]^3-112*z[3]^2,(0, 0, 0, 0, 1, 1, 1, 0, 0)=-60*z[2]*z[5]+84*z[7]+120*z
[5]-88*z[3]*z[5]+30*z[2]*z[3]^2-60*z[3]^2,(0, 0, 1, 1, 0, 1, 0, 0, 0)=-60*z[2]
*z[5]+91/4*z[7]+120*z[5]-40*z[3]*z[5]+24*z[2]*z[3]^2-48*z[3]^2,(0, 2, 0, 0, 1,
0, 0, 0, 0)=-20*z[2]*z[5]+357/8*z[7]+60*z[5]-45*z[3]*z[5]+6*z[2]*z[3]^2-18*z[3
]^2,(0, 0, 0, 0, 0, 1, 0, 0, 0)=20*z[5]-12*z[3]^2,(0, 0, 0, 0, 0, 1, 0, 1, 0)=
-20*z[2]*z[5]+7*z[7]+40*z[5]-24*z[3]^2,(0, 0, 0, 1, 0, 0, 2, 0, 0)=-20*z[2]*z[
5]+63*z[7]+60*z[5]-46*z[3]*z[5]+12*z[2]*z[3]^2-30*z[3]^2,(0, 0, 0, 1, 0, 2, 0,
0, 0)=-20*z[2]*z[5]+35*z[7]+60*z[5]-20*z[3]*z[5]+12*z[2]*z[3]^2-30*z[3]^2,(0,
0, 0, 0, 0, 2, 0, 0, 1)=-20*z[2]*z[5]+133/2*z[7]+60*z[5]-68*z[3]*z[5]+12*z[2]*
z[3]^2-36*z[3]^2,(0, 1, 0, 0, 0, 0, 1, 1, 0)=-60*z[2]*z[5]+84*z[7]+120*z[5]-48
*z[3]*z[5]+30*z[2]*z[3]^2-60*z[3]^2,(0, 1, 0, 1, 0, 0, 0, 0, 1)=-60*z[2]*z[5]+
259/4*z[7]+120*z[5]-44*z[3]*z[5]+24*z[2]*z[3]^2-48*z[3]^2,(0, 0, 0, 2, 0, 0, 0
, 1, 0)=-20*z[2]*z[5]+483/8*z[7]+60*z[5]-70*z[3]*z[5]+6*z[2]*z[3]^2-24*z[3]^2,
(1, 0, 0, 0, 0, 1, 0, 0, 0)=-72/5*z[2]^2*z[3]-80*z[2]*z[5]+189/2*z[7]+240*z[5]
+80/7*z[2]^3-112*z[3]^2,(0, 0, 1, 0, 1, 0, 0, 0, 1)=-60*z[2]*z[5]+259/4*z[7]+
120*z[5]-44*z[3]*z[5]+24*z[2]*z[3]^2-48*z[3]^2,(1, 0, 0, 1, 0, 0, 0, 0, 1)=-\
108/5*z[2]^2*z[3]-300*z[2]*z[5]+324/5*z[3,5]+2233/4*z[7]+680*z[5]-9682/875*z[2
]^4+160/7*z[2]^3-220*z[3]*z[5]+100*z[2]*z[3]^2-272*z[3]^2,(0, 0, 0, 0, 0, 1, 1
, 0, 1)=-60*z[2]*z[5]+105*z[7]+120*z[5]-88*z[3]*z[5]+36*z[2]*z[3]^2-72*z[3]^2,
(2, 1, 0, 0, 0, 0, 0, 0, 0)=-84*z[2]^2*z[3]-760*z[2]*z[5]+1134/5*z[3,5]+3515/4
*z[7]+1980*z[5]-70177/875*z[2]^4+960/7*z[2]^3-226*z[3]*z[5]+172*z[2]*z[3]^2-\
570*z[3]^2,(0, 0, 0, 1, 1, 0, 1, 0, 0)=-60*z[2]*z[5]+203/4*z[7]+120*z[5]-44*z[
3]*z[5]+24*z[2]*z[3]^2-48*z[3]^2,(0, 0, 1, 0, 0, 0, 1, 0, 0)=-20*z[2]*z[5]+91/
2*z[7]+40*z[5]-18*z[3]^2,(0, 1, 0, 0, 0, 0, 0, 1, 0)=-20*z[2]*z[5]+7/2*z[7]+40
*z[5]-18*z[3]^2,(0, 0, 2, 0, 0, 1, 0, 0, 0)=-20*z[2]*z[5]+259/8*z[7]+60*z[5]-\
26*z[3]*z[5]+6*z[2]*z[3]^2-24*z[3]^2,(1, 1, 1, 0, 0, 0, 0, 0, 0)=-72/5*z[2]^2*
z[3]-300*z[2]*z[5]+162/5*z[3,5]+1155/4*z[7]+680*z[5]-12781/875*z[2]^4+160/7*z[
2]^3-98*z[3]*z[5]+76*z[2]*z[3]^2-200*z[3]^2,(0, 0, 0, 0, 2, 0, 0, 0, 1)=-20*z[
2]*z[5]+595/8*z[7]+60*z[5]-52*z[3]*z[5]+6*z[2]*z[3]^2-24*z[3]^2,(0, 2, 1, 0, 0
, 0, 0, 0, 0)=-20*z[2]*z[5]+357/8*z[7]+60*z[5]-5*z[3]*z[5]+6*z[2]*z[3]^2-18*z[
3]^2,(0, 1, 0, 0, 0, 1, 1, 0, 0)=-60*z[2]*z[5]+112*z[7]+120*z[5]-136*z[3]*z[5]
+30*z[2]*z[3]^2-60*z[3]^2,(0, 3, 0, 0, 0, 0, 0, 0, 0)=231/8*z[7]+20*z[5]-17*z[
3]*z[5]-6*z[3]^2,(0, 0, 0, 0, 0, 1, 0, 0, 2)=-20*z[2]*z[5]+161/2*z[7]+60*z[5]-\
72*z[3]*z[5]+12*z[2]*z[3]^2-36*z[3]^2,(0, 0, 0, 0, 0, 0, 0, 0, 2)=91/2*z[7]+20
*z[5]-12*z[3]^2,(0, 0, 0, 0, 1, 0, 0, 0, 2)=-20*z[2]*z[5]+91*z[7]+60*z[5]-54*z
[3]*z[5]+12*z[2]*z[3]^2-30*z[3]^2,(0, 1, 1, 0, 1, 0, 0, 0, 0)=-60*z[2]*z[5]+
133/4*z[7]+120*z[5]-42*z[3]*z[5]+18*z[2]*z[3]^2-36*z[3]^2,(2, 0, 0, 0, 0, 0, 0
, 0, 0)=-168/5*z[2]^2*z[3]-200*z[2]*z[5]+254*z[7]+780*z[5]+80*z[2]^3-196*z[3]^
2,(0, 0, 0, 1, 1, 0, 0, 1, 0)=-60*z[2]*z[5]+203/4*z[7]+120*z[5]-44*z[3]*z[5]+
24*z[2]*z[3]^2-48*z[3]^2,(0, 0, 1, 0, 0, 0, 0, 1, 0)=-20*z[2]*z[5]+63/2*z[7]+
40*z[5]-18*z[3]^2,(0, 0, 0, 0, 0, 0, 1, 0, 1)=-20*z[2]*z[5]+35*z[7]+40*z[5]-24
*z[3]^2,(1, 0, 0, 1, 0, 0, 0, 1, 0)=-108/5*z[2]^2*z[3]-300*z[2]*z[5]+324/5*z[3
,5]+1617/4*z[7]+680*z[5]-15562/875*z[2]^4+160/7*z[2]^3-264*z[3]*z[5]+100*z[2]*
z[3]^2-272*z[3]^2,(0, 0, 0, 1, 0, 0, 0, 0, 0)=20*z[5]-6*z[3]^2,(1, 0, 0, 1, 0,
1, 0, 0, 0)=-108/5*z[2]^2*z[3]-300*z[2]*z[5]+324/5*z[3,5]+833/4*z[7]+680*z[5]-\
27322/875*z[2]^4+160/7*z[2]^3-88*z[3]*z[5]+100*z[2]*z[3]^2-272*z[3]^2,(0, 0, 0
, 0, 1, 0, 1, 1, 0)=-60*z[2]*z[5]+56*z[7]+120*z[5]-40*z[3]*z[5]+30*z[2]*z[3]^2
-60*z[3]^2,(0, 0, 0, 0, 0, 0, 1, 1, 1)=-60*z[2]*z[5]+105*z[7]+120*z[5]-88*z[3]
*z[5]+36*z[2]*z[3]^2-72*z[3]^2,(1, 0, 0, 0, 1, 0, 1, 0, 0)=-108/5*z[2]^2*z[3]-\
300*z[2]*z[5]+324/5*z[3,5]+1449/4*z[7]+680*z[5]-21442/875*z[2]^4+160/7*z[2]^3-\
204*z[3]*z[5]+100*z[2]*z[3]^2-272*z[3]^2,(1, 1, 0, 0, 0, 1, 0, 0, 0)=-108/5*z[
2]^2*z[3]-300*z[2]*z[5]+324/5*z[3,5]+1617/4*z[7]+680*z[5]-15562/875*z[2]^4+160
/7*z[2]^3-264*z[3]*z[5]+100*z[2]*z[3]^2-272*z[3]^2,(0, 0, 0, 0, 1, 0, 0, 1, 0)
=-20*z[2]*z[5]+7/2*z[7]+40*z[5]-18*z[3]^2,(1, 0, 0, 0, 1, 1, 0, 0, 0)=-108/5*z
[2]^2*z[3]-300*z[2]*z[5]+324/5*z[3,5]+1617/4*z[7]+680*z[5]-15562/875*z[2]^4+
160/7*z[2]^3-264*z[3]*z[5]+100*z[2]*z[3]^2-272*z[3]^2,(0, 0, 1, 0, 1, 0, 1, 0,
0)=-60*z[2]*z[5]+259/4*z[7]+120*z[5]-44*z[3]*z[5]+24*z[2]*z[3]^2-48*z[3]^2,(1,
0, 1, 0, 0, 0, 0, 0, 0)=-36/5*z[2]^2*z[3]-80*z[2]*z[5]+357/4*z[7]+240*z[5]+80/
7*z[2]^3-70*z[3]^2,(0, 1, 0, 1, 0, 0, 0, 0, 0)=-20*z[2]*z[5]+7/4*z[7]+40*z[5]-\
12*z[3]^2,(0, 0, 0, 0, 0, 0, 1, 1, 0)=-20*z[2]*z[5]+35*z[7]+40*z[5]-24*z[3]^2,
(0, 1, 0, 0, 0, 1, 0, 0, 0)=-20*z[2]*z[5]+63/2*z[7]+40*z[5]-18*z[3]^2,(0, 0, 0
, 0, 1, 0, 2, 0, 0)=-20*z[2]*z[5]+63*z[7]+60*z[5]-46*z[3]*z[5]+12*z[2]*z[3]^2-\
30*z[3]^2,(1, 1, 0, 0, 0, 0, 0, 0, 0)=-36/5*z[2]^2*z[3]-80*z[2]*z[5]+357/4*z[7
]+240*z[5]+80/7*z[2]^3-70*z[3]^2,(0, 0, 0, 0, 0, 0, 0, 1, 0)=20*z[5]-12*z[3]^2
,(0, 0, 0, 1, 1, 0, 0, 0, 0)=-20*z[2]*z[5]+63/4*z[7]+40*z[5]-12*z[3]^2,(0, 0,
0, 1, 0, 0, 0, 0, 1)=-20*z[2]*z[5]+91/2*z[7]+40*z[5]-18*z[3]^2,(0, 0, 1, 0, 0,
0, 0, 0, 0)=20*z[5]-6*z[3]^2,(0, 0, 0, 1, 0, 0, 0, 0, 2)=-20*z[2]*z[5]+91*z[7]
+60*z[5]-54*z[3]*z[5]+12*z[2]*z[3]^2-30*z[3]^2,(0, 0, 1, 0, 0, 1, 0, 1, 0)=-60
*z[2]*z[5]+42*z[7]+120*z[5]-40*z[3]*z[5]+30*z[2]*z[3]^2-60*z[3]^2,(0, 1, 0, 2,
0, 0, 0, 0, 0)=-20*z[2]*z[5]+245/8*z[7]+60*z[5]-23*z[3]*z[5]+6*z[2]*z[3]^2-18*
z[3]^2,(0, 0, 1, 0, 2, 0, 0, 0, 0)=-20*z[2]*z[5]+245/8*z[7]+60*z[5]-23*z[3]*z[
5]+6*z[2]*z[3]^2-18*z[3]^2,(0, 1, 1, 0, 0, 1, 0, 0, 0)=-60*z[2]*z[5]+203/4*z[7
]+120*z[5]-44*z[3]*z[5]+24*z[2]*z[3]^2-48*z[3]^2,(0, 0, 0, 1, 0, 0, 0, 1, 1)=-\
60*z[2]*z[5]+112*z[7]+120*z[5]-136*z[3]*z[5]+30*z[2]*z[3]^2-60*z[3]^2,(0, 2, 0
, 0, 0, 0, 0, 1, 0)=-20*z[2]*z[5]+259/8*z[7]+60*z[5]-26*z[3]*z[5]+6*z[2]*z[3]^
2-24*z[3]^2,(0, 0, 0, 3, 0, 0, 0, 0, 0)=231/8*z[7]+20*z[5]-17*z[3]*z[5]-6*z[3]
^2,(1, 0, 1, 0, 0, 0, 1, 0, 0)=-108/5*z[2]^2*z[3]-300*z[2]*z[5]+324/5*z[3,5]+
2233/4*z[7]+680*z[5]-9682/875*z[2]^4+160/7*z[2]^3-220*z[3]*z[5]+100*z[2]*z[3]^
2-272*z[3]^2,(0, 0, 0, 1, 0, 1, 1, 0, 0)=-60*z[2]*z[5]+56*z[7]+120*z[5]-40*z[3
]*z[5]+30*z[2]*z[3]^2-60*z[3]^2,(0, 0, 0, 0, 0, 0, 2, 1, 0)=-20*z[2]*z[5]+161/
2*z[7]+60*z[5]-72*z[3]*z[5]+12*z[2]*z[3]^2-36*z[3]^2,(0, 2, 0, 1, 0, 0, 0, 0,
0)=-20*z[2]*z[5]+245/8*z[7]+60*z[5]-23*z[3]*z[5]+6*z[2]*z[3]^2-18*z[3]^2,(1, 0
, 1, 0, 0, 0, 0, 0, 1)=-108/5*z[2]^2*z[3]-300*z[2]*z[5]+324/5*z[3,5]+1449/4*z[
7]+680*z[5]-21442/875*z[2]^4+160/7*z[2]^3-204*z[3]*z[5]+100*z[2]*z[3]^2-272*z[
3]^2,(0, 0, 1, 0, 0, 1, 1, 0, 0)=-60*z[2]*z[5]+84*z[7]+120*z[5]-48*z[3]*z[5]+
30*z[2]*z[3]^2-60*z[3]^2,(2, 0, 0, 0, 0, 0, 1, 0, 0)=-672/5*z[2]^2*z[3]-760*z[
2]*z[5]+2268/5*z[3,5]+2615/2*z[7]+1980*z[5]-112114/875*z[2]^4+960/7*z[2]^3+4*z
[3]*z[5]+232*z[2]*z[3]^2-804*z[3]^2,(0, 0, 0, 1, 1, 1, 0, 0, 0)=-60*z[2]*z[5]+
203/4*z[7]+120*z[5]-44*z[3]*z[5]+24*z[2]*z[3]^2-48*z[3]^2,(0, 1, 0, 0, 1, 0, 0
, 1, 0)=-60*z[2]*z[5]+91/4*z[7]+120*z[5]-40*z[3]*z[5]+24*z[2]*z[3]^2-48*z[3]^2
,(0, 0, 0, 0, 0, 0, 0, 0, 0)=20*z[5],(1, 0, 0, 0, 0, 0, 1, 0, 1)=-144/5*z[2]^2
*z[3]-300*z[2]*z[5]+648/5*z[3,5]+546*z[7]+680*z[5]-32884/875*z[2]^4+160/7*z[2]
^3-200*z[3]*z[5]+124*z[2]*z[3]^2-344*z[3]^2,(0, 2, 0, 0, 0, 1, 0, 0, 0)=-20*z[
2]*z[5]+483/8*z[7]+60*z[5]-70*z[3]*z[5]+6*z[2]*z[3]^2-24*z[3]^2,(0, 1, 0, 0, 1
, 0, 0, 0, 0)=-20*z[2]*z[5]+63/4*z[7]+40*z[5]-12*z[3]^2,(0, 1, 0, 0, 1, 1, 0,
0, 0)=-60*z[2]*z[5]+315/4*z[7]+120*z[5]-88*z[3]*z[5]+24*z[2]*z[3]^2-48*z[3]^2,
(0, 0, 0, 0, 0, 0, 0, 2, 0)=63/2*z[7]+20*z[5]-12*z[3]^2,(1, 0, 1, 0, 1, 0, 0,
0, 0)=-72/5*z[2]^2*z[3]-300*z[2]*z[5]+162/5*z[3,5]+763/4*z[7]+680*z[5]-18661/
875*z[2]^4+160/7*z[2]^3-150*z[3]*z[5]+76*z[2]*z[3]^2-200*z[3]^2,(0, 0, 0, 0, 0
, 0, 3, 0, 0)=91/2*z[7]+20*z[5]-36*z[3]*z[5]-12*z[3]^2,(0, 0, 1, 0, 0, 0, 0, 0
, 1)=-20*z[2]*z[5]+35/2*z[7]+40*z[5]-18*z[3]^2,(0, 0, 0, 2, 0, 0, 0, 0, 0)=231
/8*z[7]+20*z[5]-6*z[3]^2,(0, 1, 0, 0, 1, 0, 1, 0, 0)=-60*z[2]*z[5]+315/4*z[7]+
120*z[5]-88*z[3]*z[5]+24*z[2]*z[3]^2-48*z[3]^2,(0, 0, 0, 1, 0, 1, 0, 0, 0)=-20
*z[2]*z[5]+7/2*z[7]+40*z[5]-18*z[3]^2,(0, 1, 2, 0, 0, 0, 0, 0, 0)=-20*z[2]*z[5
]+357/8*z[7]+60*z[5]-5*z[3]*z[5]+6*z[2]*z[3]^2-18*z[3]^2,(0, 0, 1, 1, 0, 0, 1,
0, 0)=-60*z[2]*z[5]+315/4*z[7]+120*z[5]-88*z[3]*z[5]+24*z[2]*z[3]^2-48*z[3]^2,
(0, 0, 0, 1, 2, 0, 0, 0, 0)=-20*z[2]*z[5]+357/8*z[7]+60*z[5]-5*z[3]*z[5]+6*z[2
]*z[3]^2-18*z[3]^2]);

